Finite-temperature optical conductivity with density-matrix renormalization group methods for the Holstein polaron and bipolaron with dispersive phonons

A comprehensive picture of polaron and bipolaron physics is essential to understand the optical absorption spectrum in many materials with electron-phonon interactions. In particular, the finite-temperature properties are of interest since they play an important role in many experiments. Here, we combine the parallel two-site time-dependent variational principle algorithm (p2TDVP) with local basis optimization (LBO) and purification to calculate time-dependent current-current correlation functions. From this information, we extract the optical conductivity for the Holstein polaron and bipolaron with dispersive phonons at finite temperatures. For the polaron in the weak and intermediate electron-phonon coupling regimes, we analyze the influence of phonon dispersion relations on the spectra. For strong electron-phonon coupling, the known result of an asymmetric Gaussian is reproduced for a flat phonon band. For a finite phonon bandwidth, the center of the Gaussian is either shifted to larger or smaller frequencies, depending on the sign of the phonon hopping. We illustrate that this can be well understood by considering the Born-Oppenheimer surfaces. A similar behavior is seen for the bipolaron for strong coupling. For the bipolaron with weak and intermediate coupling strengths and a flat phonon band, we obtain two very different spectra. The latter also has a temperature-dependent resonance at a frequency below the phonon frequency.

==> anc/fig10/dmrg_GS_a.csv <==
omega/omega_0,sigma
0.041891,7.127692
0.083781,3.541925
0.125672,2.178238
0.167563,1.397570
0.209453,0.884184
0.251344,0.536030
0.293235,0.306031
0.335126,0.163707
0.377016,0.084424
0.418907,0.047183
0.460798,0.035127
0.502688,0.036458
0.544579,0.044706
0.586470,0.058016
0.628360,0.077606
0.670251,0.105800
0.712142,0.144194
0.754033,0.192390
0.795923,0.247581
0.837814,0.304990
0.879705,0.358924
0.921595,0.404086
0.963486,0.436726
1.005377,0.455328
1.047267,0.460688
1.089158,0.455413
1.131049,0.443071
1.172939,0.427242
1.214830,0.410755
1.256721,0.395289
1.298612,0.381372
1.340502,0.368708
1.382393,0.356667
1.424284,0.344740
1.466174,0.332823
1.508065,0.321259
1.549956,0.310663
1.591846,0.301634
1.633737,0.294480
1.675628,0.289058
1.717518,0.284785
1.759409,0.280818
1.801300,0.276308
1.843191,0.270659
1.885081,0.263676
1.926972,0.255586
1.968863,0.246898
2.010753,0.238202
2.052644,0.229944
2.094535,0.222289
2.136425,0.215087
2.178316,0.207971
2.220207,0.200528
2.262098,0.192482
2.303988,0.183827
2.345879,0.174855
2.387770,0.166081
2.429660,0.158086
2.471551,0.151336
2.513442,0.146041
2.555332,0.142094
2.597223,0.139110
2.639114,0.136545
2.681004,0.133861
2.722895,0.130664
2.764786,0.126802
2.806677,0.122367
2.848567,0.117629
2.890458,0.112925
2.932349,0.108538
2.974239,0.104612
3.016130,0.101120
3.058021,0.097897
3.099911,0.094710
3.141802,0.091343
3.183693,0.087669
3.225583,0.083678
3.267474,0.079470
3.309365,0.075210
3.351256,0.071068
3.393146,0.067174
3.435037,0.063589
3.476928,0.060309
3.518818,0.057285
3.560709,0.054460
3.602600,0.051795
3.644490,0.049272
3.686381,0.046897
3.728272,0.044668
3.770163,0.042565
3.812053,0.040533
3.853944,0.038490
3.895835,0.036349
3.937725,0.034050
3.979616,0.031582
4.021507,0.028997
4.063397,0.026399
4.105288,0.023924
4.147179,0.021695
4.189069,0.019800
4.230960,0.018262
4.272851,0.017044
4.314742,0.016066
4.356632,0.015237
4.398523,0.014482
4.440414,0.013767
4.482304,0.013104
4.524195,0.012540
4.566086,0.012130
4.607976,0.011916
4.649867,0.011903
4.691758,0.012053
4.733649,0.012297
4.775539,0.012546
4.817430,0.012723
4.859321,0.012774
4.901211,0.012685
4.943102,0.012472
4.984993,0.012177
5.026883,0.011848
5.068774,0.011523
5.110665,0.011228
5.152555,0.010970
5.194446,0.010744
5.236337,0.010544
5.278228,0.010365
5.320118,0.010212
5.362009,0.010088
5.403900,0.010000
5.445790,0.009945
5.487681,0.009915
5.529572,0.009893
5.571462,0.009863
5.613353,0.009815
5.655244,0.009749
5.697134,0.009677
5.739025,0.009618
5.780916,0.009590
5.822807,0.009600
5.864697,0.009641
5.906588,0.009690
5.948479,0.009716
5.990369,0.009690
6.032260,0.009594
6.074151,0.009427
6.116041,0.009211
6.157932,0.008976
6.199823,0.008759
6.241714,0.008585
6.283604,0.008462
6.325495,0.008379
6.367386,0.008308
6.409276,0.008217
6.451167,0.008080
6.493058,0.007886
6.534948,0.007639
6.576839,0.007361
6.618730,0.007078
6.660620,0.006809
6.702511,0.006562
6.744402,0.006329
6.786293,0.006086
6.828183,0.005808
6.870074,0.005474
6.911965,0.005076
6.953855,0.004626
6.995746,0.004149
7.037637,0.003679
7.079527,0.003248
7.121418,0.002873
7.163309,0.002561
7.205199,0.002300
7.247090,0.002071
7.288981,0.001855
7.330872,0.001642
7.372762,0.001430
7.414653,0.001230
7.456544,0.001057
7.498434,0.000925
7.540325,0.000838
7.582216,0.000790
7.624106,0.000765
7.665997,0.000743
7.707888,0.000706
7.749779,0.000645
7.791669,0.000565
7.833560,0.000476
7.875451,0.000396
7.917341,0.000341
7.959232,0.000318
8.001123,0.000323
8.043013,0.000344
8.084904,0.000363
8.126795,0.000368
8.168685,0.000349
8.210576,0.000310
8.252467,0.000261
8.294358,0.000219
8.336248,0.000195
8.378139,0.000195
8.420030,0.000217
8.461920,0.000247
8.503811,0.000272
8.545702,0.000279
8.587592,0.000262
8.629483,0.000225
8.671374,0.000180
8.713265,0.000142
8.755155,0.000122
8.797046,0.000127
8.838937,0.000153
8.880827,0.000189
8.922718,0.000220
8.964609,0.000234
9.006499,0.000224
9.048390,0.000194
9.090281,0.000154
9.132171,0.000116
9.174062,0.000093
9.215953,0.000090
9.257844,0.000104
9.299734,0.000126
9.341625,0.000144
9.383516,0.000147
9.425406,0.000130
9.467297,0.000096
9.509188,0.000054
9.551078,0.000018
9.592969,-0.000002
9.634860,-0.000002
9.676750,0.000016
9.718641,0.000042
9.760532,0.000066
9.802423,0.000077
9.844313,0.000070
9.886204,0.000046
9.928095,0.000016
9.969985,-0.000011
10.011876,-0.000025
10.053767,-0.000021
10.095657,-0.000002
10.137548,0.000024
10.179439,0.000047
10.221330,0.000057
10.263220,0.000050
10.305111,0.000028
10.347002,-0.000001
10.388892,-0.000026
10.430783,-0.000038
10.472674,-0.000034
10.514564,-0.000015
10.556455,0.000010
10.598346,0.000032
10.640236,0.000042
10.682127,0.000037
10.724018,0.000018
10.765909,-0.000008
10.807799,-0.000029
10.849690,-0.000040
10.891581,-0.000035
10.933471,-0.000016
10.975362,0.000008
11.017253,0.000029
11.059143,0.000039
11.101034,0.000035
11.142925,0.000017
11.184816,-0.000006
11.226706,-0.000026
11.268597,-0.000036
11.310488,-0.000032
11.352378,-0.000015
11.394269,0.000007
11.436160,0.000026
11.478050,0.000035
11.519941,0.000031
11.561832,0.000014
11.603722,-0.000007
11.645613,-0.000026
11.687504,-0.000035
11.729395,-0.000030
11.771285,-0.000014
11.813176,0.000007
11.855067,0.000025
11.896957,0.000034
11.938848,0.000030
11.980739,0.000015
12.022629,-0.000005
12.064520,-0.000023
12.106411,-0.000031
12.148301,-0.000027
12.190192,-0.000013
12.232083,0.000007
12.273974,0.000023
12.315864,0.000031
12.357755,0.000027
12.399646,0.000013
12.441536,-0.000006
12.483427,-0.000022
12.525318,-0.000030
12.567208,-0.000026
12.609099,-0.000012
12.650990,0.000006
12.692881,0.000022
12.734771,0.000029
12.776662,0.000026
12.818553,0.000012
12.860443,-0.000005
12.902334,-0.000021
12.944225,-0.000028
12.986115,-0.000024
13.028006,-0.000011
13.069897,0.000006
13.111787,0.000021
13.153678,0.000027
13.195569,0.000024
13.237460,0.000011
13.279350,-0.000006
13.321241,-0.000020
13.363132,-0.000027
13.405022,-0.000024
13.446913,-0.000012
13.488804,0.000004
13.530694,0.000018
13.572585,0.000025
13.614476,0.000022
13.656366,0.000010
13.698257,-0.000006
13.740148,-0.000019
13.782039,-0.000026
13.823929,-0.000022
13.865820,-0.000011
13.907711,0.000004
13.949601,0.000018
13.991492,0.000024
14.033383,0.000021
14.075273,0.000010
14.117164,-0.000005
14.159055,-0.000017
14.200946,-0.000023
14.242836,-0.000020
14.284727,-0.000009
14.326618,0.000005
14.368508,0.000017
14.410399,0.000023
14.452290,0.000020
14.494180,0.000010
14.536071,-0.000004
14.577962,-0.000016
14.619852,-0.000022
14.661743,-0.000019
14.703634,-0.000009
14.745525,0.000004
14.787415,0.000016
14.829306,0.000022
14.871197,0.000019
14.913087,0.000009
14.954978,-0.000004
14.996869,-0.000016
15.038759,-0.000021
15.080650,-0.000018
15.122541,-0.000009
15.164432,0.000004
15.206322,0.000015
15.248213,0.000021
15.290104,0.000018
15.331994,0.000009
15.373885,-0.000004
15.415776,-0.000015
15.457666,-0.000020
15.499557,-0.000018
15.541448,-0.000008
15.583338,0.000004
15.625229,0.000014
15.667120,0.000020
15.709011,0.000017
15.750901,0.000008
15.792792,-0.000004
15.834683,-0.000014
15.876573,-0.000019
15.918464,-0.000016
15.960355,-0.000008
16.002245,0.000004
16.044136,0.000014
16.086027,0.000018
16.127917,0.000016
16.169808,0.000008
16.211699,-0.000004
16.253590,-0.000014
16.295480,-0.000018
16.337371,-0.000016
16.379262,-0.000008
16.421152,0.000003
16.463043,0.000013
16.504934,0.000017
16.546824,0.000015
16.588715,0.000007
16.630606,-0.000004
16.672497,-0.000013
16.714387,-0.000017
16.756278,-0.000015
16.798169,-0.000007
16.840059,0.000003
16.881950,0.000012
16.923841,0.000016
16.965731,0.000014
17.007622,0.000007
17.049513,-0.000003
17.091403,-0.000012
17.133294,-0.000016
17.175185,-0.000014
17.217076,-0.000007
17.258966,0.000003
17.300857,0.000012
17.342748,0.000016
17.384638,0.000014
17.426529,0.000007
17.468420,-0.000003
17.510310,-0.000011
17.552201,-0.000015
17.594092,-0.000013
17.635982,-0.000006
17.677873,0.000003
17.719764,0.000011
17.761655,0.000015
17.803545,0.000013
17.845436,0.000006
17.887327,-0.000003
17.929217,-0.000011
17.971108,-0.000015
18.012999,-0.000013
18.054889,-0.000006
18.096780,0.000003
18.138671,0.000011
18.180562,0.000014
18.222452,0.000013
18.264343,0.000006
18.306234,-0.000003
18.348124,-0.000010
18.390015,-0.000014
18.431906,-0.000012
18.473796,-0.000006
18.515687,0.000003
18.557578,0.000010
18.599468,0.000014
18.641359,0.000012
18.683250,0.000006
18.725141,-0.000003
18.767031,-0.000010
18.808922,-0.000013
18.850813,-0.000012
18.892703,-0.000006
18.934594,0.000003
18.976485,0.000010
19.018375,0.000013
19.060266,0.000012
19.102157,0.000006
19.144048,-0.000003
19.185938,-0.000010
19.227829,-0.000013
19.269720,-0.000011
19.311610,-0.000006
19.353501,0.000002
19.395392,0.000009
19.437282,0.000013
19.479173,0.000011
19.521064,0.000005
19.562954,-0.000003
19.604845,-0.000009
19.646736,-0.000013
19.688627,-0.000011
19.730517,-0.000005
19.772408,0.000002
19.814299,0.000009
19.856189,0.000012
19.898080,0.000011
19.939971,0.000005
19.981861,-0.000002


==> anc/fig10/dmrg_GS_b.csv <==
omega/omega_0,sigma
0.041891,8.023725
0.083781,4.020831
0.125672,2.494421
0.167563,1.613627
0.209453,1.027352
0.251344,0.624176
0.293235,0.354387
0.335126,0.186284
0.377016,0.093432
0.418907,0.051703
0.460798,0.039805
0.502688,0.040751
0.544579,0.043011
0.586470,0.040805
0.628360,0.033413
0.670251,0.023719
0.712142,0.016381
0.754033,0.016056
0.795923,0.026042
0.837814,0.047542
0.879705,0.079575
0.921595,0.119409
0.963486,0.163303
1.005377,0.207304
1.047267,0.247930
1.089158,0.282593
1.131049,0.309768
1.172939,0.328928
1.214830,0.340349
1.256721,0.344855
1.298612,0.343581
1.340502,0.337779
1.382393,0.328671
1.424284,0.317356
1.466174,0.304738
1.508065,0.291488
1.549956,0.278048
1.591846,0.264667
1.633737,0.251484
1.675628,0.238629
1.717518,0.226324
1.759409,0.214940
1.801300,0.204991
1.843191,0.197051
1.885081,0.191617
1.926972,0.188953
1.968863,0.188966
2.010753,0.191165
2.052644,0.194713
2.094535,0.198579
2.136425,0.201747
2.178316,0.203421
2.220207,0.203173
2.262098,0.200999
2.303988,0.197251
2.345879,0.192490
2.387770,0.187299
2.429660,0.182106
2.471551,0.177084
2.513442,0.172143
2.555332,0.167012
2.597223,0.161378
2.639114,0.155030
2.681004,0.147962
2.722895,0.140404
2.764786,0.132770
2.806677,0.125542
2.848567,0.119143
2.890458,0.113820
2.932349,0.109595
2.974239,0.106273
3.016130,0.103521
3.058021,0.100972
3.099911,0.098322
3.141802,0.095397
3.183693,0.092167
3.225583,0.088713
3.267474,0.085159
3.309365,0.081610
3.351256,0.078103
3.393146,0.074605
3.435037,0.071035
3.476928,0.067316
3.518818,0.063422
3.560709,0.059408
3.602600,0.055405
3.644490,0.051584
3.686381,0.048109
3.728272,0.045079
3.770163,0.042499
3.812053,0.040281
3.853944,0.038267
3.895835,0.036284
3.937725,0.034191
3.979616,0.031923
4.021507,0.029499
4.063397,0.027011
4.105288,0.024587
4.147179,0.022351
4.189069,0.020385
4.230960,0.018714
4.272851,0.017311
4.314742,0.016114
4.356632,0.015054
4.398523,0.014085
4.440414,0.013185
4.482304,0.012368
4.524195,0.011661
4.566086,0.011091
4.607976,0.010676
4.649867,0.010415
4.691758,0.010295
4.733649,0.010302
4.775539,0.010430
4.817430,0.010682
4.859321,0.011064
4.901211,0.011579
4.943102,0.012205
4.984993,0.012891
5.026883,0.013562
5.068774,0.014126
5.110665,0.014506
5.152555,0.014653
5.194446,0.014568
5.236337,0.014299
5.278228,0.013927
5.320118,0.013543
5.362009,0.013211
5.403900,0.012955
5.445790,0.012750
5.487681,0.012528
5.529572,0.012212
5.571462,0.011743
5.613353,0.011108
5.655244,0.010351
5.697134,0.009567
5.739025,0.008875
5.780916,0.008386
5.822807,0.008169
5.864697,0.008229
5.906588,0.008505
5.948479,0.008890
5.990369,0.009262
6.032260,0.009515
6.074151,0.009591
6.116041,0.009490
6.157932,0.009261
6.199823,0.008984
6.241714,0.008737
6.283604,0.008573
6.325495,0.008503
6.367386,0.008492
6.409276,0.008480
6.451167,0.008396
6.493058,0.008188
6.534948,0.007833
6.576839,0.007344
6.618730,0.006766
6.660620,0.006154
6.702511,0.005564
6.744402,0.005032
6.786293,0.004573
6.828183,0.004181
6.870074,0.003840
6.911965,0.003530
6.953855,0.003243
6.995746,0.002977
7.037637,0.002741
7.079527,0.002542
7.121418,0.002385
7.163309,0.002261
7.205199,0.002154
7.247090,0.002041
7.288981,0.001904
7.330872,0.001733
7.372762,0.001534
7.414653,0.001320
7.456544,0.001115
7.498434,0.000937
7.540325,0.000800
7.582216,0.000703
7.624106,0.000635
7.665997,0.000581
7.707888,0.000525
7.749779,0.000459
7.791669,0.000386
7.833560,0.000317
7.875451,0.000267
7.917341,0.000245
7.959232,0.000256
8.001123,0.000292
8.043013,0.000338
8.084904,0.000375
8.126795,0.000390
8.168685,0.000377
8.210576,0.000341
8.252467,0.000295
8.294358,0.000256
8.336248,0.000239
8.378139,0.000247
8.420030,0.000276
8.461920,0.000313
8.503811,0.000341
8.545702,0.000346
8.587592,0.000324
8.629483,0.000280
8.671374,0.000224
8.713265,0.000175
8.755155,0.000143
8.797046,0.000136
8.838937,0.000149
8.880827,0.000171
8.922718,0.000188
8.964609,0.000190
9.006499,0.000170
9.048390,0.000134
9.090281,0.000093
9.132171,0.000058
9.174062,0.000042
9.215953,0.000048
9.257844,0.000069
9.299734,0.000097
9.341625,0.000117
9.383516,0.000119
9.425406,0.000101
9.467297,0.000066
9.509188,0.000026
9.551078,-0.000006
9.592969,-0.000019
9.634860,-0.000012
9.676750,0.000012
9.718641,0.000043
9.760532,0.000067
9.802423,0.000075
9.844313,0.000064
9.886204,0.000036
9.928095,0.000004
9.969985,-0.000022
10.011876,-0.000033
10.053767,-0.000024
10.095657,-0.000000
10.137548,0.000029
10.179439,0.000052
10.221330,0.000060
10.263220,0.000049
10.305111,0.000025
10.347002,-0.000006
10.388892,-0.000030
10.430783,-0.000040
10.472674,-0.000032
10.514564,-0.000011
10.556455,0.000016
10.598346,0.000037
10.640236,0.000045
10.682127,0.000036
10.724018,0.000014
10.765909,-0.000013
10.807799,-0.000034
10.849690,-0.000042
10.891581,-0.000034
10.933471,-0.000013
10.975362,0.000012
11.017253,0.000032
11.059143,0.000039
11.101034,0.000030
11.142925,0.000010
11.184816,-0.000014
11.226706,-0.000033
11.268597,-0.000040
11.310488,-0.000032
11.352378,-0.000012
11.394269,0.000012
11.436160,0.000031
11.478050,0.000038
11.519941,0.000031
11.561832,0.000012
11.603722,-0.000011
11.645613,-0.000029
11.687504,-0.000036
11.729395,-0.000028
11.771285,-0.000010
11.813176,0.000012
11.855067,0.000030
11.896957,0.000036
11.938848,0.000028
11.980739,0.000011
12.022629,-0.000011
12.064520,-0.000027
12.106411,-0.000033
12.148301,-0.000026
12.190192,-0.000009
12.232083,0.000012
12.273974,0.000028
12.315864,0.000034
12.357755,0.000027
12.399646,0.000010
12.441536,-0.000011
12.483427,-0.000027
12.525318,-0.000032
12.567208,-0.000026
12.609099,-0.000010
12.650990,0.000010
12.692881,0.000025
12.734771,0.000030
12.776662,0.000023
12.818553,0.000008
12.860443,-0.000011
12.902334,-0.000026
12.944225,-0.000031
12.986115,-0.000024
13.028006,-0.000009
13.069897,0.000009
13.111787,0.000024
13.153678,0.000029
13.195569,0.000023
13.237460,0.000008
13.279350,-0.000010
13.321241,-0.000023
13.363132,-0.000028
13.405022,-0.000022
13.446913,-0.000008
13.488804,0.000010
13.530694,0.000023
13.572585,0.000028
13.614476,0.000022
13.656366,0.000008
13.698257,-0.000009
13.740148,-0.000022
13.782039,-0.000026
13.823929,-0.000021
13.865820,-0.000007
13.907711,0.000009
13.949601,0.000022
13.991492,0.000026
14.033383,0.000021
14.075273,0.000008
14.117164,-0.000008
14.159055,-0.000021
14.200946,-0.000025
14.242836,-0.000020
14.284727,-0.000007
14.326618,0.000008
14.368508,0.000020
14.410399,0.000024
14.452290,0.000019
14.494180,0.000007
14.536071,-0.000008
14.577962,-0.000020
14.619852,-0.000024
14.661743,-0.000019
14.703634,-0.000007
14.745525,0.000007
14.787415,0.000019
14.829306,0.000022
14.871197,0.000018
14.913087,0.000006
14.954978,-0.000008
14.996869,-0.000019
15.038759,-0.000022
15.080650,-0.000018
15.122541,-0.000006
15.164432,0.000007
15.206322,0.000018
15.248213,0.000022
15.290104,0.000017
15.331994,0.000006
15.373885,-0.000007
15.415776,-0.000017
15.457666,-0.000021
15.499557,-0.000016
15.541448,-0.000005
15.583338,0.000007
15.625229,0.000017
15.667120,0.000021
15.709011,0.000017
15.750901,0.000006
15.792792,-0.000006
15.834683,-0.000016
15.876573,-0.000020
15.918464,-0.000016
15.960355,-0.000005
16.002245,0.000007
16.044136,0.000016
16.086027,0.000020
16.127917,0.000015
16.169808,0.000005
16.211699,-0.000006
16.253590,-0.000016
16.295480,-0.000019
16.337371,-0.000015
16.379262,-0.000005
16.421152,0.000006
16.463043,0.000016
16.504934,0.000019
16.546824,0.000015
16.588715,0.000005
16.630606,-0.000006
16.672497,-0.000015
16.714387,-0.000018
16.756278,-0.000014
16.798169,-0.000005
16.840059,0.000006
16.881950,0.000015
16.923841,0.000018
16.965731,0.000014
17.007622,0.000005
17.049513,-0.000006
17.091403,-0.000014
17.133294,-0.000017
17.175185,-0.000014
17.217076,-0.000005
17.258966,0.000005
17.300857,0.000014
17.342748,0.000017
17.384638,0.000013
17.426529,0.000005
17.468420,-0.000005
17.510310,-0.000013
17.552201,-0.000016
17.594092,-0.000013
17.635982,-0.000005
17.677873,0.000005
17.719764,0.000013
17.761655,0.000016
17.803545,0.000013
17.845436,0.000005
17.887327,-0.000005
17.929217,-0.000013
17.971108,-0.000015
18.012999,-0.000012
18.054889,-0.000004
18.096780,0.000005
18.138671,0.000013
18.180562,0.000015
18.222452,0.000012
18.264343,0.000004
18.306234,-0.000005
18.348124,-0.000012
18.390015,-0.000015
18.431906,-0.000012
18.473796,-0.000004
18.515687,0.000005
18.557578,0.000012
18.599468,0.000015
18.641359,0.000012
18.683250,0.000004
18.725141,-0.000005
18.767031,-0.000012
18.808922,-0.000014
18.850813,-0.000011
18.892703,-0.000004
18.934594,0.000005
18.976485,0.000012
19.018375,0.000014
19.060266,0.000011
19.102157,0.000004
19.144048,-0.000004
19.185938,-0.000011
19.227829,-0.000014
19.269720,-0.000011
19.311610,-0.000004
19.353501,0.000005
19.395392,0.000011
19.437282,0.000013
19.479173,0.000011
19.521064,0.000004
19.562954,-0.000004
19.604845,-0.000011
19.646736,-0.000013
19.688627,-0.000010
19.730517,-0.000004
19.772408,0.000004
19.814299,0.000011
19.856189,0.000013
19.898080,0.000010
19.939971,0.000004
19.981861,-0.000004


==> anc/fig10/dmrg_GS_c.csv <==
omega/omega_0,sigma
0.041891,8.563004
0.083781,4.281524
0.125672,2.652470
0.167563,1.717318
0.209453,1.098962
0.251344,0.676069
0.293235,0.393370
0.335126,0.215560
0.377016,0.114085
0.418907,0.064076
0.460798,0.044641
0.502688,0.039832
0.544579,0.039138
0.586470,0.037117
0.628360,0.032262
0.670251,0.025463
0.712142,0.018507
0.754033,0.012988
0.795923,0.009792
0.837814,0.009142
0.879705,0.010987
0.921595,0.015461
0.963486,0.023172
1.005377,0.035166
1.047267,0.052581
1.089158,0.076129
1.131049,0.105616
1.172939,0.139679
1.214830,0.175877
1.256721,0.211097
1.298612,0.242193
1.340502,0.266631
1.382393,0.282974
1.424284,0.291056
1.466174,0.291820
1.508065,0.286904
1.549956,0.278099
1.591846,0.266876
1.633737,0.254110
1.675628,0.240063
1.717518,0.224599
1.759409,0.207532
1.801300,0.188972
1.843191,0.169544
1.885081,0.150415
1.926972,0.133127
1.968863,0.119296
2.010753,0.110291
2.052644,0.106970
2.094535,0.109558
2.136425,0.117664
2.178316,0.130422
2.220207,0.146657
2.262098,0.165054
2.303988,0.184244
2.345879,0.202840
2.387770,0.219430
2.429660,0.232598
2.471551,0.240995
2.513442,0.243503
2.555332,0.239438
2.597223,0.228760
2.639114,0.212207
2.681004,0.191282
2.722895,0.168082
2.764786,0.144980
2.806677,0.124223
2.848567,0.107547
2.890458,0.095902
2.932349,0.089349
2.974239,0.087144
3.016130,0.087993
3.058021,0.090391
3.099911,0.092957
3.141802,0.094688
3.183693,0.095081
3.225583,0.094103
3.267474,0.092056
3.309365,0.089392
3.351256,0.086524
3.393146,0.083712
3.435037,0.081017
3.476928,0.078339
3.518818,0.075494
3.560709,0.072304
3.602600,0.068661
3.644490,0.064550
3.686381,0.060037
3.728272,0.055226
3.770163,0.050230
3.812053,0.045142
3.853944,0.040046
3.895835,0.035031
3.937725,0.030218
3.979616,0.025766
4.021507,0.021862
4.063397,0.018679
4.105288,0.016332
4.147179,0.014834
4.189069,0.014084
4.230960,0.013879
4.272851,0.013964
4.314742,0.014095
4.356632,0.014099
4.398523,0.013913
4.440414,0.013585
4.482304,0.013245
4.524195,0.013049
4.566086,0.013119
4.607976,0.013504
4.649867,0.014159
4.691758,0.014968
4.733649,0.015778
4.775539,0.016449
4.817430,0.016895
4.859321,0.017097
4.901211,0.017100
4.943102,0.016984
4.984993,0.016827
5.026883,0.016680
5.068774,0.016548
5.110665,0.016400
5.152555,0.016187
5.194446,0.015868
5.236337,0.015432
5.278228,0.014904
5.320118,0.014334
5.362009,0.013779
5.403900,0.013282
5.445790,0.012853
5.487681,0.012471
5.529572,0.012094
5.571462,0.011679
5.613353,0.011206
5.655244,0.010690
5.697134,0.010177
5.739025,0.009733
5.780916,0.009419
5.822807,0.009266
5.864697,0.009265
5.906588,0.009365
5.948479,0.009488
5.990369,0.009557
6.032260,0.009516
6.074151,0.009348
6.116041,0.009078
6.157932,0.008760
6.199823,0.008456
6.241714,0.008210
6.283604,0.008035
6.325495,0.007910
6.367386,0.007786
6.409276,0.007610
6.451167,0.007343
6.493058,0.006974
6.534948,0.006527
6.576839,0.006049
6.618730,0.005593
6.660620,0.005200
6.702511,0.004885
6.744402,0.004636
6.786293,0.004416
6.828183,0.004184
6.870074,0.003910
6.911965,0.003586
6.953855,0.003229
6.995746,0.002874
7.037637,0.002560
7.079527,0.002313
7.121418,0.002137
7.163309,0.002013
7.205199,0.001907
7.247090,0.001779
7.288981,0.001607
7.330872,0.001389
7.372762,0.001147
7.414653,0.000917
7.456544,0.000738
7.498434,0.000636
7.540325,0.000613
7.582216,0.000649
7.624106,0.000704
7.665997,0.000741
7.707888,0.000730
7.749779,0.000665
7.791669,0.000561
7.833560,0.000451
7.875451,0.000369
7.917341,0.000339
7.959232,0.000365
8.001123,0.000430
8.043013,0.000504
8.084904,0.000553
8.126795,0.000551
8.168685,0.000494
8.210576,0.000399
8.252467,0.000294
8.294358,0.000212
8.336248,0.000177
8.378139,0.000194
8.420030,0.000249
8.461920,0.000315
8.503811,0.000359
8.545702,0.000362
8.587592,0.000317
8.629483,0.000237
8.671374,0.000150
8.713265,0.000083
8.755155,0.000057
8.797046,0.000078
8.838937,0.000132
8.880827,0.000194
8.922718,0.000237
8.964609,0.000240
9.006499,0.000200
9.048390,0.000128
9.090281,0.000049
9.132171,-0.000012
9.174062,-0.000034
9.215953,-0.000013
9.257844,0.000039
9.299734,0.000100
9.341625,0.000144
9.383516,0.000153
9.425406,0.000123
9.467297,0.000063
9.509188,-0.000005
9.551078,-0.000055
9.592969,-0.000071
9.634860,-0.000049
9.676750,0.000002
9.718641,0.000061
9.760532,0.000104
9.802423,0.000115
9.844313,0.000088
9.886204,0.000035
9.928095,-0.000025
9.969985,-0.000071
10.011876,-0.000085
10.053767,-0.000064
10.095657,-0.000017
10.137548,0.000038
10.179439,0.000079
10.221330,0.000091
10.263220,0.000069
10.305111,0.000022
10.347002,-0.000031
10.388892,-0.000071
10.430783,-0.000083
10.472674,-0.000062
10.514564,-0.000018
10.556455,0.000034
10.598346,0.000072
10.640236,0.000083
10.682127,0.000063
10.724018,0.000020
10.765909,-0.000029
10.807799,-0.000066
10.849690,-0.000077
10.891581,-0.000058
10.933471,-0.000017
10.975362,0.000031
11.017253,0.000066
11.059143,0.000076
11.101034,0.000058
11.142925,0.000018
11.184816,-0.000028
11.226706,-0.000063
11.268597,-0.000073
11.310488,-0.000055
11.352378,-0.000017
11.394269,0.000028
11.436160,0.000061
11.478050,0.000071
11.519941,0.000055
11.561832,0.000018
11.603722,-0.000024
11.645613,-0.000056
11.687504,-0.000066
11.729395,-0.000050
11.771285,-0.000015
11.813176,0.000025
11.855067,0.000056
11.896957,0.000065
11.938848,0.000049
11.980739,0.000015
12.022629,-0.000025
12.064520,-0.000055
12.106411,-0.000064
12.148301,-0.000050
12.190192,-0.000017
12.232083,0.000021
12.273974,0.000050
12.315864,0.000059
12.357755,0.000044
12.399646,0.000013
12.441536,-0.000024
12.483427,-0.000051
12.525318,-0.000059
12.567208,-0.000046
12.609099,-0.000015
12.650990,0.000020
12.692881,0.000047
12.734771,0.000055
12.776662,0.000042
12.818553,0.000012
12.860443,-0.000022
12.902334,-0.000048
12.944225,-0.000056
12.986115,-0.000043
13.028006,-0.000014
13.069897,0.000019
13.111787,0.000045
13.153678,0.000053
13.195569,0.000040
13.237460,0.000013
13.279350,-0.000020
13.321241,-0.000044
13.363132,-0.000052
13.405022,-0.000040
13.446913,-0.000013
13.488804,0.000018
13.530694,0.000042
13.572585,0.000049
13.614476,0.000037
13.656366,0.000011
13.698257,-0.000019
13.740148,-0.000042
13.782039,-0.000049
13.823929,-0.000038
13.865820,-0.000013
13.907711,0.000016
13.949601,0.000039
13.991492,0.000046
14.033383,0.000035
14.075273,0.000011
14.117164,-0.000017
14.159055,-0.000039
14.200946,-0.000046
14.242836,-0.000035
14.284727,-0.000012
14.326618,0.000016
14.368508,0.000037
14.410399,0.000043
14.452290,0.000033
14.494180,0.000010
14.536071,-0.000016
14.577962,-0.000037
14.619852,-0.000043
14.661743,-0.000033
14.703634,-0.000011
14.745525,0.000015
14.787415,0.000035
14.829306,0.000041
14.871197,0.000032
14.913087,0.000010
14.954978,-0.000015
14.996869,-0.000035
15.038759,-0.000041
15.080650,-0.000032
15.122541,-0.000011
15.164432,0.000014
15.206322,0.000033
15.248213,0.000039
15.290104,0.000030
15.331994,0.000009
15.373885,-0.000015
15.415776,-0.000033
15.457666,-0.000039
15.499557,-0.000031
15.541448,-0.000011
15.583338,0.000013
15.625229,0.000031
15.667120,0.000037
15.709011,0.000029
15.750901,0.000009
15.792792,-0.000013
15.834683,-0.000031
15.876573,-0.000037
15.918464,-0.000028
15.960355,-0.000010
16.002245,0.000012
16.044136,0.000029
16.086027,0.000035
16.127917,0.000027
16.169808,0.000009
16.211699,-0.000012
16.253590,-0.000029
16.295480,-0.000035
16.337371,-0.000027
16.379262,-0.000009
16.421152,0.000012
16.463043,0.000028
16.504934,0.000033
16.546824,0.000026
16.588715,0.000009
16.630606,-0.000012
16.672497,-0.000028
16.714387,-0.000033
16.756278,-0.000026
16.798169,-0.000009
16.840059,0.000011
16.881950,0.000026
16.923841,0.000031
16.965731,0.000024
17.007622,0.000008
17.049513,-0.000011
17.091403,-0.000026
17.133294,-0.000031
17.175185,-0.000024
17.217076,-0.000008
17.258966,0.000010
17.300857,0.000025
17.342748,0.000030
17.384638,0.000023
17.426529,0.000008
17.468420,-0.000011
17.510310,-0.000025
17.552201,-0.000030
17.594092,-0.000023
17.635982,-0.000008
17.677873,0.000010
17.719764,0.000024
17.761655,0.000028
17.803545,0.000022
17.845436,0.000008
17.887327,-0.000010
17.929217,-0.000024
17.971108,-0.000028
18.012999,-0.000022
18.054889,-0.000008
18.096780,0.000010
18.138671,0.000023
18.180562,0.000027
18.222452,0.000021
18.264343,0.000007
18.306234,-0.000010
18.348124,-0.000023
18.390015,-0.000027
18.431906,-0.000021
18.473796,-0.000007
18.515687,0.000009
18.557578,0.000022
18.599468,0.000026
18.641359,0.000020
18.683250,0.000007
18.725141,-0.000009
18.767031,-0.000022
18.808922,-0.000026
18.850813,-0.000020
18.892703,-0.000007
18.934594,0.000009
18.976485,0.000021
19.018375,0.000025
19.060266,0.000019
19.102157,0.000006
19.144048,-0.000009
19.185938,-0.000021
19.227829,-0.000025
19.269720,-0.000019
19.311610,-0.000007
19.353501,0.000008
19.395392,0.000020
19.437282,0.000024
19.479173,0.000019
19.521064,0.000006
19.562954,-0.000008
19.604845,-0.000020
19.646736,-0.000024
19.688627,-0.000018
19.730517,-0.000006
19.772408,0.000008
19.814299,0.000019
19.856189,0.000023
19.898080,0.000018
19.939971,0.000006
19.981861,-0.000008


==> anc/fig10/dmrg_T_01_a.csv <==
omega/omega_0,sigma
0.000000,8.849351
0.041891,7.498510
0.083781,6.056483
0.125672,4.661476
0.167563,3.412577
0.209453,2.368830
0.251344,1.553271
0.293235,0.959957
0.335126,0.562543
0.377016,0.323193
0.418907,0.200788
0.460798,0.157488
0.502688,0.163018
0.544579,0.196398
0.586470,0.245366
0.628360,0.304130
0.670251,0.370360
0.712142,0.442353
0.754033,0.517111
0.795923,0.589688
0.837814,0.653749
0.879705,0.702951
0.921595,0.732531
0.963486,0.740550
1.005377,0.728365
1.047267,0.700228
1.089158,0.662161
1.131049,0.620503
1.172939,0.580530
1.214830,0.545560
1.256721,0.516692
1.298612,0.493184
1.340502,0.473244
1.382393,0.454944
1.424284,0.436946
1.466174,0.418861
1.508065,0.401177
1.549956,0.384869
1.591846,0.370868
1.633737,0.359614
1.675628,0.350835
1.717518,0.343617
1.759409,0.336708
1.801300,0.328930
1.843191,0.319538
1.885081,0.308404
1.926972,0.295988
1.968863,0.283108
2.010753,0.270619
2.052644,0.259120
2.094535,0.248785
2.136425,0.239376
2.178316,0.230393
2.220207,0.221328
2.262098,0.211883
2.303988,0.202101
2.345879,0.192354
2.387770,0.183199
2.429660,0.175171
2.471551,0.168579
2.513442,0.163391
2.555332,0.159240
2.597223,0.155544
2.639114,0.151693
2.681004,0.147243
2.722895,0.142038
2.764786,0.136231
2.806677,0.130202
2.848567,0.124411
2.890458,0.119229
2.932349,0.114822
2.974239,0.111109
3.016130,0.107814
3.058021,0.104577
3.099911,0.101077
3.141802,0.097144
3.183693,0.092789
3.225583,0.088189
3.267474,0.083595
3.309365,0.079246
3.351256,0.075283
3.393146,0.071714
3.435037,0.068441
3.476928,0.065308
3.518818,0.062179
3.560709,0.058988
3.602600,0.055763
3.644490,0.052598
3.686381,0.049606
3.728272,0.046857
3.770163,0.044344
3.812053,0.041975
3.853944,0.039609
3.895835,0.037106
3.937725,0.034391
3.979616,0.031485
4.021507,0.028515
4.063397,0.025669
4.105288,0.023147
4.147179,0.021097
4.189069,0.019568
4.230960,0.018506
4.272851,0.017778
4.314742,0.017220
4.356632,0.016697
4.398523,0.016141
4.440414,0.015568
4.482304,0.015054
4.524195,0.014700
4.566086,0.014583
4.607976,0.014717
4.649867,0.015040
4.691758,0.015437
4.733649,0.015767
4.775539,0.015915
4.817430,0.015821
4.859321,0.015497
4.901211,0.015013
4.943102,0.014471
4.984993,0.013966
5.026883,0.013555
5.068774,0.013249
5.110665,0.013012
5.152555,0.012792
5.194446,0.012540
5.236337,0.012242
5.278228,0.011917
5.320118,0.011614
5.362009,0.011390
5.403900,0.011283
5.445790,0.011297
5.487681,0.011397
5.529572,0.011524
5.571462,0.011612
5.613353,0.011618
5.655244,0.011529
5.697134,0.011373
5.739025,0.011201
5.780916,0.011065
5.822807,0.010996
5.864697,0.010992
5.906588,0.011014
5.948479,0.011000
5.990369,0.010891
6.032260,0.010651
6.074151,0.010284
6.116041,0.009832
6.157932,0.009366
6.199823,0.008959
6.241714,0.008664
6.283604,0.008498
6.325495,0.008435
6.367386,0.008422
6.409276,0.008395
6.451167,0.008304
6.493058,0.008126
6.534948,0.007870
6.576839,0.007570
6.618730,0.007269
6.660620,0.006995
6.702511,0.006754
6.744402,0.006523
6.786293,0.006262
6.828183,0.005928
6.870074,0.005496
6.911965,0.004968
6.953855,0.004379
6.995746,0.003782
7.037637,0.003238
7.079527,0.002792
7.121418,0.002461
7.163309,0.002232
7.205199,0.002069
7.247090,0.001928
7.288981,0.001770
7.330872,0.001582
7.372762,0.001370
7.414653,0.001164
7.456544,0.000997
7.498434,0.000892
7.540325,0.000855
7.582216,0.000867
7.624106,0.000896
7.665997,0.000905
7.707888,0.000867
7.749779,0.000775
7.791669,0.000646
7.833560,0.000510
7.875451,0.000402
7.917341,0.000347
7.959232,0.000350
8.001123,0.000398
8.043013,0.000459
8.084904,0.000499
8.126795,0.000495
8.168685,0.000440
8.210576,0.000348
8.252467,0.000248
8.294358,0.000171
8.336248,0.000140
8.378139,0.000159
8.420030,0.000217
8.461920,0.000284
8.503811,0.000332
8.545702,0.000338
8.587592,0.000297
8.629483,0.000224
8.671374,0.000143
8.713265,0.000085
8.755155,0.000068
8.797046,0.000099
8.838937,0.000163
8.880827,0.000235
8.922718,0.000287
8.964609,0.000298
9.006499,0.000264
9.048390,0.000197
9.090281,0.000120
9.132171,0.000060
9.174062,0.000038
9.215953,0.000057
9.257844,0.000106
9.299734,0.000164
9.341625,0.000204
9.383516,0.000208
9.425406,0.000173
9.467297,0.000108
9.509188,0.000035
9.551078,-0.000020
9.592969,-0.000042
9.634860,-0.000024
9.676750,0.000023
9.718641,0.000077
9.760532,0.000117
9.802423,0.000124
9.844313,0.000096
9.886204,0.000041
9.928095,-0.000020
9.969985,-0.000065
10.011876,-0.000079
10.053767,-0.000058
10.095657,-0.000010
10.137548,0.000044
10.179439,0.000084
10.221330,0.000093
10.263220,0.000070
10.305111,0.000021
10.347002,-0.000033
10.388892,-0.000074
10.430783,-0.000085
10.472674,-0.000063
10.514564,-0.000018
10.556455,0.000034
10.598346,0.000073
10.640236,0.000084
10.682127,0.000064
10.724018,0.000021
10.765909,-0.000029
10.807799,-0.000065
10.849690,-0.000075
10.891581,-0.000055
10.933471,-0.000013
10.975362,0.000035
11.017253,0.000070
11.059143,0.000079
11.101034,0.000059
11.142925,0.000017
11.184816,-0.000030
11.226706,-0.000065
11.268597,-0.000075
11.310488,-0.000057
11.352378,-0.000019
11.394269,0.000025
11.436160,0.000058
11.478050,0.000067
11.519941,0.000050
11.561832,0.000013
11.603722,-0.000029
11.645613,-0.000060
11.687504,-0.000069
11.729395,-0.000051
11.771285,-0.000015
11.813176,0.000026
11.855067,0.000057
11.896957,0.000065
11.938848,0.000049
11.980739,0.000013
12.022629,-0.000027
12.064520,-0.000057
12.106411,-0.000065
12.148301,-0.000050
12.190192,-0.000016
12.232083,0.000022
12.273974,0.000051
12.315864,0.000059
12.357755,0.000044
12.399646,0.000012
12.441536,-0.000025
12.483427,-0.000052
12.525318,-0.000059
12.567208,-0.000044
12.609099,-0.000012
12.650990,0.000024
12.692881,0.000050
12.734771,0.000057
12.776662,0.000042
12.818553,0.000011
12.860443,-0.000024
12.902334,-0.000050
12.944225,-0.000058
12.986115,-0.000044
13.028006,-0.000014
13.069897,0.000019
13.111787,0.000044
13.153678,0.000051
13.195569,0.000038
13.237460,0.000009
13.279350,-0.000023
13.321241,-0.000047
13.363132,-0.000053
13.405022,-0.000040
13.446913,-0.000012
13.488804,0.000019
13.530694,0.000043
13.572585,0.000049
13.614476,0.000036
13.656366,0.000008
13.698257,-0.000022
13.740148,-0.000045
13.782039,-0.000052
13.823929,-0.000039
13.865820,-0.000012
13.907711,0.000018
13.949601,0.000040
13.991492,0.000047
14.033383,0.000035
14.075273,0.000010
14.117164,-0.000019
14.159055,-0.000040
14.200946,-0.000046
14.242836,-0.000035
14.284727,-0.000011
14.326618,0.000017
14.368508,0.000038
14.410399,0.000044
14.452290,0.000032
14.494180,0.000008
14.536071,-0.000019
14.577962,-0.000040
14.619852,-0.000045
14.661743,-0.000034
14.703634,-0.000011
14.745525,0.000015
14.787415,0.000035
14.829306,0.000041
14.871197,0.000031
14.913087,0.000008
14.954978,-0.000017
14.996869,-0.000037
15.038759,-0.000042
15.080650,-0.000032
15.122541,-0.000010
15.164432,0.000015
15.206322,0.000033
15.248213,0.000038
15.290104,0.000028
15.331994,0.000007
15.373885,-0.000018
15.415776,-0.000036
15.457666,-0.000040
15.499557,-0.000030
15.541448,-0.000009
15.583338,0.000015
15.625229,0.000033
15.667120,0.000038
15.709011,0.000028
15.750901,0.000008
15.792792,-0.000015
15.834683,-0.000032
15.876573,-0.000037
15.918464,-0.000028
15.960355,-0.000009
16.002245,0.000014
16.044136,0.000030
16.086027,0.000035
16.127917,0.000025
16.169808,0.000006
16.211699,-0.000016
16.253590,-0.000032
16.295480,-0.000036
16.337371,-0.000027
16.379262,-0.000008
16.421152,0.000013
16.463043,0.000029
16.504934,0.000034
16.546824,0.000025
16.588715,0.000007
16.630606,-0.000014
16.672497,-0.000030
16.714387,-0.000034
16.756278,-0.000026
16.798169,-0.000009
16.840059,0.000012
16.881950,0.000027
16.923841,0.000031
16.965731,0.000023
17.007622,0.000006
17.049513,-0.000014
17.091403,-0.000028
17.133294,-0.000032
17.175185,-0.000024
17.217076,-0.000007
17.258966,0.000012
17.300857,0.000027
17.342748,0.000031
17.384638,0.000023
17.426529,0.000007
17.468420,-0.000012
17.510310,-0.000027
17.552201,-0.000031
17.594092,-0.000024
17.635982,-0.000008
17.677873,0.000011
17.719764,0.000025
17.761655,0.000029
17.803545,0.000021
17.845436,0.000006
17.887327,-0.000012
17.929217,-0.000025
17.971108,-0.000029
18.012999,-0.000022
18.054889,-0.000007
18.096780,0.000011
18.138671,0.000024
18.180562,0.000027
18.222452,0.000020
18.264343,0.000005
18.306234,-0.000012
18.348124,-0.000025
18.390015,-0.000029
18.431906,-0.000022
18.473796,-0.000007
18.515687,0.000010
18.557578,0.000022
18.599468,0.000026
18.641359,0.000020
18.683250,0.000006
18.725141,-0.000011
18.767031,-0.000023
18.808922,-0.000026
18.850813,-0.000020
18.892703,-0.000006
18.934594,0.000010
18.976485,0.000022
19.018375,0.000026
19.060266,0.000019
19.102157,0.000005
19.144048,-0.000011
19.185938,-0.000023
19.227829,-0.000026
19.269720,-0.000020
19.311610,-0.000006
19.353501,0.000009
19.395392,0.000021
19.437282,0.000024
19.479173,0.000018
19.521064,0.000005
19.562954,-0.000010
19.604845,-0.000021
19.646736,-0.000025
19.688627,-0.000019
19.730517,-0.000006
19.772408,0.000009
19.814299,0.000020
19.856189,0.000023
19.898080,0.000017
19.939971,0.000005
19.981861,-0.000010


==> anc/fig10/dmrg_T_01_b.csv <==
omega/omega_0,sigma
0.000000,9.658602
0.041891,8.256567
0.083781,6.732933
0.125672,5.234690
0.167563,3.872534
0.209453,2.717375
0.251344,1.802159
0.293235,1.127288
0.335126,0.668384
0.377016,0.385274
0.418907,0.231098
0.460798,0.160453
0.502688,0.135565
0.544579,0.129868
0.586470,0.128785
0.628360,0.128072
0.670251,0.130500
0.712142,0.141888
0.754033,0.167504
0.795923,0.209584
0.837814,0.266336
0.879705,0.332380
0.921595,0.400204
0.963486,0.462059
1.005377,0.511675
1.047267,0.545382
1.089158,0.562409
1.131049,0.564462
1.172939,0.554807
1.214830,0.537204
1.256721,0.515023
1.298612,0.490714
1.340502,0.465691
1.382393,0.440556
1.424284,0.415478
1.466174,0.390567
1.508065,0.366107
1.549956,0.342609
1.591846,0.320712
1.633737,0.301006
1.675628,0.283883
1.717518,0.269467
1.759409,0.257647
1.801300,0.248180
1.843191,0.240811
1.885081,0.235349
1.926972,0.231671
1.968863,0.229658
2.010753,0.229099
2.052644,0.229612
2.094535,0.230633
2.136425,0.231478
2.178316,0.231468
2.220207,0.230083
2.262098,0.227072
2.303988,0.222496
2.345879,0.216678
2.387770,0.210079
2.429660,0.203142
2.471551,0.196165
2.513442,0.189227
2.555332,0.182216
2.597223,0.174920
2.639114,0.167155
2.681004,0.158888
2.722895,0.150294
2.764786,0.141738
2.806677,0.133690
2.848567,0.126593
2.890458,0.120737
2.932349,0.116180
2.974239,0.112737
3.016130,0.110043
3.058021,0.107653
3.099911,0.105168
3.141802,0.102316
3.183693,0.098994
3.225583,0.095247
3.267474,0.091211
3.309365,0.087034
3.351256,0.082818
3.393146,0.078597
3.435037,0.074346
3.476928,0.070030
3.518818,0.065645
3.560709,0.061254
3.602600,0.056985
3.644490,0.052997
3.686381,0.049429
3.728272,0.046351
3.770163,0.043733
3.812053,0.041451
3.853944,0.039321
3.895835,0.037161
3.937725,0.034850
3.979616,0.032359
4.021507,0.029763
4.063397,0.027207
4.105288,0.024855
4.147179,0.022837
4.189069,0.021207
4.230960,0.019930
4.272851,0.018908
4.314742,0.018013
4.356632,0.017140
4.398523,0.016239
4.440414,0.015329
4.482304,0.014482
4.524195,0.013794
4.566086,0.013342
4.607976,0.013159
4.649867,0.013222
4.691758,0.013465
4.733649,0.013801
4.775539,0.014158
4.817430,0.014496
4.859321,0.014814
4.901211,0.015137
4.943102,0.015494
4.984993,0.015890
5.026883,0.016297
5.068774,0.016652
5.110665,0.016875
5.152555,0.016900
5.194446,0.016696
5.236337,0.016284
5.278228,0.015729
5.320118,0.015122
5.362009,0.014547
5.403900,0.014056
5.445790,0.013651
5.487681,0.013289
5.529572,0.012906
5.571462,0.012439
5.613353,0.011865
5.655244,0.011209
5.697134,0.010544
5.739025,0.009971
5.780916,0.009581
5.822807,0.009428
5.864697,0.009506
5.906588,0.009749
5.948479,0.010053
5.990369,0.010305
6.032260,0.010419
6.074151,0.010360
6.116041,0.010151
6.157932,0.009860
6.199823,0.009571
6.241714,0.009353
6.283604,0.009235
6.325495,0.009196
6.367386,0.009173
6.409276,0.009085
6.451167,0.008859
6.493058,0.008459
6.534948,0.007893
6.576839,0.007211
6.618730,0.006489
6.660620,0.005802
6.702511,0.005203
6.744402,0.004712
6.786293,0.004314
6.828183,0.003975
6.870074,0.003656
6.911965,0.003333
6.953855,0.003006
6.995746,0.002696
7.037637,0.002431
7.079527,0.002238
7.121418,0.002123
7.163309,0.002070
7.205199,0.002042
7.247090,0.001994
7.288981,0.001891
7.330872,0.001719
7.372762,0.001489
7.414653,0.001234
7.456544,0.000997
7.498434,0.000816
7.540325,0.000709
7.582216,0.000670
7.624106,0.000674
7.665997,0.000684
7.707888,0.000669
7.749779,0.000613
7.791669,0.000520
7.833560,0.000415
7.875451,0.000328
7.917341,0.000286
7.959232,0.000297
8.001123,0.000353
8.043013,0.000428
8.084904,0.000489
8.126795,0.000509
8.168685,0.000478
8.210576,0.000403
8.252467,0.000310
8.294358,0.000230
8.336248,0.000189
8.378139,0.000198
8.420030,0.000249
8.461920,0.000318
8.503811,0.000375
8.545702,0.000395
8.587592,0.000367
8.629483,0.000298
8.671374,0.000209
8.713265,0.000131
8.755155,0.000086
8.797046,0.000085
8.838937,0.000123
8.880827,0.000179
8.922718,0.000228
8.964609,0.000246
9.006499,0.000223
9.048390,0.000167
9.090281,0.000096
9.132171,0.000035
9.174062,0.000005
9.215953,0.000014
9.257844,0.000055
9.299734,0.000111
9.341625,0.000157
9.383516,0.000173
9.425406,0.000151
9.467297,0.000098
9.509188,0.000031
9.551078,-0.000025
9.592969,-0.000053
9.634860,-0.000043
9.676750,-0.000003
9.718641,0.000051
9.760532,0.000097
9.802423,0.000115
9.844313,0.000099
9.886204,0.000054
9.928095,-0.000004
9.969985,-0.000054
10.011876,-0.000077
10.053767,-0.000066
10.095657,-0.000027
10.137548,0.000024
10.179439,0.000068
10.221330,0.000087
10.263220,0.000073
10.305111,0.000033
10.347002,-0.000019
10.388892,-0.000063
10.430783,-0.000083
10.472674,-0.000071
10.514564,-0.000033
10.556455,0.000016
10.598346,0.000059
10.640236,0.000078
10.682127,0.000068
10.724018,0.000033
10.765909,-0.000012
10.807799,-0.000051
10.849690,-0.000068
10.891581,-0.000057
10.933471,-0.000022
10.975362,0.000023
11.017253,0.000061
11.059143,0.000078
11.101034,0.000067
11.142925,0.000034
11.184816,-0.000010
11.226706,-0.000048
11.268597,-0.000066
11.310488,-0.000057
11.352378,-0.000026
11.394269,0.000015
11.436160,0.000050
11.478050,0.000065
11.519941,0.000055
11.561832,0.000024
11.603722,-0.000016
11.645613,-0.000050
11.687504,-0.000065
11.729395,-0.000056
11.771285,-0.000026
11.813176,0.000012
11.855067,0.000045
11.896957,0.000059
11.938848,0.000050
11.980739,0.000022
12.022629,-0.000016
12.064520,-0.000047
12.106411,-0.000061
12.148301,-0.000053
12.190192,-0.000025
12.232083,0.000011
12.273974,0.000042
12.315864,0.000056
12.357755,0.000048
12.399646,0.000022
12.441536,-0.000012
12.483427,-0.000041
12.525318,-0.000054
12.567208,-0.000046
12.609099,-0.000020
12.650990,0.000014
12.692881,0.000042
12.734771,0.000055
12.776662,0.000046
12.818553,0.000021
12.860443,-0.000012
12.902334,-0.000040
12.944225,-0.000053
12.986115,-0.000045
13.028006,-0.000021
13.069897,0.000010
13.111787,0.000037
13.153678,0.000049
13.195569,0.000042
13.237460,0.000019
13.279350,-0.000012
13.321241,-0.000038
13.363132,-0.000049
13.405022,-0.000042
13.446913,-0.000019
13.488804,0.000011
13.530694,0.000036
13.572585,0.000046
13.614476,0.000039
13.656366,0.000017
13.698257,-0.000012
13.740148,-0.000037
13.782039,-0.000047
13.823929,-0.000040
13.865820,-0.000019
13.907711,0.000009
13.949601,0.000034
13.991492,0.000045
14.033383,0.000039
14.075273,0.000018
14.117164,-0.000009
14.159055,-0.000031
14.200946,-0.000042
14.242836,-0.000036
14.284727,-0.000016
14.326618,0.000010
14.368508,0.000032
14.410399,0.000042
14.452290,0.000036
14.494180,0.000016
14.536071,-0.000009
14.577962,-0.000031
14.619852,-0.000041
14.661743,-0.000035
14.703634,-0.000016
14.745525,0.000008
14.787415,0.000029
14.829306,0.000039
14.871197,0.000033
14.913087,0.000015
14.954978,-0.000009
14.996869,-0.000029
15.038759,-0.000039
15.080650,-0.000033
15.122541,-0.000016
15.164432,0.000008
15.206322,0.000027
15.248213,0.000036
15.290104,0.000031
15.331994,0.000013
15.373885,-0.000009
15.415776,-0.000028
15.457666,-0.000037
15.499557,-0.000031
15.541448,-0.000014
15.583338,0.000008
15.625229,0.000027
15.667120,0.000036
15.709011,0.000031
15.750901,0.000015
15.792792,-0.000006
15.834683,-0.000025
15.876573,-0.000033
15.918464,-0.000028
15.960355,-0.000012
16.002245,0.000008
16.044136,0.000026
16.086027,0.000033
16.127917,0.000028
16.169808,0.000012
16.211699,-0.000009
16.253590,-0.000026
16.295480,-0.000034
16.337371,-0.000029
16.379262,-0.000013
16.421152,0.000007
16.463043,0.000024
16.504934,0.000031
16.546824,0.000027
16.588715,0.000012
16.630606,-0.000007
16.672497,-0.000024
16.714387,-0.000032
16.756278,-0.000027
16.798169,-0.000013
16.840059,0.000006
16.881950,0.000022
16.923841,0.000030
16.965731,0.000026
17.007622,0.000012
17.049513,-0.000007
17.091403,-0.000022
17.133294,-0.000029
17.175185,-0.000025
17.217076,-0.000011
17.258966,0.000007
17.300857,0.000022
17.342748,0.000029
17.384638,0.000025
17.426529,0.000012
17.468420,-0.000006
17.510310,-0.000021
17.552201,-0.000028
17.594092,-0.000024
17.635982,-0.000011
17.677873,0.000006
17.719764,0.000020
17.761655,0.000027
17.803545,0.000024
17.845436,0.000011
17.887327,-0.000006
17.929217,-0.000020
17.971108,-0.000027
18.012999,-0.000023
18.054889,-0.000011
18.096780,0.000006
18.138671,0.000019
18.180562,0.000026
18.222452,0.000022
18.264343,0.000010
18.306234,-0.000006
18.348124,-0.000020
18.390015,-0.000026
18.431906,-0.000023
18.473796,-0.000011
18.515687,0.000005
18.557578,0.000018
18.599468,0.000024
18.641359,0.000021
18.683250,0.000010
18.725141,-0.000005
18.767031,-0.000018
18.808922,-0.000024
18.850813,-0.000021
18.892703,-0.000009
18.934594,0.000006
18.976485,0.000018
19.018375,0.000024
19.060266,0.000021
19.102157,0.000009
19.144048,-0.000005
19.185938,-0.000018
19.227829,-0.000024
19.269720,-0.000020
19.311610,-0.000010
19.353501,0.000005
19.395392,0.000017
19.437282,0.000023
19.479173,0.000019
19.521064,0.000009
19.562954,-0.000005
19.604845,-0.000017
19.646736,-0.000023
19.688627,-0.000019
19.730517,-0.000009
19.772408,0.000005
19.814299,0.000016
19.856189,0.000022
19.898080,0.000018
19.939971,0.000008
19.981861,-0.000005


==> anc/fig10/dmrg_T_01_c.csv <==
omega/omega_0,sigma
0.000000,10.071552
0.041891,8.637862
0.083781,7.075828
0.125672,5.534333
0.167563,4.125734
0.209453,2.922665
0.251344,1.960062
0.293235,1.240617
0.335126,0.742334
0.377016,0.427126
0.418907,0.249437
0.460798,0.163927
0.502688,0.131394
0.544579,0.122398
0.586470,0.118455
0.628360,0.111106
0.670251,0.099510
0.712142,0.087371
0.754033,0.079982
0.795923,0.081973
0.837814,0.096020
0.879705,0.122510
0.921595,0.159883
0.963486,0.205321
1.005377,0.255437
1.047267,0.306778
1.089158,0.356075
1.131049,0.400324
1.172939,0.436816
1.214830,0.463250
1.256721,0.477958
1.298612,0.480197
1.340502,0.470403
1.382393,0.450263
1.424284,0.422538
1.466174,0.390613
1.508065,0.357884
1.549956,0.327132
1.591846,0.300053
1.633737,0.277085
1.675628,0.257576
1.717518,0.240223
1.759409,0.223656
1.801300,0.206989
1.843191,0.190172
1.885081,0.174054
1.926972,0.160156
1.968863,0.150246
2.010753,0.145842
2.052644,0.147793
2.094535,0.156051
2.136425,0.169674
2.178316,0.187027
2.220207,0.206103
2.262098,0.224863
2.303988,0.241498
2.345879,0.254582
2.387770,0.263110
2.429660,0.266460
2.471551,0.264336
2.513442,0.256754
2.555332,0.244052
2.597223,0.226947
2.639114,0.206560
2.681004,0.184385
2.722895,0.162158
2.764786,0.141645
2.806677,0.124371
2.848567,0.111370
2.890458,0.103014
2.932349,0.098980
2.974239,0.098359
3.016130,0.099886
3.058021,0.102225
3.099911,0.104242
3.141802,0.105184
3.183693,0.104748
3.225583,0.103024
3.267474,0.100352
3.309365,0.097142
3.351256,0.093726
3.393146,0.090269
3.435037,0.086760
3.476928,0.083069
3.518818,0.079037
3.560709,0.074557
3.602600,0.069626
3.644490,0.064345
3.686381,0.058882
3.728272,0.053420
3.770163,0.048105
3.812053,0.043027
3.853944,0.038225
3.895835,0.033724
3.937725,0.029565
3.979616,0.025828
4.021507,0.022630
4.063397,0.020088
4.105288,0.018281
4.147179,0.017203
4.189069,0.016753
4.230960,0.016744
4.272851,0.016948
4.314742,0.017158
4.356632,0.017237
4.398523,0.017156
4.440414,0.016983
4.482304,0.016853
4.524195,0.016908
4.566086,0.017241
4.607976,0.017861
4.649867,0.018684
4.691758,0.019561
4.733649,0.020322
4.775539,0.020828
4.817430,0.021011
4.859321,0.020883
4.901211,0.020524
4.943102,0.020044
4.984993,0.019546
5.026883,0.019091
5.068774,0.018685
5.110665,0.018294
5.152555,0.017864
5.194446,0.017353
5.236337,0.016754
5.278228,0.016100
5.320118,0.015450
5.362009,0.014866
5.403900,0.014389
5.445790,0.014021
5.487681,0.013722
5.529572,0.013432
5.571462,0.013089
5.613353,0.012660
5.655244,0.012153
5.697134,0.011616
5.739025,0.011121
5.780916,0.010737
5.822807,0.010503
5.864697,0.010415
5.906588,0.010424
5.948479,0.010455
5.990369,0.010430
6.032260,0.010295
6.074151,0.010039
6.116041,0.009690
6.157932,0.009304
6.199823,0.008941
6.241714,0.008643
6.283604,0.008413
6.325495,0.008222
6.367386,0.008016
6.409276,0.007739
6.451167,0.007359
6.493058,0.006876
6.534948,0.006327
6.576839,0.005773
6.618730,0.005276
6.660620,0.004878
6.702511,0.004588
6.744402,0.004380
6.786293,0.004205
6.828183,0.004010
6.870074,0.003756
6.911965,0.003436
6.953855,0.003074
6.995746,0.002714
7.037637,0.002402
7.079527,0.002171
7.121418,0.002026
7.163309,0.001944
7.205199,0.001880
7.247090,0.001791
7.288981,0.001646
7.330872,0.001443
7.372762,0.001206
7.414653,0.000978
7.456544,0.000801
7.498434,0.000705
7.540325,0.000693
7.582216,0.000740
7.624106,0.000805
7.665997,0.000844
7.707888,0.000828
7.749779,0.000750
7.791669,0.000629
7.833560,0.000502
7.875451,0.000409
7.917341,0.000375
7.959232,0.000403
8.001123,0.000474
8.043013,0.000553
8.084904,0.000599
8.126795,0.000590
8.168685,0.000520
8.210576,0.000409
8.252467,0.000291
8.294358,0.000203
8.336248,0.000170
8.378139,0.000197
8.420030,0.000264
8.461920,0.000340
8.503811,0.000391
8.545702,0.000391
8.587592,0.000337
8.629483,0.000245
8.671374,0.000145
8.713265,0.000070
8.755155,0.000043
8.797046,0.000068
8.838937,0.000129
8.880827,0.000197
8.922718,0.000243
8.964609,0.000243
9.006499,0.000194
9.048390,0.000113
9.090281,0.000025
9.132171,-0.000038
9.174062,-0.000056
9.215953,-0.000025
9.257844,0.000039
9.299734,0.000109
9.341625,0.000159
9.383516,0.000166
9.425406,0.000128
9.467297,0.000058
9.509188,-0.000018
9.551078,-0.000074
9.592969,-0.000089
9.634860,-0.000060
9.676750,-0.000001
9.718641,0.000065
9.760532,0.000111
9.802423,0.000119
9.844313,0.000087
9.886204,0.000025
9.928095,-0.000042
9.969985,-0.000090
10.011876,-0.000100
10.053767,-0.000070
10.095657,-0.000012
10.137548,0.000053
10.179439,0.000099
10.221330,0.000109
10.263220,0.000081
10.305111,0.000025
10.347002,-0.000037
10.388892,-0.000082
10.430783,-0.000093
10.472674,-0.000066
10.514564,-0.000014
10.556455,0.000045
10.598346,0.000087
10.640236,0.000097
10.682127,0.000071
10.724018,0.000020
10.765909,-0.000037
10.807799,-0.000078
10.849690,-0.000088
10.891581,-0.000064
10.933471,-0.000016
10.975362,0.000038
11.017253,0.000077
11.059143,0.000087
11.101034,0.000063
11.142925,0.000016
11.184816,-0.000036
11.226706,-0.000074
11.268597,-0.000083
11.310488,-0.000060
11.352378,-0.000015
11.394269,0.000035
11.436160,0.000071
11.478050,0.000080
11.519941,0.000059
11.561832,0.000015
11.603722,-0.000033
11.645613,-0.000068
11.687504,-0.000077
11.729395,-0.000057
11.771285,-0.000015
11.813176,0.000031
11.855067,0.000065
11.896957,0.000073
11.938848,0.000052
11.980739,0.000012
12.022629,-0.000034
12.064520,-0.000067
12.106411,-0.000075
12.148301,-0.000055
12.190192,-0.000016
12.232083,0.000028
12.273974,0.000060
12.315864,0.000068
12.357755,0.000050
12.399646,0.000013
12.441536,-0.000029
12.483427,-0.000059
12.525318,-0.000066
12.567208,-0.000047
12.609099,-0.000011
12.650990,0.000030
12.692881,0.000059
12.734771,0.000066
12.776662,0.000048
12.818553,0.000013
12.860443,-0.000027
12.902334,-0.000057
12.944225,-0.000064
12.986115,-0.000047
13.028006,-0.000014
13.069897,0.000025
13.111787,0.000052
13.153678,0.000059
13.195569,0.000043
13.237460,0.000010
13.279350,-0.000027
13.321241,-0.000054
13.363132,-0.000060
13.405022,-0.000044
13.446913,-0.000012
13.488804,0.000024
13.530694,0.000050
13.572585,0.000057
13.614476,0.000042
13.656366,0.000011
13.698257,-0.000024
13.740148,-0.000050
13.782039,-0.000056
13.823929,-0.000042
13.865820,-0.000011
13.907711,0.000023
13.949601,0.000048
13.991492,0.000054
14.033383,0.000040
14.075273,0.000011
14.117164,-0.000022
14.159055,-0.000046
14.200946,-0.000052
14.242836,-0.000039
14.284727,-0.000011
14.326618,0.000021
14.368508,0.000044
14.410399,0.000050
14.452290,0.000037
14.494180,0.000010
14.536071,-0.000021
14.577962,-0.000044
14.619852,-0.000050
14.661743,-0.000037
14.703634,-0.000011
14.745525,0.000019
14.787415,0.000042
14.829306,0.000047
14.871197,0.000035
14.913087,0.000010
14.954978,-0.000019
14.996869,-0.000041
15.038759,-0.000047
15.080650,-0.000035
15.122541,-0.000010
15.164432,0.000019
15.206322,0.000039
15.248213,0.000045
15.290104,0.000033
15.331994,0.000008
15.373885,-0.000019
15.415776,-0.000039
15.457666,-0.000045
15.499557,-0.000033
15.541448,-0.000009
15.583338,0.000017
15.625229,0.000037
15.667120,0.000043
15.709011,0.000032
15.750901,0.000009
15.792792,-0.000017
15.834683,-0.000036
15.876573,-0.000041
15.918464,-0.000031
15.960355,-0.000008
16.002245,0.000017
16.044136,0.000036
16.086027,0.000041
16.127917,0.000030
16.169808,0.000008
16.211699,-0.000017
16.253590,-0.000035
16.295480,-0.000040
16.337371,-0.000030
16.379262,-0.000009
16.421152,0.000016
16.463043,0.000034
16.504934,0.000039
16.546824,0.000029
16.588715,0.000008
16.630606,-0.000016
16.672497,-0.000033
16.714387,-0.000038
16.756278,-0.000029
16.798169,-0.000008
16.840059,0.000015
16.881950,0.000032
16.923841,0.000037
16.965731,0.000027
17.007622,0.000008
17.049513,-0.000015
17.091403,-0.000031
17.133294,-0.000036
17.175185,-0.000027
17.217076,-0.000008
17.258966,0.000014
17.300857,0.000031
17.342748,0.000035
17.384638,0.000026
17.426529,0.000007
17.468420,-0.000014
17.510310,-0.000030
17.552201,-0.000035
17.594092,-0.000026
17.635982,-0.000008
17.677873,0.000013
17.719764,0.000029
17.761655,0.000033
17.803545,0.000025
17.845436,0.000007
17.887327,-0.000013
17.929217,-0.000028
17.971108,-0.000032
18.012999,-0.000024
18.054889,-0.000007
18.096780,0.000013
18.138671,0.000028
18.180562,0.000032
18.222452,0.000024
18.264343,0.000007
18.306234,-0.000013
18.348124,-0.000027
18.390015,-0.000031
18.431906,-0.000024
18.473796,-0.000007
18.515687,0.000012
18.557578,0.000026
18.599468,0.000030
18.641359,0.000022
18.683250,0.000006
18.725141,-0.000012
18.767031,-0.000026
18.808922,-0.000030
18.850813,-0.000022
18.892703,-0.000006
18.934594,0.000012
18.976485,0.000025
19.018375,0.000029
19.060266,0.000022
19.102157,0.000006
19.144048,-0.000012
19.185938,-0.000025
19.227829,-0.000029
19.269720,-0.000022
19.311610,-0.000006
19.353501,0.000011
19.395392,0.000024
19.437282,0.000028
19.479173,0.000021
19.521064,0.000006
19.562954,-0.000011
19.604845,-0.000024
19.646736,-0.000027
19.688627,-0.000021
19.730517,-0.000006
19.772408,0.000011
19.814299,0.000023
19.856189,0.000027
19.898080,0.000020
19.939971,0.000006
19.981861,-0.000011


==> anc/fig10/dmrg_T_02_a.csv <==
omega/omega_0,sigma
0.000000,5.948462
0.041891,5.472653
0.083781,4.787473
0.125672,3.982907
0.167563,3.150363
0.209453,2.368701
0.251344,1.694942
0.293235,1.160568
0.335126,0.773011
0.377016,0.520962
0.418907,0.381592
0.460798,0.327772
0.502688,0.333810
0.544579,0.378882
0.586470,0.448059
0.628360,0.531450
0.670251,0.622332
0.712142,0.715166
0.754033,0.804240
0.795923,0.883283
0.837814,0.946010
0.879705,0.987245
0.921595,1.004099
0.963486,0.996744
1.005377,0.968470
1.047267,0.924986
1.089158,0.873181
1.131049,0.819692
1.172939,0.769674
1.214830,0.726088
1.256721,0.689615
1.298612,0.659147
1.340502,0.632624
1.382393,0.607926
1.424284,0.583559
1.466174,0.558973
1.508065,0.534484
1.549956,0.510905
1.591846,0.489067
1.633737,0.469416
1.675628,0.451821
1.717518,0.435629
1.759409,0.419927
1.801300,0.403874
1.843191,0.386989
1.885081,0.369291
1.926972,0.351248
1.968863,0.333575
2.010753,0.316967
2.052644,0.301864
2.094535,0.288329
2.136425,0.276076
2.178316,0.264619
2.220207,0.253475
2.262098,0.242350
2.303988,0.231235
2.345879,0.220385
2.387770,0.210194
2.429660,0.201031
2.471551,0.193082
2.513442,0.186277
2.555332,0.180300
2.597223,0.174701
2.639114,0.169046
2.681004,0.163051
2.722895,0.156664
2.764786,0.150059
2.806677,0.143548
2.848567,0.137462
2.890458,0.132022
2.932349,0.127262
2.974239,0.123025
3.016130,0.119026
3.058021,0.114948
3.099911,0.110556
3.141802,0.105761
3.183693,0.100640
3.225583,0.095392
3.267474,0.090260
3.309365,0.085444
3.351256,0.081045
3.393146,0.077044
3.435037,0.073330
3.476928,0.069758
3.518818,0.066214
3.560709,0.062651
3.602600,0.059106
3.644490,0.055668
3.686381,0.052437
3.728272,0.049470
3.770163,0.046753
3.812053,0.044209
3.853944,0.041721
3.895835,0.039186
3.937725,0.036555
3.979616,0.033863
4.021507,0.031220
4.063397,0.028779
4.105288,0.026684
4.147179,0.025025
4.189069,0.023810
4.230960,0.022962
4.272851,0.022352
4.314742,0.021841
4.356632,0.021328
4.398523,0.020771
4.440414,0.020200
4.482304,0.019686
4.524195,0.019308
4.566086,0.019113
4.607976,0.019092
4.649867,0.019178
4.691758,0.019264
4.733649,0.019240
4.775539,0.019030
4.817430,0.018614
4.859321,0.018030
4.901211,0.017362
4.943102,0.016705
4.984993,0.016140
5.026883,0.015702
5.068774,0.015383
5.110665,0.015142
5.152555,0.014923
5.194446,0.014689
5.236337,0.014430
5.278228,0.014171
5.320118,0.013956
5.362009,0.013827
5.403900,0.013805
5.445790,0.013875
5.487681,0.013989
5.529572,0.014080
5.571462,0.014085
5.613353,0.013966
5.655244,0.013722
5.697134,0.013391
5.739025,0.013029
5.780916,0.012693
5.822807,0.012420
5.864697,0.012209
5.906588,0.012031
5.948479,0.011834
5.990369,0.011571
6.032260,0.011214
6.074151,0.010770
6.116041,0.010279
6.157932,0.009802
6.199823,0.009397
6.241714,0.009103
6.283604,0.008924
6.325495,0.008834
6.367386,0.008781
6.409276,0.008711
6.451167,0.008580
6.493058,0.008375
6.534948,0.008107
6.576839,0.007805
6.618730,0.007504
6.660620,0.007224
6.702511,0.006963
6.744402,0.006701
6.786293,0.006400
6.828183,0.006030
6.870074,0.005576
6.911965,0.005049
6.953855,0.004484
6.995746,0.003932
7.037637,0.003441
7.079527,0.003043
7.121418,0.002746
7.163309,0.002530
7.205199,0.002359
7.247090,0.002192
7.288981,0.002004
7.330872,0.001786
7.372762,0.001556
7.414653,0.001341
7.456544,0.001174
7.498434,0.001072
7.540325,0.001035
7.582216,0.001043
7.624106,0.001062
7.665997,0.001057
7.707888,0.001008
7.749779,0.000911
7.791669,0.000783
7.833560,0.000653
7.875451,0.000553
7.917341,0.000502
7.959232,0.000503
8.001123,0.000538
8.043013,0.000579
8.084904,0.000597
8.126795,0.000574
8.168685,0.000507
8.210576,0.000413
8.252467,0.000317
8.294358,0.000247
8.336248,0.000220
8.378139,0.000240
8.420030,0.000290
8.461920,0.000345
8.503811,0.000378
8.545702,0.000374
8.587592,0.000329
8.629483,0.000258
8.671374,0.000186
8.713265,0.000136
8.755155,0.000126
8.797046,0.000156
8.838937,0.000212
8.880827,0.000270
8.922718,0.000307
8.964609,0.000307
9.006499,0.000267
9.048390,0.000202
9.090281,0.000131
9.132171,0.000080
9.174062,0.000062
9.215953,0.000080
9.257844,0.000121
9.299734,0.000166
9.341625,0.000193
9.383516,0.000188
9.425406,0.000150
9.467297,0.000090
9.509188,0.000029
9.551078,-0.000014
9.592969,-0.000024
9.634860,-0.000001
9.676750,0.000044
9.718641,0.000092
9.760532,0.000123
9.802423,0.000124
9.844313,0.000093
9.886204,0.000042
9.928095,-0.000011
9.969985,-0.000048
10.011876,-0.000056
10.053767,-0.000034
10.095657,0.000008
10.137548,0.000052
10.179439,0.000081
10.221330,0.000083
10.263220,0.000056
10.305111,0.000011
10.347002,-0.000036
10.388892,-0.000068
10.430783,-0.000072
10.472674,-0.000048
10.514564,-0.000006
10.556455,0.000039
10.598346,0.000069
10.640236,0.000074
10.682127,0.000052
10.724018,0.000012
10.765909,-0.000030
10.807799,-0.000058
10.849690,-0.000062
10.891581,-0.000041
10.933471,-0.000003
10.975362,0.000037
11.017253,0.000064
11.059143,0.000066
11.101034,0.000045
11.142925,0.000007
11.184816,-0.000033
11.226706,-0.000059
11.268597,-0.000062
11.310488,-0.000042
11.352378,-0.000006
11.394269,0.000032
11.436160,0.000057
11.478050,0.000061
11.519941,0.000041
11.561832,0.000007
11.603722,-0.000029
11.645613,-0.000054
11.687504,-0.000057
11.729395,-0.000038
11.771285,-0.000005
11.813176,0.000030
11.855067,0.000053
11.896957,0.000055
11.938848,0.000037
11.980739,0.000004
12.022629,-0.000030
12.064520,-0.000053
12.106411,-0.000056
12.148301,-0.000039
12.190192,-0.000008
12.232083,0.000025
12.273974,0.000047
12.315864,0.000050
12.357755,0.000034
12.399646,0.000005
12.441536,-0.000026
12.483427,-0.000046
12.525318,-0.000048
12.567208,-0.000031
12.609099,-0.000002
12.650990,0.000028
12.692881,0.000047
12.734771,0.000049
12.776662,0.000032
12.818553,0.000003
12.860443,-0.000027
12.902334,-0.000047
12.944225,-0.000050
12.986115,-0.000035
13.028006,-0.000007
13.069897,0.000022
13.111787,0.000041
13.153678,0.000044
13.195569,0.000029
13.237460,0.000003
13.279350,-0.000024
13.321241,-0.000042
13.363132,-0.000044
13.405022,-0.000030
13.446913,-0.000004
13.488804,0.000023
13.530694,0.000041
13.572585,0.000043
13.614476,0.000029
13.656366,0.000003
13.698257,-0.000023
13.740148,-0.000041
13.782039,-0.000043
13.823929,-0.000030
13.865820,-0.000006
13.907711,0.000020
13.949601,0.000037
13.991492,0.000039
14.033383,0.000026
14.075273,0.000003
14.117164,-0.000021
14.159055,-0.000037
14.200946,-0.000039
14.242836,-0.000026
14.284727,-0.000003
14.326618,0.000021
14.368508,0.000037
14.410399,0.000039
14.452290,0.000026
14.494180,0.000004
14.536071,-0.000019
14.577962,-0.000035
14.619852,-0.000038
14.661743,-0.000026
14.703634,-0.000005
14.745525,0.000017
14.787415,0.000032
14.829306,0.000034
14.871197,0.000022
14.913087,0.000002
14.954978,-0.000020
14.996869,-0.000034
15.038759,-0.000035
15.080650,-0.000024
15.122541,-0.000003
15.164432,0.000018
15.206322,0.000033
15.248213,0.000035
15.290104,0.000024
15.331994,0.000004
15.373885,-0.000017
15.415776,-0.000031
15.457666,-0.000033
15.499557,-0.000023
15.541448,-0.000004
15.583338,0.000016
15.625229,0.000029
15.667120,0.000031
15.709011,0.000021
15.750901,0.000002
15.792792,-0.000017
15.834683,-0.000030
15.876573,-0.000032
15.918464,-0.000022
15.960355,-0.000004
16.002245,0.000016
16.044136,0.000029
16.086027,0.000031
16.127917,0.000021
16.169808,0.000004
16.211699,-0.000015
16.253590,-0.000027
16.295480,-0.000029
16.337371,-0.000020
16.379262,-0.000003
16.421152,0.000014
16.463043,0.000026
16.504934,0.000028
16.546824,0.000018
16.588715,0.000001
16.630606,-0.000016
16.672497,-0.000028
16.714387,-0.000030
16.756278,-0.000020
16.798169,-0.000004
16.840059,0.000014
16.881950,0.000026
16.923841,0.000028
16.965731,0.000019
17.007622,0.000003
17.049513,-0.000014
17.091403,-0.000025
17.133294,-0.000027
17.175185,-0.000018
17.217076,-0.000003
17.258966,0.000014
17.300857,0.000025
17.342748,0.000026
17.384638,0.000017
17.426529,0.000002
17.468420,-0.000014
17.510310,-0.000025
17.552201,-0.000026
17.594092,-0.000018
17.635982,-0.000004
17.677873,0.000012
17.719764,0.000023
17.761655,0.000025
17.803545,0.000017
17.845436,0.000003
17.887327,-0.000013
17.929217,-0.000023
17.971108,-0.000024
18.012999,-0.000017
18.054889,-0.000003
18.096780,0.000012
18.138671,0.000022
18.180562,0.000023
18.222452,0.000016
18.264343,0.000002
18.306234,-0.000013
18.348124,-0.000023
18.390015,-0.000024
18.431906,-0.000017
18.473796,-0.000003
18.515687,0.000011
18.557578,0.000020
18.599468,0.000022
18.641359,0.000015
18.683250,0.000002
18.725141,-0.000011
18.767031,-0.000020
18.808922,-0.000021
18.850813,-0.000014
18.892703,-0.000001
18.934594,0.000012
18.976485,0.000021
19.018375,0.000022
19.060266,0.000014
19.102157,0.000001
19.144048,-0.000012
19.185938,-0.000021
19.227829,-0.000023
19.269720,-0.000016
19.311610,-0.000003
19.353501,0.000010
19.395392,0.000019
19.437282,0.000020
19.479173,0.000014
19.521064,0.000002
19.562954,-0.000011
19.604845,-0.000019
19.646736,-0.000020
19.688627,-0.000014
19.730517,-0.000002
19.772408,0.000011
19.814299,0.000019
19.856189,0.000020
19.898080,0.000014
19.939971,0.000002
19.981861,-0.000010


==> anc/fig10/dmrg_T_02_b.csv <==
omega/omega_0,sigma
0.000000,6.501311
0.041891,6.029920
0.083781,5.328219
0.125672,4.484696
0.167563,3.593849
0.209453,2.741134
0.251344,1.991662
0.293235,1.384246
0.335126,0.931057
0.377016,0.622001
0.418907,0.432131
0.460798,0.330051
0.502688,0.285431
0.544579,0.274288
0.586470,0.281384
0.628360,0.299903
0.670251,0.329114
0.712142,0.371076
0.754033,0.427478
0.795923,0.497428
0.837814,0.576630
0.879705,0.657917
0.921595,0.732764
0.963486,0.793178
1.005377,0.833385
1.047267,0.850843
1.089158,0.846405
1.131049,0.823697
1.172939,0.787976
1.214830,0.744845
1.256721,0.699173
1.298612,0.654426
1.340502,0.612514
1.382393,0.574036
1.424284,0.538773
1.466174,0.506211
1.508065,0.475938
1.549956,0.447828
1.591846,0.422017
1.633737,0.398760
1.675628,0.378252
1.717518,0.360505
1.759409,0.345330
1.801300,0.332401
1.843191,0.321364
1.885081,0.311938
1.926972,0.303951
1.968863,0.297302
2.010753,0.291877
2.052644,0.287458
2.094535,0.283669
2.136425,0.279992
2.178316,0.275855
2.220207,0.270756
2.262098,0.264389
2.303988,0.256716
2.345879,0.247963
2.387770,0.238538
2.429660,0.228905
2.471551,0.219445
2.513442,0.210366
2.555332,0.201675
2.597223,0.193228
2.639114,0.184830
2.681004,0.176346
2.722895,0.167776
2.764786,0.159289
2.806677,0.151170
2.848567,0.143737
2.890458,0.137229
2.932349,0.131732
2.974239,0.127138
3.016130,0.123177
3.058021,0.119493
3.099911,0.115738
3.141802,0.111665
3.183693,0.107172
3.225583,0.102305
3.267474,0.097215
3.309365,0.092090
3.351256,0.087088
3.393146,0.082299
3.435037,0.077735
3.476928,0.073355
3.518818,0.069107
3.560709,0.064970
3.602600,0.060970
3.644490,0.057179
3.686381,0.053683
3.728272,0.050552
3.770163,0.047797
3.812053,0.045369
3.853944,0.043165
3.895835,0.041061
3.937725,0.038956
3.979616,0.036800
4.021507,0.034612
4.063397,0.032466
4.105288,0.030461
4.147179,0.028686
4.189069,0.027184
4.230960,0.025941
4.272851,0.024893
4.314742,0.023949
4.356632,0.023028
4.398523,0.022086
4.440414,0.021131
4.482304,0.020215
4.524195,0.019415
4.566086,0.018802
4.607976,0.018416
4.649867,0.018255
4.691758,0.018276
4.733649,0.018412
4.775539,0.018599
4.817430,0.018790
4.859321,0.018969
4.901211,0.019143
4.943102,0.019327
4.984993,0.019530
5.026883,0.019735
5.068774,0.019904
5.110665,0.019978
5.152555,0.019906
5.194446,0.019655
5.236337,0.019228
5.278228,0.018661
5.320118,0.018015
5.362009,0.017353
5.403900,0.016721
5.445790,0.016135
5.487681,0.015577
5.529572,0.015012
5.571462,0.014407
5.613353,0.013748
5.655244,0.013057
5.697134,0.012387
5.739025,0.011810
5.780916,0.011391
5.822807,0.011169
5.864697,0.011133
5.906588,0.011232
5.948479,0.011379
5.990369,0.011483
6.032260,0.011473
6.074151,0.011318
6.116041,0.011035
6.157932,0.010678
6.199823,0.010316
6.241714,0.010010
6.283604,0.009787
6.325495,0.009635
6.367386,0.009505
6.409276,0.009332
6.451167,0.009054
6.493058,0.008638
6.534948,0.008089
6.576839,0.007445
6.618730,0.006770
6.660620,0.006129
6.702511,0.005567
6.744402,0.005103
6.786293,0.004724
6.828183,0.004398
6.870074,0.004087
6.911965,0.003767
6.953855,0.003432
6.995746,0.003100
7.037637,0.002798
7.079527,0.002555
7.121418,0.002385
7.163309,0.002281
7.205199,0.002216
7.247090,0.002153
7.288981,0.002055
7.330872,0.001902
7.372762,0.001696
7.414653,0.001458
7.456544,0.001225
7.498434,0.001029
7.540325,0.000894
7.582216,0.000822
7.624106,0.000796
7.665997,0.000789
7.707888,0.000771
7.749779,0.000725
7.791669,0.000648
7.833560,0.000556
7.875451,0.000473
7.917341,0.000422
7.959232,0.000415
8.001123,0.000450
8.043013,0.000509
8.084904,0.000565
8.126795,0.000593
8.168685,0.000579
8.210576,0.000524
8.252467,0.000446
8.294358,0.000368
8.336248,0.000316
8.378139,0.000301
8.420030,0.000324
8.461920,0.000369
8.503811,0.000411
8.545702,0.000429
8.587592,0.000409
8.629483,0.000354
8.671374,0.000277
8.713265,0.000201
8.755155,0.000148
8.797046,0.000131
8.838937,0.000149
8.880827,0.000188
8.922718,0.000227
8.964609,0.000246
9.006499,0.000234
9.048390,0.000191
9.090281,0.000130
9.132171,0.000071
9.174062,0.000032
9.215953,0.000024
9.257844,0.000047
9.299734,0.000087
9.341625,0.000126
9.383516,0.000146
9.425406,0.000137
9.467297,0.000100
9.509188,0.000048
9.551078,-0.000003
9.592969,-0.000033
9.634860,-0.000035
9.676750,-0.000008
9.718641,0.000034
9.760532,0.000076
9.802423,0.000100
9.844313,0.000097
9.886204,0.000068
9.928095,0.000024
9.969985,-0.000019
10.011876,-0.000045
10.053767,-0.000045
10.095657,-0.000019
10.137548,0.000021
10.179439,0.000060
10.221330,0.000083
10.263220,0.000080
10.305111,0.000053
10.347002,0.000011
10.388892,-0.000029
10.430783,-0.000054
10.472674,-0.000055
10.514564,-0.000033
10.556455,0.000003
10.598346,0.000038
10.640236,0.000059
10.682127,0.000058
10.724018,0.000034
10.765909,-0.000002
10.807799,-0.000036
10.849690,-0.000056
10.891581,-0.000054
10.933471,-0.000031
10.975362,0.000004
11.017253,0.000038
11.059143,0.000058
11.101034,0.000056
11.142925,0.000033
11.184816,-0.000001
11.226706,-0.000035
11.268597,-0.000055
11.310488,-0.000054
11.352378,-0.000034
11.394269,-0.000002
11.436160,0.000029
11.478050,0.000047
11.519941,0.000046
11.561832,0.000026
11.603722,-0.000005
11.645613,-0.000035
11.687504,-0.000052
11.729395,-0.000051
11.771285,-0.000031
11.813176,-0.000001
11.855067,0.000029
11.896957,0.000046
11.938848,0.000045
11.980739,0.000027
12.022629,-0.000002
12.064520,-0.000029
12.106411,-0.000046
12.148301,-0.000045
12.190192,-0.000027
12.232083,0.000001
12.273974,0.000028
12.315864,0.000044
12.357755,0.000043
12.399646,0.000026
12.441536,-0.000001
12.483427,-0.000027
12.525318,-0.000042
12.567208,-0.000041
12.609099,-0.000024
12.650990,0.000001
12.692881,0.000026
12.734771,0.000040
12.776662,0.000038
12.818553,0.000022
12.860443,-0.000004
12.902334,-0.000029
12.944225,-0.000043
12.986115,-0.000042
13.028006,-0.000026
13.069897,-0.000002
13.111787,0.000022
13.153678,0.000036
13.195569,0.000035
13.237460,0.000020
13.279350,-0.000004
13.321241,-0.000026
13.363132,-0.000039
13.405022,-0.000038
13.446913,-0.000023
13.488804,0.000001
13.530694,0.000023
13.572585,0.000036
13.614476,0.000036
13.656366,0.000021
13.698257,-0.000001
13.740148,-0.000022
13.782039,-0.000035
13.823929,-0.000034
13.865820,-0.000020
13.907711,0.000001
13.949601,0.000022
13.991492,0.000034
14.033383,0.000034
14.075273,0.000020
14.117164,-0.000001
14.159055,-0.000021
14.200946,-0.000033
14.242836,-0.000033
14.284727,-0.000020
14.326618,0.000000
14.368508,0.000019
14.410399,0.000031
14.452290,0.000029
14.494180,0.000017
14.536071,-0.000003
14.577962,-0.000022
14.619852,-0.000033
14.661743,-0.000032
14.703634,-0.000019
14.745525,0.000000
14.787415,0.000019
14.829306,0.000031
14.871197,0.000030
14.913087,0.000018
14.954978,0.000000
14.996869,-0.000018
15.038759,-0.000029
15.080650,-0.000028
15.122541,-0.000017
15.164432,0.000000
15.206322,0.000018
15.248213,0.000028
15.290104,0.000027
15.331994,0.000015
15.373885,-0.000002
15.415776,-0.000019
15.457666,-0.000030
15.499557,-0.000029
15.541448,-0.000018
15.583338,-0.000001
15.625229,0.000016
15.667120,0.000026
15.709011,0.000025
15.750901,0.000015
15.792792,-0.000002
15.834683,-0.000018
15.876573,-0.000027
15.918464,-0.000026
15.960355,-0.000016
16.002245,0.000001
16.044136,0.000016
16.086027,0.000025
16.127917,0.000025
16.169808,0.000015
16.211699,-0.000001
16.253590,-0.000016
16.295480,-0.000025
16.337371,-0.000024
16.379262,-0.000014
16.421152,0.000001
16.463043,0.000016
16.504934,0.000025
16.546824,0.000025
16.588715,0.000015
16.630606,-0.000000
16.672497,-0.000015
16.714387,-0.000024
16.756278,-0.000024
16.798169,-0.000015
16.840059,-0.000001
16.881950,0.000013
16.923841,0.000022
16.965731,0.000021
17.007622,0.000012
17.049513,-0.000001
17.091403,-0.000015
17.133294,-0.000023
17.175185,-0.000022
17.217076,-0.000013
17.258966,0.000001
17.300857,0.000014
17.342748,0.000022
17.384638,0.000022
17.426529,0.000013
17.468420,-0.000000
17.510310,-0.000013
17.552201,-0.000021
17.594092,-0.000021
17.635982,-0.000012
17.677873,0.000001
17.719764,0.000013
17.761655,0.000021
17.803545,0.000020
17.845436,0.000012
17.887327,-0.000001
17.929217,-0.000014
17.971108,-0.000021
18.012999,-0.000021
18.054889,-0.000013
18.096780,-0.000001
18.138671,0.000011
18.180562,0.000019
18.222452,0.000018
18.264343,0.000010
18.306234,-0.000002
18.348124,-0.000014
18.390015,-0.000021
18.431906,-0.000020
18.473796,-0.000012
18.515687,-0.000000
18.557578,0.000012
18.599468,0.000019
18.641359,0.000019
18.683250,0.000011
18.725141,0.000000
18.767031,-0.000011
18.808922,-0.000018
18.850813,-0.000017
18.892703,-0.000010
18.934594,0.000001
18.976485,0.000012
19.018375,0.000019
19.060266,0.000018
19.102157,0.000011
19.144048,-0.000001
19.185938,-0.000012
19.227829,-0.000018
19.269720,-0.000018
19.311610,-0.000011
19.353501,-0.000000
19.395392,0.000010
19.437282,0.000017
19.479173,0.000016
19.521064,0.000009
19.562954,-0.000001
19.604845,-0.000012
19.646736,-0.000018
19.688627,-0.000017
19.730517,-0.000010
19.772408,0.000000
19.814299,0.000011
19.856189,0.000017
19.898080,0.000017
19.939971,0.000010
19.981861,-0.000000


==> anc/fig10/dmrg_T_02_c.csv <==
omega/omega_0,sigma
0.000000,6.625474
0.041891,6.177498
0.083781,5.501422
0.125672,4.677531
0.167563,3.794181
0.209453,2.934115
0.251344,2.163490
0.293235,1.525223
0.335126,1.037195
0.377016,0.694891
0.418907,0.477271
0.460798,0.354223
0.502688,0.293956
0.544579,0.268941
0.586470,0.259572
0.628360,0.255304
0.670251,0.253594
0.712142,0.257357
0.754033,0.271815
0.795923,0.301588
0.837814,0.348631
0.879705,0.411309
0.921595,0.484606
0.963486,0.561181
1.005377,0.632866
1.047267,0.692187
1.089158,0.733566
1.131049,0.754015
1.172939,0.753270
1.214830,0.733472
1.256721,0.698519
1.298612,0.653297
1.340502,0.602907
1.382393,0.552022
1.424284,0.504410
1.466174,0.462640
1.508065,0.427989
1.549956,0.400502
1.591846,0.379215
1.633737,0.362479
1.675628,0.348368
1.717518,0.335089
1.759409,0.321342
1.801300,0.306555
1.843191,0.290953
1.885081,0.275453
1.926972,0.261404
1.968863,0.250239
2.010753,0.243127
2.052644,0.240686
2.094535,0.242843
2.136425,0.248840
2.178316,0.257383
2.220207,0.266883
2.262098,0.275716
2.303988,0.282455
2.345879,0.286025
2.387770,0.285767
2.429660,0.281432
2.471551,0.273126
2.513442,0.261238
2.555332,0.246383
2.597223,0.229357
2.639114,0.211098
2.681004,0.192636
2.722895,0.175020
2.764786,0.159214
2.806677,0.145980
2.848567,0.135764
2.890458,0.128634
2.932349,0.124266
2.974239,0.122018
3.016130,0.121059
3.058021,0.120530
3.099911,0.119706
3.141802,0.118108
3.183693,0.115553
3.225583,0.112125
3.267474,0.108092
3.309365,0.103786
3.351256,0.099497
3.393146,0.095394
3.435037,0.091499
3.476928,0.087715
3.518818,0.083876
3.560709,0.079822
3.602600,0.075454
3.644490,0.070760
3.686381,0.065818
3.728272,0.060764
3.770163,0.055756
3.812053,0.050940
3.853944,0.046426
3.895835,0.042287
3.937725,0.038566
3.979616,0.035295
4.021507,0.032498
4.063397,0.030200
4.105288,0.028412
4.147179,0.027121
4.189069,0.026278
4.230960,0.025799
4.272851,0.025577
4.314742,0.025497
4.356632,0.025468
4.398523,0.025434
4.440414,0.025384
4.482304,0.025345
4.524195,0.025360
4.566086,0.025465
4.607976,0.025672
4.649867,0.025952
4.691758,0.026248
4.733649,0.026482
4.775539,0.026583
4.817430,0.026503
4.859321,0.026230
4.901211,0.025788
4.943102,0.025224
4.984993,0.024593
5.026883,0.023940
5.068774,0.023290
5.110665,0.022649
5.152555,0.022005
5.194446,0.021344
5.236337,0.020660
5.278228,0.019959
5.320118,0.019258
5.362009,0.018582
5.403900,0.017947
5.445790,0.017358
5.487681,0.016806
5.529572,0.016271
5.571462,0.015733
5.613353,0.015179
5.655244,0.014615
5.697134,0.014061
5.739025,0.013550
5.780916,0.013110
5.822807,0.012761
5.864697,0.012499
5.906588,0.012298
5.948479,0.012118
5.990369,0.011918
6.032260,0.011662
6.074151,0.011338
6.116041,0.010955
6.157932,0.010538
6.199823,0.010120
6.241714,0.009727
6.283604,0.009370
6.325495,0.009041
6.367386,0.008719
6.409276,0.008376
6.451167,0.007989
6.493058,0.007554
6.534948,0.007080
6.576839,0.006594
6.618730,0.006127
6.660620,0.005705
6.702511,0.005340
6.744402,0.005026
6.786293,0.004746
6.828183,0.004476
6.870074,0.004193
6.911965,0.003889
6.953855,0.003570
6.995746,0.003254
7.037637,0.002962
7.079527,0.002712
7.121418,0.002512
7.163309,0.002353
7.205199,0.002219
7.247090,0.002087
7.288981,0.001940
7.330872,0.001771
7.372762,0.001589
7.414653,0.001410
7.456544,0.001256
7.498434,0.001143
7.540325,0.001076
7.582216,0.001048
7.624106,0.001039
7.665997,0.001029
7.707888,0.000997
7.749779,0.000938
7.791669,0.000857
7.833560,0.000767
7.875451,0.000689
7.917341,0.000639
7.959232,0.000621
8.001123,0.000629
8.043013,0.000647
8.084904,0.000658
8.126795,0.000644
8.168685,0.000600
8.210576,0.000532
8.252467,0.000454
8.294358,0.000385
8.336248,0.000340
8.378139,0.000326
8.420030,0.000337
8.461920,0.000360
8.503811,0.000377
8.545702,0.000374
8.587592,0.000346
8.629483,0.000295
8.671374,0.000236
8.713265,0.000184
8.755155,0.000153
8.797046,0.000148
8.838937,0.000165
8.880827,0.000192
8.922718,0.000213
8.964609,0.000214
9.006499,0.000192
9.048390,0.000150
9.090281,0.000100
9.132171,0.000057
9.174062,0.000033
9.215953,0.000034
9.257844,0.000055
9.299734,0.000084
9.341625,0.000108
9.383516,0.000115
9.425406,0.000100
9.467297,0.000067
9.509188,0.000025
9.551078,-0.000009
9.592969,-0.000027
9.634860,-0.000022
9.676750,0.000002
9.718641,0.000035
9.760532,0.000063
9.802423,0.000075
9.844313,0.000066
9.886204,0.000040
9.928095,0.000007
9.969985,-0.000022
10.011876,-0.000036
10.053767,-0.000030
10.095657,-0.000007
10.137548,0.000023
10.179439,0.000049
10.221330,0.000059
10.263220,0.000051
10.305111,0.000026
10.347002,-0.000006
10.388892,-0.000032
10.430783,-0.000044
10.472674,-0.000038
10.514564,-0.000015
10.556455,0.000014
10.598346,0.000040
10.640236,0.000051
10.682127,0.000045
10.724018,0.000023
10.765909,-0.000005
10.807799,-0.000030
10.849690,-0.000042
10.891581,-0.000037
10.933471,-0.000017
10.975362,0.000009
11.017253,0.000031
11.059143,0.000041
11.101034,0.000035
11.142925,0.000014
11.184816,-0.000012
11.226706,-0.000035
11.268597,-0.000045
11.310488,-0.000039
11.352378,-0.000020
11.394269,0.000005
11.436160,0.000027
11.478050,0.000037
11.519941,0.000032
11.561832,0.000014
11.603722,-0.000010
11.645613,-0.000030
11.687504,-0.000040
11.729395,-0.000034
11.771285,-0.000017
11.813176,0.000007
11.855067,0.000027
11.896957,0.000036
11.938848,0.000031
11.980739,0.000013
12.022629,-0.000009
12.064520,-0.000029
12.106411,-0.000039
12.148301,-0.000034
12.190192,-0.000018
12.232083,0.000004
12.273974,0.000023
12.315864,0.000032
12.357755,0.000028
12.399646,0.000012
12.441536,-0.000008
12.483427,-0.000026
12.525318,-0.000034
12.567208,-0.000029
12.609099,-0.000014
12.650990,0.000006
12.692881,0.000024
12.734771,0.000031
12.776662,0.000027
12.818553,0.000011
12.860443,-0.000009
12.902334,-0.000026
12.944225,-0.000034
12.986115,-0.000030
13.028006,-0.000016
13.069897,0.000003
13.111787,0.000020
13.153678,0.000028
13.195569,0.000024
13.237460,0.000010
13.279350,-0.000008
13.321241,-0.000024
13.363132,-0.000031
13.405022,-0.000027
13.446913,-0.000013
13.488804,0.000005
13.530694,0.000021
13.572585,0.000029
13.614476,0.000025
13.656366,0.000012
13.698257,-0.000006
13.740148,-0.000021
13.782039,-0.000029
13.823929,-0.000025
13.865820,-0.000013
13.907711,0.000004
13.949601,0.000018
13.991492,0.000025
14.033383,0.000021
14.075273,0.000009
14.117164,-0.000007
14.159055,-0.000022
14.200946,-0.000028
14.242836,-0.000025
14.284727,-0.000012
14.326618,0.000004
14.368508,0.000019
14.410399,0.000025
14.452290,0.000023
14.494180,0.000011
14.536071,-0.000005
14.577962,-0.000019
14.619852,-0.000026
14.661743,-0.000023
14.703634,-0.000012
14.745525,0.000002
14.787415,0.000015
14.829306,0.000022
14.871197,0.000019
14.913087,0.000008
14.954978,-0.000006
14.996869,-0.000018
15.038759,-0.000024
15.080650,-0.000021
15.122541,-0.000010
15.164432,0.000004
15.206322,0.000017
15.248213,0.000023
15.290104,0.000020
15.331994,0.000010
15.373885,-0.000004
15.415776,-0.000016
15.457666,-0.000022
15.499557,-0.000020
15.541448,-0.000010
15.583338,0.000003
15.625229,0.000014
15.667120,0.000020
15.709011,0.000017
15.750901,0.000007
15.792792,-0.000006
15.834683,-0.000018
15.876573,-0.000023
15.918464,-0.000020
15.960355,-0.000011
16.002245,0.000003
16.044136,0.000014
16.086027,0.000020
16.127917,0.000018
16.169808,0.000009
16.211699,-0.000003
16.253590,-0.000014
16.295480,-0.000020
16.337371,-0.000018
16.379262,-0.000009
16.421152,0.000003
16.463043,0.000013
16.504934,0.000018
16.546824,0.000016
16.588715,0.000007
16.630606,-0.000005
16.672497,-0.000015
16.714387,-0.000021
16.756278,-0.000018
16.798169,-0.000010
16.840059,0.000002
16.881950,0.000013
16.923841,0.000018
16.965731,0.000016
17.007622,0.000008
17.049513,-0.000003
17.091403,-0.000013
17.133294,-0.000018
17.175185,-0.000016
17.217076,-0.000008
17.258966,0.000002
17.300857,0.000012
17.342748,0.000017
17.384638,0.000015
17.426529,0.000007
17.468420,-0.000004
17.510310,-0.000013
17.552201,-0.000018
17.594092,-0.000016
17.635982,-0.000009
17.677873,0.000002
17.719764,0.000011
17.761655,0.000016
17.803545,0.000014
17.845436,0.000007
17.887327,-0.000003
17.929217,-0.000012
17.971108,-0.000016
18.012999,-0.000014
18.054889,-0.000007
18.096780,0.000003
18.138671,0.000011
18.180562,0.000016
18.222452,0.000014
18.264343,0.000006
18.306234,-0.000004
18.348124,-0.000013
18.390015,-0.000017
18.431906,-0.000015
18.473796,-0.000008
18.515687,0.000001
18.557578,0.000010
18.599468,0.000014
18.641359,0.000013
18.683250,0.000007
18.725141,-0.000002
18.767031,-0.000010
18.808922,-0.000014
18.850813,-0.000013
18.892703,-0.000006
18.934594,0.000003
18.976485,0.000011
19.018375,0.000015
19.060266,0.000013
19.102157,0.000006
19.144048,-0.000003
19.185938,-0.000012
19.227829,-0.000016
19.269720,-0.000014
19.311610,-0.000008
19.353501,0.000001
19.395392,0.000009
19.437282,0.000013
19.479173,0.000012
19.521064,0.000006
19.562954,-0.000003
19.604845,-0.000010
19.646736,-0.000014
19.688627,-0.000012
19.730517,-0.000006
19.772408,0.000003
19.814299,0.000010
19.856189,0.000014
19.898080,0.000013
19.939971,0.000007
19.981861,-0.000002


==> anc/fig11/dmrg_GS_a.csv <==
omega/omega_0,sigma
0.048336,2.366808
0.096672,1.114227
0.145008,0.652330
0.193344,0.400460
0.241680,0.242602
0.290015,0.138678
0.338351,0.069878
0.386687,0.025746
0.435023,0.000263
0.483359,-0.009730
0.531695,-0.005577
0.580031,0.012223
0.628367,0.043090
0.676703,0.085651
0.725039,0.137369
0.773375,0.194579
0.821711,0.252891
0.870046,0.307802
0.918382,0.355342
0.966718,0.392591
1.015054,0.417942
1.063390,0.431125
1.111726,0.433015
1.160062,0.425349
1.208398,0.410435
1.256734,0.390910
1.305070,0.369560
1.353406,0.349154
1.401741,0.332247
1.450077,0.320930
1.498413,0.316528
1.546749,0.319337
1.595085,0.328479
1.643421,0.341981
1.691757,0.357101
1.740093,0.370874
1.788429,0.380759
1.836765,0.385219
1.885101,0.384064
1.933437,0.378453
1.981772,0.370526
2.030108,0.362773
2.078444,0.357307
2.126780,0.355269
2.175116,0.356525
2.223452,0.359771
2.271788,0.362993
2.320124,0.364147
2.368460,0.361846
2.416796,0.355827
2.465132,0.347052
2.513467,0.337409
2.561803,0.329100
2.610139,0.323915
2.658475,0.322611
2.706811,0.324597
2.755147,0.328035
2.803483,0.330310
2.851819,0.328752
2.900155,0.321376
2.948491,0.307435
2.996827,0.287618
3.045163,0.263864
3.093498,0.238841
3.141834,0.215270
3.190170,0.195290
3.238506,0.180029
3.286842,0.169499
3.335178,0.162794
3.383514,0.158508
3.431850,0.155208
3.480186,0.151829
3.528522,0.147861
3.576858,0.143313
3.625193,0.138499
3.673529,0.133749
3.721865,0.129166
3.770201,0.124518
3.818537,0.119304
3.866873,0.112950
3.915209,0.105064
3.963545,0.095642
4.011881,0.085142
4.060217,0.074402
4.108553,0.064419
4.156889,0.056066
4.205224,0.049850
4.253560,0.045780
4.301896,0.043388
4.350232,0.041907
4.398568,0.040518
4.446904,0.038608
4.495240,0.035938
4.543576,0.032678
4.591912,0.029309
4.640248,0.026433
4.688584,0.024548
4.736919,0.023893
4.785255,0.024378
4.833591,0.025642
4.881927,0.027190
4.930263,0.028574
4.978599,0.029533
5.026935,0.030057
5.075271,0.030357
5.123607,0.030757
5.171943,0.031546
5.220279,0.032858
5.268614,0.034611
5.316950,0.036533
5.365286,0.038251
5.413622,0.039421
5.461958,0.039841
5.510294,0.039509
5.558630,0.038611
5.606966,0.037439
5.655302,0.036289
5.703638,0.035346
5.751974,0.034641
5.800310,0.034047
5.848645,0.033357
5.896981,0.032384
5.945317,0.031057
5.993653,0.029480
6.041989,0.027923
6.090325,0.026755
6.138661,0.026334
6.186997,0.026894
6.235333,0.028462
6.283669,0.030833
6.332005,0.033612
6.380340,0.036298
6.428676,0.038406
6.477012,0.039563
6.525348,0.039577
6.573684,0.038455
6.622020,0.036373
6.670356,0.033615
6.718692,0.030502
6.767028,0.027332
6.815364,0.024350
6.863700,0.021736
6.912036,0.019611
6.960371,0.018053
7.008707,0.017099
7.057043,0.016748
7.105379,0.016942
7.153715,0.017566
7.202051,0.018439
7.250387,0.019338
7.298723,0.020031
7.347059,0.020318
7.395395,0.020074
7.443731,0.019272
7.492066,0.017987
7.540402,0.016370
7.588738,0.014612
7.637074,0.012894
7.685410,0.011352
7.733746,0.010058
7.782082,0.009018
7.830418,0.008196
7.878754,0.007535
7.927090,0.006986
7.975426,0.006523
8.023762,0.006139
8.072097,0.005839
8.120433,0.005622
8.168769,0.005472
8.217105,0.005351
8.265441,0.005214
8.313777,0.005017
8.362113,0.004738
8.410449,0.004387
8.458785,0.004001
8.507121,0.003639
8.555457,0.003354
8.603792,0.003182
8.652128,0.003125
8.700464,0.003151
8.748800,0.003206
8.797136,0.003232
8.845472,0.003187
8.893808,0.003057
8.942144,0.002861
8.990480,0.002641
9.038816,0.002443
9.087152,0.002304
9.135488,0.002240
9.183823,0.002236
9.232159,0.002264
9.280495,0.002285
9.328831,0.002275
9.377167,0.002226
9.425503,0.002152
9.473839,0.002081
9.522175,0.002039
9.570511,0.002045
9.618847,0.002092
9.667183,0.002157
9.715518,0.002204
9.763854,0.002200
9.812190,0.002125
9.860526,0.001983
9.908862,0.001797
9.957198,0.001605
10.005534,0.001441
10.053870,0.001327
10.102206,0.001266
10.150542,0.001236
10.198878,0.001207
10.247214,0.001150
10.295549,0.001047
10.343885,0.000902
10.392221,0.000739
10.440557,0.000591
10.488893,0.000488
10.537229,0.000449
10.585565,0.000469
10.633901,0.000525
10.682237,0.000581
10.730573,0.000604
10.778909,0.000573
10.827244,0.000489
10.875580,0.000371
10.923916,0.000252
10.972252,0.000165
11.020588,0.000130
11.068924,0.000148
11.117260,0.000202
11.165596,0.000262
11.213932,0.000300
11.262268,0.000294
11.310604,0.000245
11.358940,0.000167
11.407275,0.000089
11.455611,0.000037
11.503947,0.000029
11.552283,0.000065
11.600619,0.000129
11.648955,0.000195
11.697291,0.000235
11.745627,0.000235
11.793963,0.000192
11.842299,0.000121
11.890635,0.000050
11.938970,0.000002
11.987306,-0.000007
12.035642,0.000026
12.083978,0.000084
12.132314,0.000144
12.180650,0.000182
12.228986,0.000182
12.277322,0.000143
12.325658,0.000080
12.373994,0.000016
12.422330,-0.000027
12.470666,-0.000033
12.519001,-0.000003
12.567337,0.000051
12.615673,0.000107
12.664009,0.000142
12.712345,0.000142
12.760681,0.000106
12.809017,0.000048
12.857353,-0.000012
12.905689,-0.000051
12.954025,-0.000056
13.002361,-0.000027
13.050696,0.000025
13.099032,0.000078
13.147368,0.000112
13.195704,0.000114
13.244040,0.000083
13.292376,0.000031
13.340712,-0.000023
13.389048,-0.000058
13.437384,-0.000062
13.485720,-0.000034
13.534056,0.000014
13.582392,0.000063
13.630727,0.000094
13.679063,0.000096
13.727399,0.000067
13.775735,0.000018
13.824071,-0.000032
13.872407,-0.000064
13.920743,-0.000067
13.969079,-0.000041
14.017415,0.000004
14.065751,0.000050
14.114087,0.000080
14.162422,0.000082
14.210758,0.000056
14.259094,0.000011
14.307430,-0.000035
14.355766,-0.000065
14.404102,-0.000069
14.452438,-0.000045
14.500774,-0.000003
14.549110,0.000039
14.597446,0.000067
14.645782,0.000069
14.694117,0.000045
14.742453,0.000004
14.790789,-0.000039
14.839125,-0.000067
14.887461,-0.000069
14.935797,-0.000046
14.984133,-0.000007
15.032469,0.000034
15.080805,0.000061
15.129141,0.000064
15.177477,0.000042
15.225813,0.000004
15.274148,-0.000035
15.322484,-0.000060
15.370820,-0.000062
15.419156,-0.000041
15.467492,-0.000003
15.515828,0.000035
15.564164,0.000060
15.612500,0.000063
15.660836,0.000043
15.709172,0.000007
15.757508,-0.000030
15.805843,-0.000054
15.854179,-0.000056
15.902515,-0.000036
15.950851,-0.000001
15.999187,0.000035
16.047523,0.000058
16.095859,0.000060
16.144195,0.000041
16.192531,0.000007
16.240867,-0.000027
16.289203,-0.000050
16.337539,-0.000053
16.385874,-0.000034
16.434210,-0.000002
16.482546,0.000031
16.530882,0.000053
16.579218,0.000055
16.627554,0.000036
16.675890,0.000005
16.724226,-0.000028
16.772562,-0.000050
16.820898,-0.000052
16.869234,-0.000035
16.917569,-0.000004
16.965905,0.000027
17.014241,0.000048
17.062577,0.000050
17.110913,0.000033
17.159249,0.000003
17.207585,-0.000027
17.255921,-0.000047
17.304257,-0.000049
17.352593,-0.000033
17.400929,-0.000004
17.449265,0.000026
17.497600,0.000045
17.545936,0.000047
17.594272,0.000031
17.642608,0.000004
17.690944,-0.000025
17.739280,-0.000044
17.787616,-0.000046
17.835952,-0.000030
17.884288,-0.000003
17.932624,0.000025
17.980960,0.000044
18.029295,0.000046
18.077631,0.000031
18.125967,0.000004
18.174303,-0.000023
18.222639,-0.000041
18.270975,-0.000043
18.319311,-0.000028
18.367647,-0.000002
18.415983,0.000024
18.464319,0.000042
18.512655,0.000044
18.560991,0.000030
18.609326,0.000005
18.657662,-0.000021
18.705998,-0.000038
18.754334,-0.000040
18.802670,-0.000026
18.851006,-0.000002
18.899342,0.000023
18.947678,0.000039
18.996014,0.000041
19.044350,0.000027
19.092686,0.000004
19.141021,-0.000021
19.189357,-0.000037
19.237693,-0.000039
19.286029,-0.000026
19.334365,-0.000003
19.382701,0.000021
19.431037,0.000037
19.479373,0.000038
19.527709,0.000026
19.576045,0.000003
19.624381,-0.000020
19.672717,-0.000036
19.721052,-0.000037
19.769388,-0.000025
19.817724,-0.000003
19.866060,0.000019
19.914396,0.000035
19.962732,0.000036


==> anc/fig11/dmrg_GS_b.csv <==
omega/omega_0,sigma
0.048336,3.145970
0.096672,1.487448
0.145008,0.851754
0.193344,0.494353
0.241680,0.271553
0.290015,0.134708
0.338351,0.058290
0.386687,0.023237
0.435023,0.013147
0.483359,0.014368
0.531695,0.017094
0.580031,0.016193
0.628367,0.011225
0.676703,0.005496
0.725039,0.004393
0.773375,0.013389
0.821711,0.036255
0.870046,0.073861
0.918382,0.123855
0.966718,0.181198
1.015054,0.239355
1.063390,0.291787
1.111726,0.333302
1.160062,0.360955
1.208398,0.374284
1.256734,0.374910
1.305070,0.365675
1.353406,0.349631
1.401741,0.329197
1.450077,0.305733
1.498413,0.279623
1.546749,0.250816
1.595085,0.219594
1.643421,0.187291
1.691757,0.156680
1.740093,0.131853
1.788429,0.117560
1.836765,0.118150
1.885101,0.136379
1.933437,0.172419
1.981772,0.223359
2.030108,0.283382
2.078444,0.344639
2.126780,0.398652
2.175116,0.437938
2.223452,0.457487
2.271788,0.455753
2.320124,0.434908
2.368460,0.400318
2.416796,0.359343
2.465132,0.319760
2.513467,0.288162
2.561803,0.268694
2.610139,0.262403
2.658475,0.267316
2.706811,0.279174
2.755147,0.292634
2.803483,0.302598
2.851819,0.305377
2.900155,0.299406
2.948491,0.285396
2.996827,0.265921
3.045163,0.244604
3.093498,0.225132
3.141834,0.210355
3.190170,0.201692
3.238506,0.198941
3.286842,0.200516
3.335178,0.203985
3.383514,0.206748
3.431850,0.206665
3.480186,0.202479
3.528522,0.193962
3.576858,0.181782
3.625193,0.167174
3.673529,0.151534
3.721865,0.136056
3.770201,0.121515
3.818537,0.108213
3.866873,0.096088
3.915209,0.084909
3.963545,0.074487
4.011881,0.064810
4.060217,0.056090
4.108553,0.048693
4.156889,0.043003
4.205224,0.039272
4.253560,0.037505
4.301896,0.037421
4.350232,0.038505
4.398568,0.040115
4.446904,0.041629
4.495240,0.042562
4.543576,0.042647
4.591912,0.041838
4.640248,0.040274
4.688584,0.038193
4.736919,0.035858
4.785255,0.033500
4.833591,0.031297
4.881927,0.029384
4.930263,0.027880
4.978599,0.026907
5.026935,0.026593
5.075271,0.027046
5.123607,0.028309
5.171943,0.030316
5.220279,0.032872
5.268614,0.035659
5.316950,0.038296
5.365286,0.040411
5.413622,0.041733
5.461958,0.042161
5.510294,0.041791
5.558630,0.040894
5.606966,0.039847
5.655302,0.039035
5.703638,0.038749
5.751974,0.039118
5.800310,0.040075
5.848645,0.041385
5.896981,0.042710
5.945317,0.043707
5.993653,0.044114
6.041989,0.043816
6.090325,0.042866
6.138661,0.041462
6.186997,0.039889
6.235333,0.038433
6.283669,0.037312
6.332005,0.036616
6.380340,0.036296
6.428676,0.036177
6.477012,0.036015
6.525348,0.035561
6.573684,0.034622
6.622020,0.033117
6.670356,0.031091
6.718692,0.028708
6.767028,0.026212
6.815364,0.023873
6.863700,0.021929
6.912036,0.020538
6.960371,0.019750
7.008707,0.019502
7.057043,0.019635
7.105379,0.019935
7.153715,0.020178
7.202051,0.020176
7.250387,0.019810
7.298723,0.019045
7.347059,0.017928
7.395395,0.016569
7.443731,0.015108
7.492066,0.013685
7.540402,0.012410
7.588738,0.011349
7.637074,0.010523
7.685410,0.009908
7.733746,0.009459
7.782082,0.009119
7.830418,0.008834
7.878754,0.008562
7.927090,0.008272
7.975426,0.007942
8.023762,0.007558
8.072097,0.007114
8.120433,0.006609
8.168769,0.006059
8.217105,0.005492
8.265441,0.004952
8.313777,0.004492
8.362113,0.004159
8.410449,0.003982
8.458785,0.003963
8.507121,0.004069
8.555457,0.004237
8.603792,0.004392
8.652128,0.004463
8.700464,0.004405
8.748800,0.004213
8.797136,0.003922
8.845472,0.003599
8.893808,0.003323
8.942144,0.003156
8.990480,0.003129
9.038816,0.003227
9.087152,0.003396
9.135488,0.003557
9.183823,0.003633
9.232159,0.003569
9.280495,0.003355
9.328831,0.003021
9.377167,0.002634
9.425503,0.002271
9.473839,0.002000
9.522175,0.001857
9.570511,0.001839
9.618847,0.001906
9.667183,0.002001
9.715518,0.002063
9.763854,0.002053
9.812190,0.001959
9.860526,0.001801
9.908862,0.001619
9.957198,0.001454
10.005534,0.001335
10.053870,0.001270
10.102206,0.001240
10.150542,0.001213
10.198878,0.001155
10.247214,0.001044
10.295549,0.000880
10.343885,0.000686
10.392221,0.000498
10.440557,0.000356
10.488893,0.000284
10.537229,0.000288
10.585565,0.000347
10.633901,0.000428
10.682237,0.000492
10.730573,0.000511
10.778909,0.000476
10.827244,0.000397
10.875580,0.000305
10.923916,0.000230
10.972252,0.000197
11.020588,0.000215
11.068924,0.000272
11.117260,0.000342
11.165596,0.000394
11.213932,0.000403
11.262268,0.000363
11.310604,0.000282
11.358940,0.000185
11.407275,0.000103
11.455611,0.000060
11.503947,0.000064
11.552283,0.000110
11.600619,0.000174
11.648955,0.000230
11.697291,0.000255
11.745627,0.000238
11.793963,0.000187
11.842299,0.000120
11.890635,0.000062
11.938970,0.000033
11.987306,0.000043
12.035642,0.000085
12.083978,0.000142
12.132314,0.000188
12.180650,0.000204
12.228986,0.000183
12.277322,0.000128
12.325658,0.000059
12.373994,-0.000003
12.422330,-0.000037
12.470666,-0.000034
12.519001,0.000002
12.567337,0.000054
12.615673,0.000101
12.664009,0.000124
12.712345,0.000115
12.760681,0.000076
12.809017,0.000022
12.857353,-0.000025
12.905689,-0.000050
12.954025,-0.000043
13.002361,-0.000008
13.050696,0.000041
13.099032,0.000085
13.147368,0.000107
13.195704,0.000098
13.244040,0.000062
13.292376,0.000011
13.340712,-0.000034
13.389048,-0.000059
13.437384,-0.000054
13.485720,-0.000022
13.534056,0.000023
13.582392,0.000065
13.630727,0.000087
13.679063,0.000081
13.727399,0.000050
13.775735,0.000004
13.824071,-0.000038
13.872407,-0.000061
13.920743,-0.000058
13.969079,-0.000030
14.017415,0.000012
14.065751,0.000051
14.114087,0.000073
14.162422,0.000070
14.210758,0.000042
14.259094,0.000002
14.307430,-0.000037
14.355766,-0.000060
14.404102,-0.000059
14.452438,-0.000035
14.500774,0.000002
14.549110,0.000037
14.597446,0.000058
14.645782,0.000055
14.694117,0.000031
14.742453,-0.000005
14.790789,-0.000039
14.839125,-0.000058
14.887461,-0.000056
14.935797,-0.000032
14.984133,0.000004
15.032469,0.000038
15.080805,0.000058
15.129141,0.000056
15.177477,0.000034
15.225813,0.000000
15.274148,-0.000032
15.322484,-0.000052
15.370820,-0.000050
15.419156,-0.000029
15.467492,0.000004
15.515828,0.000036
15.564164,0.000055
15.612500,0.000055
15.660836,0.000036
15.709172,0.000005
15.757508,-0.000026
15.805843,-0.000044
15.854179,-0.000044
15.902515,-0.000025
15.950851,0.000004
15.999187,0.000033
16.047523,0.000051
16.095859,0.000050
16.144195,0.000032
16.192531,0.000002
16.240867,-0.000026
16.289203,-0.000044
16.337539,-0.000044
16.385874,-0.000028
16.434210,-0.000000
16.482546,0.000027
16.530882,0.000044
16.579218,0.000044
16.627554,0.000027
16.675890,0.000000
16.724226,-0.000027
16.772562,-0.000043
16.820898,-0.000044
16.869234,-0.000028
16.917569,-0.000002
16.965905,0.000024
17.014241,0.000041
17.062577,0.000041
17.110913,0.000026
17.159249,0.000001
17.207585,-0.000024
17.255921,-0.000040
17.304257,-0.000041
17.352593,-0.000026
17.400929,-0.000002
17.449265,0.000022
17.497600,0.000038
17.545936,0.000039
17.594272,0.000025
17.642608,0.000002
17.690944,-0.000021
17.739280,-0.000036
17.787616,-0.000036
17.835952,-0.000022
17.884288,0.000000
17.932624,0.000024
17.980960,0.000038
18.029295,0.000039
18.077631,0.000026
18.125967,0.000004
18.174303,-0.000018
18.222639,-0.000033
18.270975,-0.000034
18.319311,-0.000022
18.367647,-0.000001
18.415983,0.000021
18.464319,0.000035
18.512655,0.000036
18.560991,0.000024
18.609326,0.000003
18.657662,-0.000018
18.705998,-0.000032
18.754334,-0.000033
18.802670,-0.000021
18.851006,-0.000002
18.899342,0.000019
18.947678,0.000032
18.996014,0.000034
19.044350,0.000022
19.092686,0.000003
19.141021,-0.000017
19.189357,-0.000030
19.237693,-0.000032
19.286029,-0.000021
19.334365,-0.000002
19.382701,0.000017
19.431037,0.000030
19.479373,0.000031
19.527709,0.000021
19.576045,0.000002
19.624381,-0.000017
19.672717,-0.000029
19.721052,-0.000031
19.769388,-0.000021
19.817724,-0.000003
19.866060,0.000015
19.914396,0.000028
19.962732,0.000030


==> anc/fig11/dmrg_GS_c.csv <==
omega/omega_0,sigma
0.048336,3.050393
0.096672,1.473646
0.145008,0.896093
0.193344,0.575388
0.241680,0.364236
0.290015,0.214758
0.338351,0.107770
0.386687,0.034707
0.435023,-0.009062
0.483359,-0.027472
0.531695,-0.025456
0.580031,-0.009484
0.628367,0.012876
0.676703,0.034147
0.725039,0.048475
0.773375,0.052987
0.821711,0.048491
0.870046,0.039234
0.918382,0.031697
0.966718,0.032725
1.015054,0.047509
1.063390,0.077984
1.111726,0.122126
1.160062,0.174333
1.208398,0.226784
1.256734,0.271366
1.305070,0.301597
1.353406,0.314004
1.401741,0.308590
1.450077,0.288335
1.498413,0.257967
1.546749,0.222461
1.595085,0.185789
1.643421,0.150311
1.691757,0.116959
1.740093,0.086078
1.788429,0.058519
1.836765,0.036523
1.885101,0.023956
1.933437,0.025719
1.981772,0.046418
2.030108,0.088696
2.078444,0.151743
2.126780,0.230539
2.175116,0.316145
2.223452,0.397098
2.271788,0.461619
2.320124,0.500079
2.368460,0.507098
2.416796,0.482728
2.465132,0.432406
2.513467,0.365715
2.561803,0.294293
2.610139,0.229430
2.658475,0.179948
2.706811,0.150852
2.755147,0.142967
2.803483,0.153527
2.851819,0.177417
2.900155,0.208659
2.948491,0.241704
2.996827,0.272262
3.045163,0.297546
3.093498,0.316047
3.141834,0.327054
3.190170,0.330174
3.238506,0.325088
3.286842,0.311583
3.335178,0.289832
3.383514,0.260751
3.431850,0.226228
3.480186,0.189099
3.528522,0.152802
3.576858,0.120793
3.625193,0.095872
3.673529,0.079628
3.721865,0.072156
3.770201,0.072128
3.818537,0.077193
3.866873,0.084567
3.915209,0.091656
3.963545,0.096543
4.011881,0.098220
4.060217,0.096559
4.108553,0.092063
4.156889,0.085534
4.205224,0.077759
4.253560,0.069318
4.301896,0.060546
4.350232,0.051626
4.398568,0.042735
4.446904,0.034177
4.495240,0.026425
4.543576,0.020070
4.591912,0.015694
4.640248,0.013710
4.688584,0.014247
4.736919,0.017110
4.785255,0.021825
4.833591,0.027759
4.881927,0.034249
4.930263,0.040719
4.978599,0.046728
5.026935,0.051965
5.075271,0.056204
5.123607,0.059251
5.171943,0.060929
5.220279,0.061103
5.268614,0.059745
5.316950,0.057009
5.365286,0.053269
5.413622,0.049110
5.461958,0.045231
5.510294,0.042313
5.558630,0.040859
5.606966,0.041082
5.655302,0.042850
5.703638,0.045735
5.751974,0.049127
5.800310,0.052389
5.848645,0.055003
5.896981,0.056666
5.945317,0.057303
5.993653,0.057020
6.041989,0.056011
6.090325,0.054461
6.138661,0.052488
6.186997,0.050133
6.235333,0.047401
6.283669,0.044324
6.332005,0.041020
6.380340,0.037704
6.428676,0.034655
6.477012,0.032142
6.525348,0.030332
6.573684,0.029228
6.622020,0.028647
6.670356,0.028275
6.718692,0.027762
6.767028,0.026836
6.815364,0.025398
6.863700,0.023559
6.912036,0.021604
6.960371,0.019903
7.008707,0.018778
7.057043,0.018400
7.105379,0.018723
7.153715,0.019496
7.202051,0.020342
7.250387,0.020871
7.298723,0.020805
7.347059,0.020050
7.395395,0.018713
7.443731,0.017053
7.492066,0.015387
7.540402,0.013979
7.588738,0.012966
7.637074,0.012327
7.685410,0.011916
7.733746,0.011534
7.782082,0.011015
7.830418,0.010292
7.878754,0.009423
7.927090,0.008561
7.975426,0.007891
8.023762,0.007557
8.072097,0.007597
8.120433,0.007928
8.168769,0.008372
8.217105,0.008714
8.265441,0.008780
8.313777,0.008494
8.362113,0.007898
8.410449,0.007137
8.458785,0.006399
8.507121,0.005850
8.555457,0.005575
8.603792,0.005555
8.652128,0.005681
8.700464,0.005800
8.748800,0.005774
8.797136,0.005534
8.845472,0.005100
8.893808,0.004570
8.942144,0.004080
8.990480,0.003749
9.038816,0.003636
9.087152,0.003715
9.135488,0.003891
9.183823,0.004033
9.232159,0.004029
9.280495,0.003824
9.328831,0.003440
9.377167,0.002966
9.425503,0.002523
9.473839,0.002216
9.522175,0.002098
9.570511,0.002148
9.618847,0.002285
9.667183,0.002397
9.715518,0.002390
9.763854,0.002215
9.812190,0.001896
9.860526,0.001510
9.908862,0.001163
9.957198,0.000947
10.005534,0.000904
10.053870,0.001016
10.102206,0.001205
10.150542,0.001370
10.198878,0.001423
10.247214,0.001321
10.295549,0.001082
10.343885,0.000776
10.392221,0.000498
10.440557,0.000333
10.488893,0.000321
10.537229,0.000449
10.585565,0.000650
10.633901,0.000833
10.682237,0.000921
10.730573,0.000872
10.778909,0.000699
10.827244,0.000464
10.875580,0.000251
10.923916,0.000132
10.972252,0.000144
11.020588,0.000275
11.068924,0.000464
11.117260,0.000633
11.165596,0.000710
11.213932,0.000660
11.262268,0.000496
11.310604,0.000275
11.358940,0.000072
11.407275,-0.000044
11.455611,-0.000038
11.503947,0.000078
11.552283,0.000251
11.600619,0.000410
11.648955,0.000488
11.697291,0.000454
11.745627,0.000317
11.793963,0.000127
11.842299,-0.000048
11.890635,-0.000145
11.938970,-0.000134
11.987306,-0.000024
12.035642,0.000138
12.083978,0.000287
12.132314,0.000363
12.180650,0.000337
12.228986,0.000217
12.277322,0.000048
12.325658,-0.000106
12.373994,-0.000191
12.422330,-0.000177
12.470666,-0.000073
12.519001,0.000079
12.567337,0.000219
12.615673,0.000294
12.664009,0.000274
12.712345,0.000168
12.760681,0.000018
12.809017,-0.000121
12.857353,-0.000197
12.905689,-0.000182
12.954025,-0.000085
13.002361,0.000055
13.050696,0.000185
13.099032,0.000255
13.147368,0.000239
13.195704,0.000144
13.244040,0.000007
13.292376,-0.000120
13.340712,-0.000189
13.389048,-0.000176
13.437384,-0.000087
13.485720,0.000041
13.534056,0.000160
13.582392,0.000224
13.630727,0.000208
13.679063,0.000119
13.727399,-0.000008
13.775735,-0.000126
13.824071,-0.000191
13.872407,-0.000179
13.920743,-0.000097
13.969079,0.000023
14.017415,0.000134
14.065751,0.000194
14.114087,0.000181
14.162422,0.000101
14.210758,-0.000016
14.259094,-0.000125
14.307430,-0.000184
14.355766,-0.000174
14.404102,-0.000098
14.452438,0.000014
14.500774,0.000117
14.549110,0.000175
14.597446,0.000164
14.645782,0.000091
14.694117,-0.000016
14.742453,-0.000116
14.790789,-0.000170
14.839125,-0.000159
14.887461,-0.000088
14.935797,0.000016
14.984133,0.000112
15.032469,0.000166
15.080805,0.000156
15.129141,0.000088
15.177477,-0.000012
15.225813,-0.000106
15.274148,-0.000157
15.322484,-0.000148
15.370820,-0.000082
15.419156,0.000015
15.467492,0.000105
15.515828,0.000155
15.564164,0.000147
15.612500,0.000083
15.660836,-0.000010
15.709172,-0.000097
15.757508,-0.000146
15.805843,-0.000138
15.854179,-0.000078
15.902515,0.000012
15.950851,0.000096
15.999187,0.000142
16.047523,0.000134
16.095859,0.000075
16.144195,-0.000013
16.192531,-0.000095
16.240867,-0.000140
16.289203,-0.000133
16.337539,-0.000076
16.385874,0.000009
16.434210,0.000088
16.482546,0.000133
16.530882,0.000126
16.579218,0.000071
16.627554,-0.000011
16.675890,-0.000088
16.724226,-0.000131
16.772562,-0.000124
16.820898,-0.000071
16.869234,0.000007
16.917569,0.000082
16.965905,0.000124
17.014241,0.000118
17.062577,0.000067
17.110913,-0.000010
17.159249,-0.000081
17.207585,-0.000122
17.255921,-0.000116
17.304257,-0.000066
17.352593,0.000008
17.400929,0.000078
17.449265,0.000118
17.497600,0.000112
17.545936,0.000063
17.594272,-0.000008
17.642608,-0.000076
17.690944,-0.000115
17.739280,-0.000110
17.787616,-0.000063
17.835952,0.000007
17.884288,0.000073
17.932624,0.000110
17.980960,0.000105
18.029295,0.000060
18.077631,-0.000008
18.125967,-0.000072
18.174303,-0.000109
18.222639,-0.000104
18.270975,-0.000060
18.319311,0.000006
18.367647,0.000068
18.415983,0.000103
18.464319,0.000099
18.512655,0.000056
18.560991,-0.000007
18.609326,-0.000068
18.657662,-0.000102
18.705998,-0.000098
18.754334,-0.000056
18.802670,0.000006
18.851006,0.000065
18.899342,0.000098
18.947678,0.000094
18.996014,0.000054
19.044350,-0.000006
19.092686,-0.000064
19.141021,-0.000097
19.189357,-0.000093
19.237693,-0.000054
19.286029,0.000005
19.334365,0.000061
19.382701,0.000093
19.431037,0.000089
19.479373,0.000052
19.527709,-0.000005
19.576045,-0.000060
19.624381,-0.000091
19.672717,-0.000087
19.721052,-0.000051
19.769388,0.000005
19.817724,0.000058
19.866060,0.000088
19.914396,0.000084
19.962732,0.000048


==> anc/fig11/dmrg_T_01_a.csv <==
omega/omega_0,sigma
0.000000,4.687160
0.048336,3.704136
0.096672,2.761483
0.145008,1.936356
0.193344,1.266683
0.241680,0.760996
0.290015,0.407843
0.338351,0.183966
0.386687,0.061047
0.435023,0.010979
0.483359,0.009550
0.531695,0.038439
0.580031,0.085593
0.628367,0.144237
0.676703,0.211031
0.725039,0.283987
0.773375,0.360736
0.821711,0.437554
0.870046,0.509313
0.918382,0.570217
0.966718,0.614994
1.015054,0.640119
1.063390,0.644680
1.111726,0.630630
1.160062,0.602394
1.208398,0.565950
1.256734,0.527647
1.305070,0.493069
1.353406,0.466184
1.401741,0.448928
1.450077,0.441247
1.498413,0.441503
1.546749,0.447098
1.595085,0.455138
1.643421,0.463005
1.691757,0.468756
1.740093,0.471309
1.788429,0.470447
1.836765,0.466672
1.885101,0.460967
1.933437,0.454516
1.981772,0.448417
2.030108,0.443444
2.078444,0.439891
2.126780,0.437520
2.175116,0.435642
2.223452,0.433319
2.271788,0.429636
2.320124,0.423976
2.368460,0.416238
2.416796,0.406897
2.465132,0.396905
2.513467,0.387417
2.561803,0.379442
2.610139,0.373494
2.658475,0.369367
2.706811,0.366106
2.755147,0.362202
2.803483,0.355968
2.851819,0.345990
2.900155,0.331534
2.948491,0.312787
2.996827,0.290855
3.045163,0.267522
3.093498,0.244836
3.141834,0.224640
3.190170,0.208174
3.238506,0.195856
3.286842,0.187294
3.335178,0.181493
3.383514,0.177196
3.431850,0.173236
3.480186,0.168796
3.528522,0.163518
3.576858,0.157452
3.625193,0.150875
3.673529,0.144078
3.721865,0.137199
3.770201,0.130156
3.818537,0.122698
3.866873,0.114549
3.915209,0.105577
3.963545,0.095914
4.011881,0.085982
4.060217,0.076409
4.108553,0.067861
4.156889,0.060850
4.205224,0.055585
4.253560,0.051917
4.301896,0.049402
4.350232,0.047448
4.398568,0.045510
4.446904,0.043254
4.495240,0.040643
4.543576,0.037919
4.591912,0.035491
4.640248,0.033772
4.688584,0.033028
4.736919,0.033283
4.785255,0.034318
4.833591,0.035752
4.881927,0.037180
4.930263,0.038303
4.978599,0.039019
5.026935,0.039434
5.075271,0.039794
5.123607,0.040368
5.171943,0.041328
5.220279,0.042666
5.268614,0.044183
5.316950,0.045547
5.365286,0.046404
5.413622,0.046500
5.461958,0.045762
5.510294,0.044330
5.558630,0.042502
5.606966,0.040643
5.655302,0.039067
5.703638,0.037947
5.751974,0.037275
5.800310,0.036894
5.848645,0.036575
5.896981,0.036120
5.945317,0.035445
5.993653,0.034625
6.041989,0.033870
6.090325,0.033456
6.138661,0.033625
6.186997,0.034495
6.235333,0.036003
6.283669,0.037907
6.332005,0.039838
6.380340,0.041393
6.428676,0.042224
6.477012,0.042118
6.525348,0.041030
6.573684,0.039076
6.622020,0.036483
6.670356,0.033529
6.718692,0.030485
6.767028,0.027577
6.815364,0.024971
6.863700,0.022779
6.912036,0.021073
6.960371,0.019897
7.008707,0.019266
7.057043,0.019157
7.105379,0.019489
7.153715,0.020117
7.202051,0.020842
7.250387,0.021435
7.298723,0.021681
7.347059,0.021425
7.395395,0.020607
7.443731,0.019279
7.492066,0.017584
7.540402,0.015723
7.588738,0.013904
7.637074,0.012289
7.685410,0.010969
7.733746,0.009956
7.782082,0.009196
7.830418,0.008605
7.878754,0.008104
7.927090,0.007643
7.975426,0.007211
8.023762,0.006828
8.072097,0.006521
8.120433,0.006306
8.168769,0.006169
8.217105,0.006071
8.265441,0.005957
8.313777,0.005777
8.362113,0.005507
8.410449,0.005158
8.458785,0.004774
8.507121,0.004417
8.555457,0.004140
8.603792,0.003973
8.652128,0.003908
8.700464,0.003903
8.748800,0.003899
8.797136,0.003841
8.845472,0.003698
8.893808,0.003475
8.942144,0.003207
8.990480,0.002949
9.038816,0.002752
9.087152,0.002648
9.135488,0.002633
9.183823,0.002678
9.232159,0.002734
9.280495,0.002755
9.328831,0.002715
9.377167,0.002617
9.425503,0.002488
9.473839,0.002370
9.522175,0.002299
9.570511,0.002292
9.618847,0.002337
9.667183,0.002399
9.715518,0.002429
9.763854,0.002389
9.812190,0.002258
9.860526,0.002047
9.908862,0.001794
9.957198,0.001548
10.005534,0.001353
10.053870,0.001235
10.102206,0.001190
10.150542,0.001190
10.198878,0.001194
10.247214,0.001163
10.295549,0.001076
10.343885,0.000939
10.392221,0.000778
10.440557,0.000634
10.488893,0.000542
10.537229,0.000517
10.585565,0.000554
10.633901,0.000622
10.682237,0.000681
10.730573,0.000694
10.778909,0.000643
10.827244,0.000534
10.875580,0.000395
10.923916,0.000265
10.972252,0.000179
11.020588,0.000157
11.068924,0.000194
11.117260,0.000266
11.165596,0.000334
11.213932,0.000367
11.262268,0.000344
11.310604,0.000271
11.358940,0.000170
11.407275,0.000076
11.455611,0.000021
11.503947,0.000022
11.552283,0.000075
11.600619,0.000157
11.648955,0.000234
11.697291,0.000275
11.745627,0.000264
11.793963,0.000204
11.842299,0.000117
11.890635,0.000034
11.938970,-0.000015
11.987306,-0.000014
12.035642,0.000034
12.083978,0.000108
12.132314,0.000179
12.180650,0.000217
12.228986,0.000208
12.277322,0.000154
12.325658,0.000076
12.373994,0.000002
12.422330,-0.000041
12.470666,-0.000038
12.519001,0.000007
12.567337,0.000076
12.615673,0.000140
12.664009,0.000174
12.712345,0.000164
12.760681,0.000112
12.809017,0.000036
12.857353,-0.000035
12.905689,-0.000077
12.954025,-0.000075
13.002361,-0.000033
13.050696,0.000032
13.099032,0.000094
13.147368,0.000129
13.195704,0.000124
13.244040,0.000080
13.292376,0.000014
13.340712,-0.000049
13.389048,-0.000085
13.437384,-0.000082
13.485720,-0.000042
13.534056,0.000019
13.582392,0.000078
13.630727,0.000111
13.679063,0.000106
13.727399,0.000065
13.775735,0.000004
13.824071,-0.000054
13.872407,-0.000088
13.920743,-0.000086
13.969079,-0.000049
14.017415,0.000007
14.065751,0.000061
14.114087,0.000091
14.162422,0.000086
14.210758,0.000048
14.259094,-0.000008
14.307430,-0.000062
14.355766,-0.000093
14.404102,-0.000090
14.452438,-0.000055
14.500774,-0.000001
14.549110,0.000051
14.597446,0.000082
14.645782,0.000079
14.694117,0.000046
14.742453,-0.000005
14.790789,-0.000054
14.839125,-0.000083
14.887461,-0.000079
14.935797,-0.000046
14.984133,0.000004
15.032469,0.000052
15.080805,0.000080
15.129141,0.000078
15.177477,0.000046
15.225813,-0.000002
15.274148,-0.000048
15.322484,-0.000075
15.370820,-0.000072
15.419156,-0.000041
15.467492,0.000006
15.515828,0.000051
15.564164,0.000076
15.612500,0.000073
15.660836,0.000043
15.709172,-0.000003
15.757508,-0.000047
15.805843,-0.000073
15.854179,-0.000071
15.902515,-0.000042
15.950851,0.000002
15.999187,0.000044
16.047523,0.000068
16.095859,0.000066
16.144195,0.000038
16.192531,-0.000005
16.240867,-0.000046
16.289203,-0.000069
16.337539,-0.000067
16.385874,-0.000040
16.434210,0.000002
16.482546,0.000042
16.530882,0.000066
16.579218,0.000064
16.627554,0.000038
16.675890,-0.000003
16.724226,-0.000042
16.772562,-0.000065
16.820898,-0.000064
16.869234,-0.000039
16.917569,-0.000000
16.965905,0.000037
17.014241,0.000059
17.062577,0.000057
17.110913,0.000032
17.159249,-0.000005
17.207585,-0.000042
17.255921,-0.000063
17.304257,-0.000061
17.352593,-0.000037
17.400929,0.000001
17.449265,0.000037
17.497600,0.000058
17.545936,0.000057
17.594272,0.000034
17.642608,-0.000001
17.690944,-0.000035
17.739280,-0.000056
17.787616,-0.000054
17.835952,-0.000032
17.884288,0.000002
17.932624,0.000036
17.980960,0.000055
18.029295,0.000054
18.077631,0.000032
18.125967,-0.000002
18.174303,-0.000035
18.222639,-0.000054
18.270975,-0.000053
18.319311,-0.000032
18.367647,0.000000
18.415983,0.000032
18.464319,0.000051
18.512655,0.000049
18.560991,0.000029
18.609326,-0.000003
18.657662,-0.000033
18.705998,-0.000051
18.754334,-0.000050
18.802670,-0.000030
18.851006,0.000001
18.899342,0.000031
18.947678,0.000049
18.996014,0.000048
19.044350,0.000028
19.092686,-0.000003
19.141021,-0.000032
19.189357,-0.000050
19.237693,-0.000049
19.286029,-0.000030
19.334365,-0.000000
19.382701,0.000029
19.431037,0.000046
19.479373,0.000045
19.527709,0.000027
19.576045,-0.000002
19.624381,-0.000030
19.672717,-0.000046
19.721052,-0.000045
19.769388,-0.000027
19.817724,0.000001
19.866060,0.000028
19.914396,0.000044
19.962732,0.000043


==> anc/fig11/dmrg_T_01_b.csv <==
omega/omega_0,sigma
0.000000,5.474671
0.048336,4.325919
0.096672,3.202033
0.145008,2.213553
0.193344,1.419169
0.241680,0.835163
0.290015,0.446516
0.338351,0.218138
0.386687,0.105513
0.435023,0.064113
0.483359,0.056814
0.531695,0.058545
0.580031,0.057736
0.628367,0.054654
0.676703,0.057362
0.725039,0.076520
0.773375,0.120420
0.821711,0.191477
0.870046,0.284929
0.918382,0.389825
0.966718,0.491782
1.015054,0.576571
1.063390,0.633444
1.111726,0.657308
1.160062,0.649275
1.208398,0.615591
1.256734,0.565455
1.305070,0.508429
1.353406,0.452247
1.401741,0.401562
1.450077,0.357866
1.498413,0.320406
1.546749,0.287675
1.595085,0.258865
1.643421,0.234808
1.691757,0.218088
1.740093,0.212331
1.788429,0.220936
1.836765,0.245691
1.885101,0.285736
1.933437,0.337208
1.981772,0.393708
2.030108,0.447472
2.078444,0.490928
2.126780,0.518245
2.175116,0.526470
2.223452,0.515999
2.271788,0.490297
2.320124,0.454985
2.368460,0.416549
2.416796,0.380988
2.465132,0.352723
2.513467,0.333951
2.561803,0.324563
2.610139,0.322529
2.658475,0.324645
2.706811,0.327401
2.755147,0.327782
2.803483,0.323853
2.851819,0.315013
2.900155,0.301945
2.948491,0.286291
2.996827,0.270164
3.045163,0.255624
3.093498,0.244217
3.141834,0.236676
3.190170,0.232814
3.238506,0.231635
3.286842,0.231599
3.335178,0.230990
3.383514,0.228286
3.431850,0.222461
3.480186,0.213155
3.528522,0.200674
3.576858,0.185849
3.625193,0.169783
3.673529,0.153584
3.721865,0.138121
3.770201,0.123897
3.818537,0.111039
3.866873,0.099399
3.915209,0.088723
3.963545,0.078826
4.011881,0.069713
4.060217,0.061605
4.108553,0.054873
4.156889,0.049901
4.205224,0.046930
4.253560,0.045938
4.301896,0.046594
4.350232,0.048312
4.398568,0.050369
4.446904,0.052077
4.495240,0.052926
4.543576,0.052683
4.591912,0.051404
4.640248,0.049373
4.688584,0.046990
4.736919,0.044650
4.785255,0.042647
4.833591,0.041134
4.881927,0.040133
4.930263,0.039590
4.978599,0.039437
5.026935,0.039634
5.075271,0.040185
5.123607,0.041105
5.171943,0.042382
5.220279,0.043930
5.268614,0.045578
5.316950,0.047094
5.365286,0.048240
5.413622,0.048850
5.461958,0.048885
5.510294,0.048458
5.558630,0.047811
5.606966,0.047240
5.655302,0.047006
5.703638,0.047252
5.751974,0.047951
5.800310,0.048912
5.848645,0.049839
5.896981,0.050422
5.945317,0.050433
5.993653,0.049792
6.041989,0.048591
6.090325,0.047054
6.138661,0.045467
6.186997,0.044079
6.235333,0.043029
6.283669,0.042309
6.332005,0.041769
6.380340,0.041179
6.428676,0.040307
6.477012,0.038996
6.525348,0.037213
6.573684,0.035060
6.622020,0.032745
6.670356,0.030513
6.718692,0.028587
6.767028,0.027107
6.815364,0.026106
6.863700,0.025515
6.912036,0.025193
6.960371,0.024976
7.008707,0.024712
7.057043,0.024295
7.105379,0.023668
7.153715,0.022819
7.202051,0.021763
7.250387,0.020530
7.298723,0.019156
7.347059,0.017687
7.395395,0.016181
7.443731,0.014712
7.492066,0.013370
7.540402,0.012243
7.588738,0.011397
7.637074,0.010860
7.685410,0.010600
7.733746,0.010535
7.782082,0.010545
7.830418,0.010502
7.878754,0.010306
7.927090,0.009901
7.975426,0.009298
8.023762,0.008557
8.072097,0.007774
8.120433,0.007048
8.168769,0.006452
8.217105,0.006020
8.265441,0.005745
8.313777,0.005585
8.362113,0.005486
8.410449,0.005401
8.458785,0.005302
8.507121,0.005185
8.555457,0.005062
8.603792,0.004949
8.652128,0.004857
8.700464,0.004784
8.748800,0.004719
8.797136,0.004644
8.845472,0.004549
8.893808,0.004436
8.942144,0.004318
8.990480,0.004213
9.038816,0.004136
9.087152,0.004087
9.135488,0.004046
9.183823,0.003979
9.232159,0.003850
9.280495,0.003633
9.328831,0.003326
9.377167,0.002958
9.425503,0.002581
9.473839,0.002259
9.522175,0.002044
9.570511,0.001963
9.618847,0.002004
9.667183,0.002122
9.715518,0.002251
9.763854,0.002326
9.812190,0.002301
9.860526,0.002163
9.908862,0.001936
9.957198,0.001670
10.005534,0.001419
10.053870,0.001228
10.102206,0.001114
10.150542,0.001066
10.198878,0.001049
10.247214,0.001022
10.295549,0.000954
10.343885,0.000836
10.392221,0.000685
10.440557,0.000536
10.488893,0.000426
10.537229,0.000383
10.585565,0.000412
10.633901,0.000492
10.682237,0.000584
10.730573,0.000647
10.778909,0.000649
10.827244,0.000584
10.875580,0.000471
10.923916,0.000345
10.972252,0.000246
11.020588,0.000206
11.068924,0.000231
11.117260,0.000304
11.165596,0.000390
11.213932,0.000449
11.262268,0.000453
11.310604,0.000393
11.358940,0.000285
11.407275,0.000163
11.455611,0.000068
11.503947,0.000029
11.552283,0.000055
11.600619,0.000132
11.648955,0.000228
11.697291,0.000305
11.745627,0.000334
11.793963,0.000303
11.842299,0.000225
11.890635,0.000129
11.938970,0.000050
11.987306,0.000014
12.035642,0.000033
12.083978,0.000094
12.132314,0.000169
12.180650,0.000226
12.228986,0.000239
12.277322,0.000198
12.325658,0.000116
12.373994,0.000021
12.422330,-0.000054
12.470666,-0.000085
12.519001,-0.000061
12.567337,0.000005
12.615673,0.000088
12.664009,0.000156
12.712345,0.000181
12.760681,0.000156
12.809017,0.000090
12.857353,0.000008
12.905689,-0.000060
12.954025,-0.000088
13.002361,-0.000069
13.050696,-0.000011
13.099032,0.000062
13.147368,0.000121
13.195704,0.000142
13.244040,0.000116
13.292376,0.000052
13.340712,-0.000026
13.389048,-0.000090
13.437384,-0.000117
13.485720,-0.000098
13.534056,-0.000041
13.582392,0.000032
13.630727,0.000092
13.679063,0.000117
13.727399,0.000099
13.775735,0.000044
13.824071,-0.000025
13.872407,-0.000083
13.920743,-0.000107
13.969079,-0.000089
14.017415,-0.000037
14.065751,0.000030
14.114087,0.000085
14.162422,0.000109
14.210758,0.000091
14.259094,0.000040
14.307430,-0.000025
14.355766,-0.000079
14.404102,-0.000103
14.452438,-0.000086
14.500774,-0.000037
14.549110,0.000026
14.597446,0.000080
14.645782,0.000103
14.694117,0.000089
14.742453,0.000043
14.790789,-0.000017
14.839125,-0.000068
14.887461,-0.000091
14.935797,-0.000077
14.984133,-0.000033
15.032469,0.000025
15.080805,0.000074
15.129141,0.000095
15.177477,0.000081
15.225813,0.000037
15.274148,-0.000021
15.322484,-0.000069
15.370820,-0.000091
15.419156,-0.000078
15.467492,-0.000036
15.515828,0.000020
15.564164,0.000067
15.612500,0.000088
15.660836,0.000076
15.709172,0.000035
15.757508,-0.000018
15.805843,-0.000064
15.854179,-0.000086
15.902515,-0.000075
15.950851,-0.000036
15.999187,0.000015
16.047523,0.000059
16.095859,0.000079
16.144195,0.000067
16.192531,0.000029
16.240867,-0.000020
16.289203,-0.000063
16.337539,-0.000083
16.385874,-0.000072
16.434210,-0.000035
16.482546,0.000014
16.530882,0.000056
16.579218,0.000076
16.627554,0.000066
16.675890,0.000031
16.724226,-0.000016
16.772562,-0.000056
16.820898,-0.000075
16.869234,-0.000065
16.917569,-0.000031
16.965905,0.000015
17.014241,0.000054
17.062577,0.000072
17.110913,0.000063
17.159249,0.000029
17.207585,-0.000015
17.255921,-0.000054
17.304257,-0.000072
17.352593,-0.000063
17.400929,-0.000030
17.449265,0.000013
17.497600,0.000051
17.545936,0.000069
17.594272,0.000061
17.642608,0.000030
17.690944,-0.000011
17.739280,-0.000048
17.787616,-0.000065
17.835952,-0.000057
17.884288,-0.000027
17.932624,0.000014
17.980960,0.000049
18.029295,0.000065
18.077631,0.000057
18.125967,0.000027
18.174303,-0.000013
18.222639,-0.000049
18.270975,-0.000066
18.319311,-0.000059
18.367647,-0.000030
18.415983,0.000008
18.464319,0.000042
18.512655,0.000058
18.560991,0.000051
18.609326,0.000024
18.657662,-0.000013
18.705998,-0.000045
18.754334,-0.000061
18.802670,-0.000053
18.851006,-0.000026
18.899342,0.000011
18.947678,0.000043
18.996014,0.000059
19.044350,0.000052
19.092686,0.000025
19.141021,-0.000010
19.189357,-0.000042
19.237693,-0.000058
19.286029,-0.000051
19.334365,-0.000026
19.382701,0.000009
19.431037,0.000040
19.479373,0.000055
19.527709,0.000049
19.576045,0.000024
19.624381,-0.000009
19.672717,-0.000039
19.721052,-0.000054
19.769388,-0.000048
19.817724,-0.000023
19.866060,0.000010
19.914396,0.000039
19.962732,0.000054


==> anc/fig11/dmrg_T_01_c.csv <==
omega/omega_0,sigma
0.000000,5.290518
0.048336,4.230550
0.096672,3.188806
0.145008,2.254918
0.193344,1.480836
0.241680,0.887662
0.290015,0.472634
0.338351,0.215704
0.386687,0.085748
0.435023,0.046496
0.483359,0.062015
0.531695,0.101340
0.580031,0.141746
0.628367,0.170288
0.676703,0.183459
0.725039,0.185221
0.773375,0.183934
0.821711,0.188903
0.870046,0.207323
0.918382,0.242212
0.966718,0.291679
1.015054,0.349540
1.063390,0.406978
1.111726,0.454727
1.160062,0.485215
1.208398,0.494126
1.256734,0.481075
1.305070,0.449319
1.353406,0.404674
1.401741,0.354007
1.450077,0.303722
1.498413,0.258632
1.546749,0.221452
1.595085,0.192966
1.643421,0.172701
1.691757,0.159834
1.740093,0.154004
1.788429,0.155744
1.836765,0.166403
1.885101,0.187582
1.933437,0.220277
1.981772,0.264019
2.030108,0.316291
2.078444,0.372473
2.126780,0.426355
2.175116,0.471153
2.223452,0.500794
2.271788,0.511141
2.320124,0.500877
2.368460,0.471816
2.416796,0.428574
2.465132,0.377682
2.513467,0.326366
2.561803,0.281258
2.610139,0.247350
2.658475,0.227351
2.706811,0.221574
2.755147,0.228265
2.803483,0.244258
2.851819,0.265736
2.900155,0.288931
2.948491,0.310602
2.996827,0.328276
3.045163,0.340252
3.093498,0.345491
3.141834,0.343460
3.190170,0.334045
3.238506,0.317541
3.286842,0.294716
3.335178,0.266874
3.383514,0.235860
3.431850,0.203942
3.480186,0.173562
3.528522,0.147001
3.576858,0.126019
3.625193,0.111569
3.673529,0.103657
3.721865,0.101385
3.770201,0.103174
3.818537,0.107097
3.866873,0.111256
3.915209,0.114102
3.963545,0.114639
4.011881,0.112483
4.060217,0.107785
4.108553,0.101062
4.156889,0.092997
4.205224,0.084267
4.253560,0.075436
4.301896,0.066913
4.350232,0.058987
4.398568,0.051878
4.446904,0.045791
4.495240,0.040947
4.543576,0.037569
4.591912,0.035844
4.640248,0.035869
4.688584,0.037606
4.736919,0.040863
4.785255,0.045300
4.833591,0.050471
4.881927,0.055875
4.930263,0.061017
4.978599,0.065460
5.026935,0.068861
5.075271,0.071001
5.123607,0.071795
5.171943,0.071294
5.220279,0.069682
5.268614,0.067257
5.316950,0.064398
5.365286,0.061526
5.413622,0.059040
5.461958,0.057268
5.510294,0.056411
5.558630,0.056520
5.606966,0.057488
5.655302,0.059083
5.703638,0.060995
5.751974,0.062893
5.800310,0.064483
5.848645,0.065539
5.896981,0.065924
5.945317,0.065583
5.993653,0.064522
6.041989,0.062794
6.090325,0.060480
6.138661,0.057687
6.186997,0.054549
6.235333,0.051231
6.283669,0.047925
6.332005,0.044826
6.380340,0.042105
6.428676,0.039870
6.477012,0.038141
6.525348,0.036840
6.573684,0.035804
6.622020,0.034832
6.670356,0.033739
6.718692,0.032409
6.767028,0.030831
6.815364,0.029106
6.863700,0.027410
6.912036,0.025945
6.960371,0.024873
7.008707,0.024260
7.057043,0.024053
7.105379,0.024093
7.153715,0.024158
7.202051,0.024026
7.250387,0.023538
7.298723,0.022639
7.347059,0.021388
7.395395,0.019929
7.443731,0.018448
7.492066,0.017112
7.540402,0.016022
7.588738,0.015198
7.637074,0.014581
7.685410,0.014072
7.733746,0.013570
7.782082,0.013015
7.830418,0.012405
7.878754,0.011792
7.927090,0.011257
7.975426,0.010873
8.023762,0.010673
8.072097,0.010635
8.120433,0.010682
8.168769,0.010713
8.217105,0.010631
8.265441,0.010379
8.313777,0.009953
8.362113,0.009406
8.410449,0.008823
8.458785,0.008295
8.507121,0.007885
8.555457,0.007609
8.603792,0.007437
8.652128,0.007307
8.700464,0.007149
8.748800,0.006913
8.797136,0.006587
8.845472,0.006197
8.893808,0.005797
8.942144,0.005444
8.990480,0.005179
9.038816,0.005007
9.087152,0.004902
9.135488,0.004810
9.183823,0.004677
9.232159,0.004466
9.280495,0.004171
9.328831,0.003821
9.377167,0.003464
9.425503,0.003156
9.473839,0.002934
9.522175,0.002804
9.570511,0.002745
9.618847,0.002710
9.667183,0.002650
9.715518,0.002528
9.763854,0.002338
9.812190,0.002098
9.860526,0.001852
9.908862,0.001644
9.957198,0.001508
10.005534,0.001451
10.053870,0.001455
10.102206,0.001481
10.150542,0.001486
10.198878,0.001439
10.247214,0.001332
10.295549,0.001182
10.343885,0.001024
10.392221,0.000897
10.440557,0.000829
10.488893,0.000827
10.537229,0.000873
10.585565,0.000934
10.633901,0.000973
10.682237,0.000961
10.730573,0.000891
10.778909,0.000778
10.827244,0.000654
10.875580,0.000552
10.923916,0.000499
10.972252,0.000502
11.020588,0.000546
11.068924,0.000601
11.117260,0.000636
11.165596,0.000625
11.213932,0.000563
11.262268,0.000463
11.310604,0.000353
11.358940,0.000266
11.407275,0.000225
11.455611,0.000236
11.503947,0.000285
11.552283,0.000347
11.600619,0.000390
11.648955,0.000392
11.697291,0.000347
11.745627,0.000265
11.793963,0.000172
11.842299,0.000098
11.890635,0.000063
11.938970,0.000075
11.987306,0.000123
12.035642,0.000182
12.083978,0.000225
12.132314,0.000233
12.180650,0.000198
12.228986,0.000131
12.277322,0.000056
12.325658,-0.000003
12.373994,-0.000026
12.422330,-0.000006
12.470666,0.000045
12.519001,0.000106
12.567337,0.000153
12.615673,0.000166
12.664009,0.000138
12.712345,0.000081
12.760681,0.000014
12.809017,-0.000038
12.857353,-0.000057
12.905689,-0.000038
12.954025,0.000012
13.002361,0.000071
13.050696,0.000117
13.099032,0.000132
13.147368,0.000111
13.195704,0.000061
13.244040,0.000002
13.292376,-0.000045
13.340712,-0.000063
13.389048,-0.000046
13.437384,-0.000002
13.485720,0.000052
13.534056,0.000093
13.582392,0.000107
13.630727,0.000087
13.679063,0.000040
13.727399,-0.000015
13.775735,-0.000059
13.824071,-0.000076
13.872407,-0.000061
13.920743,-0.000020
13.969079,0.000030
14.017415,0.000069
14.065751,0.000083
14.114087,0.000066
14.162422,0.000025
14.210758,-0.000025
14.259094,-0.000064
14.307430,-0.000079
14.355766,-0.000063
14.404102,-0.000024
14.452438,0.000024
14.500774,0.000062
14.549110,0.000076
14.597446,0.000062
14.645782,0.000025
14.694117,-0.000020
14.742453,-0.000056
14.790789,-0.000070
14.839125,-0.000056
14.887461,-0.000020
14.935797,0.000023
14.984133,0.000058
15.032469,0.000070
15.080805,0.000055
15.129141,0.000020
15.177477,-0.000024
15.225813,-0.000059
15.274148,-0.000073
15.322484,-0.000060
15.370820,-0.000027
15.419156,0.000014
15.467492,0.000048
15.515828,0.000062
15.564164,0.000051
15.612500,0.000020
15.660836,-0.000019
15.709172,-0.000050
15.757508,-0.000062
15.805843,-0.000051
15.854179,-0.000020
15.902515,0.000017
15.950851,0.000048
15.999187,0.000059
16.047523,0.000047
16.095859,0.000017
16.144195,-0.000020
16.192531,-0.000050
16.240867,-0.000062
16.289203,-0.000051
16.337539,-0.000022
16.385874,0.000014
16.434210,0.000043
16.482546,0.000054
16.530882,0.000043
16.579218,0.000015
16.627554,-0.000019
16.675890,-0.000048
16.724226,-0.000059
16.772562,-0.000048
16.820898,-0.000021
16.869234,0.000013
16.917569,0.000041
16.965905,0.000052
17.014241,0.000043
17.062577,0.000017
17.110913,-0.000016
17.159249,-0.000043
17.207585,-0.000053
17.255921,-0.000044
17.304257,-0.000019
17.352593,0.000012
17.400929,0.000038
17.449265,0.000048
17.497600,0.000040
17.545936,0.000015
17.594272,-0.000016
17.642608,-0.000041
17.690944,-0.000051
17.739280,-0.000043
17.787616,-0.000019
17.835952,0.000011
17.884288,0.000036
17.932624,0.000046
17.980960,0.000038
18.029295,0.000015
18.077631,-0.000014
18.125967,-0.000038
18.174303,-0.000048
18.222639,-0.000041
18.270975,-0.000019
18.319311,0.000009
18.367647,0.000032
18.415983,0.000042
18.464319,0.000035
18.512655,0.000013
18.560991,-0.000014
18.609326,-0.000036
18.657662,-0.000045
18.705998,-0.000037
18.754334,-0.000016
18.802670,0.000011
18.851006,0.000033
18.899342,0.000043
18.947678,0.000035
18.996014,0.000015
19.044350,-0.000012
19.092686,-0.000034
19.141021,-0.000043
19.189357,-0.000037
19.237693,-0.000017
19.286029,0.000008
19.334365,0.000029
19.382701,0.000038
19.431037,0.000032
19.479373,0.000013
19.527709,-0.000012
19.576045,-0.000032
19.624381,-0.000041
19.672717,-0.000035
19.721052,-0.000016
19.769388,0.000008
19.817724,0.000028
19.866060,0.000037
19.914396,0.000031
19.962732,0.000014


==> anc/fig11/dmrg_T_02_a.csv <==
omega/omega_0,sigma
0.000000,2.826080
0.048336,2.471233
0.096672,2.011277
0.145008,1.521013
0.193344,1.064365
0.241680,0.685550
0.290015,0.406022
0.338351,0.226565
0.386687,0.132937
0.435023,0.103056
0.483359,0.113824
0.531695,0.146168
0.580031,0.187590
0.628367,0.232254
0.676703,0.279231
0.725039,0.329849
0.773375,0.385129
0.821711,0.444067
0.870046,0.503133
0.918382,0.556933
0.966718,0.599659
1.015054,0.626735
1.063390,0.636127
1.111726,0.628911
1.160062,0.608991
1.208398,0.582099
1.256734,0.554404
1.305070,0.531154
1.353406,0.515684
1.401741,0.509013
1.450077,0.510041
1.498413,0.516207
1.546749,0.524376
1.595085,0.531675
1.643421,0.536092
1.691757,0.536737
1.740093,0.533772
1.788429,0.528108
1.836765,0.521007
1.885101,0.513709
1.933437,0.507174
1.981772,0.501952
2.030108,0.498186
2.078444,0.495678
2.126780,0.493991
2.175116,0.492555
2.223452,0.490755
2.271788,0.488016
2.320124,0.483879
2.368460,0.478075
2.416796,0.470558
2.465132,0.461512
2.513467,0.451285
2.561803,0.440282
2.610139,0.428824
2.658475,0.417023
2.706811,0.404727
2.755147,0.391543
2.803483,0.376969
2.851819,0.360585
2.900155,0.342248
2.948491,0.322233
2.996827,0.301260
3.045163,0.280390
3.093498,0.260808
3.141834,0.243556
3.190170,0.229294
3.238506,0.218151
3.286842,0.209722
3.335178,0.203196
3.383514,0.197589
3.431850,0.191995
3.480186,0.185789
3.528522,0.178732
3.576858,0.170939
3.625193,0.162755
3.673529,0.154574
3.721865,0.146684
3.770201,0.139168
3.818537,0.131915
3.866873,0.124703
3.915209,0.117330
3.963545,0.109737
4.011881,0.102064
4.060217,0.094634
4.108553,0.087856
4.156889,0.082091
4.205224,0.077528
4.253560,0.074117
4.301896,0.071581
4.350232,0.069502
4.398568,0.067456
4.446904,0.065140
4.495240,0.062457
4.543576,0.059532
4.591912,0.056643
4.640248,0.054119
4.688584,0.052215
4.736919,0.051031
4.785255,0.050485
4.833591,0.050358
4.881927,0.050377
4.930263,0.050317
4.978599,0.050074
5.026935,0.049688
5.075271,0.049307
5.123607,0.049112
5.171943,0.049232
5.220279,0.049675
5.268614,0.050313
5.316950,0.050917
5.365286,0.051234
5.413622,0.051071
5.461958,0.050361
5.510294,0.049190
5.558630,0.047764
5.606966,0.046339
5.655302,0.045143
5.703638,0.044298
5.751974,0.043799
5.800310,0.043528
5.848645,0.043315
5.896981,0.043009
5.945317,0.042549
5.993653,0.041982
6.041989,0.041457
6.090325,0.041159
6.138661,0.041238
6.186997,0.041743
6.235333,0.042582
6.283669,0.043536
6.332005,0.044309
6.380340,0.044603
6.428676,0.044201
6.477012,0.043018
6.525348,0.041122
6.573684,0.038704
6.622020,0.036029
6.670356,0.033366
6.718692,0.030936
6.767028,0.028879
6.815364,0.027246
6.863700,0.026025
6.912036,0.025167
6.960371,0.024617
7.008707,0.024321
7.057043,0.024231
7.105379,0.024286
7.153715,0.024400
7.202051,0.024460
7.250387,0.024332
7.298723,0.023895
7.347059,0.023065
7.395395,0.021828
7.443731,0.020252
7.492066,0.018470
7.540402,0.016659
7.588738,0.014990
7.637074,0.013594
7.685410,0.012529
7.733746,0.011781
7.782082,0.011275
7.830418,0.010911
7.878754,0.010592
7.927090,0.010254
7.975426,0.009876
8.023762,0.009474
8.072097,0.009081
8.120433,0.008726
8.168769,0.008416
8.217105,0.008131
8.265441,0.007837
8.313777,0.007497
8.362113,0.007093
8.410449,0.006636
8.458785,0.006165
8.507121,0.005734
8.555457,0.005393
8.603792,0.005169
8.652128,0.005055
8.700464,0.005010
8.748800,0.004976
8.797136,0.004894
8.845472,0.004728
8.893808,0.004476
8.942144,0.004167
8.990480,0.003854
9.038816,0.003592
9.087152,0.003418
9.135488,0.003341
9.183823,0.003338
9.232159,0.003365
9.280495,0.003374
9.328831,0.003333
9.377167,0.003232
9.425503,0.003088
9.473839,0.002935
9.522175,0.002811
9.570511,0.002736
9.618847,0.002712
9.667183,0.002713
9.715518,0.002704
9.763854,0.002646
9.812190,0.002520
9.860526,0.002327
9.908862,0.002094
9.957198,0.001861
10.005534,0.001668
10.053870,0.001539
10.102206,0.001475
10.150542,0.001455
10.198878,0.001445
10.247214,0.001409
10.295549,0.001325
10.343885,0.001195
10.392221,0.001039
10.440557,0.000890
10.488893,0.000783
10.537229,0.000734
10.585565,0.000743
10.633901,0.000786
10.682237,0.000828
10.730573,0.000837
10.778909,0.000792
10.827244,0.000695
10.875580,0.000567
10.923916,0.000442
10.972252,0.000352
11.020588,0.000316
11.068924,0.000336
11.117260,0.000389
11.165596,0.000445
11.213932,0.000472
11.262268,0.000451
11.310604,0.000382
11.358940,0.000284
11.407275,0.000188
11.455611,0.000122
11.503947,0.000106
11.552283,0.000138
11.600619,0.000202
11.648955,0.000268
11.697291,0.000308
11.745627,0.000303
11.793963,0.000252
11.842299,0.000174
11.890635,0.000095
11.938970,0.000043
11.987306,0.000034
12.035642,0.000069
12.083978,0.000131
12.132314,0.000195
12.180650,0.000233
12.228986,0.000231
12.277322,0.000187
12.325658,0.000117
12.373994,0.000047
12.422330,0.000001
12.470666,-0.000005
12.519001,0.000028
12.567337,0.000086
12.615673,0.000145
12.664009,0.000179
12.712345,0.000175
12.760681,0.000132
12.809017,0.000066
12.857353,-0.000002
12.905689,-0.000046
12.954025,-0.000052
13.002361,-0.000020
13.050696,0.000035
13.099032,0.000092
13.147368,0.000126
13.195704,0.000126
13.244040,0.000089
13.292376,0.000030
13.340712,-0.000030
13.389048,-0.000069
13.437384,-0.000073
13.485720,-0.000043
13.534056,0.000010
13.582392,0.000064
13.630727,0.000098
13.679063,0.000099
13.727399,0.000067
13.775735,0.000013
13.824071,-0.000041
13.872407,-0.000076
13.920743,-0.000078
13.969079,-0.000048
14.017415,0.000003
14.065751,0.000055
14.114087,0.000088
14.162422,0.000090
14.210758,0.000061
14.259094,0.000011
14.307430,-0.000039
14.355766,-0.000072
14.404102,-0.000075
14.452438,-0.000048
14.500774,-0.000001
14.549110,0.000046
14.597446,0.000076
14.645782,0.000078
14.694117,0.000051
14.742453,0.000005
14.790789,-0.000042
14.839125,-0.000072
14.887461,-0.000074
14.935797,-0.000047
14.984133,-0.000003
15.032469,0.000042
15.080805,0.000070
15.129141,0.000072
15.177477,0.000047
15.225813,0.000004
15.274148,-0.000040
15.322484,-0.000068
15.370820,-0.000070
15.419156,-0.000046
15.467492,-0.000004
15.515828,0.000038
15.564164,0.000066
15.612500,0.000068
15.660836,0.000044
15.709172,0.000004
15.757508,-0.000037
15.805843,-0.000064
15.854179,-0.000067
15.902515,-0.000044
15.950851,-0.000006
15.999187,0.000034
16.047523,0.000059
16.095859,0.000062
16.144195,0.000040
16.192531,0.000002
16.240867,-0.000036
16.289203,-0.000061
16.337539,-0.000063
16.385874,-0.000041
16.434210,-0.000004
16.482546,0.000033
16.530882,0.000057
16.579218,0.000059
16.627554,0.000038
16.675890,0.000003
16.724226,-0.000034
16.772562,-0.000058
16.820898,-0.000060
16.869234,-0.000040
16.917569,-0.000005
16.965905,0.000030
17.014241,0.000053
17.062577,0.000055
17.110913,0.000036
17.159249,0.000003
17.207585,-0.000031
17.255921,-0.000054
17.304257,-0.000056
17.352593,-0.000037
17.400929,-0.000005
17.449265,0.000029
17.497600,0.000050
17.545936,0.000052
17.594272,0.000034
17.642608,0.000002
17.690944,-0.000030
17.739280,-0.000051
17.787616,-0.000053
17.835952,-0.000035
17.884288,-0.000005
17.932624,0.000027
17.980960,0.000047
18.029295,0.000049
18.077631,0.000032
18.125967,0.000002
18.174303,-0.000028
18.222639,-0.000048
18.270975,-0.000050
18.319311,-0.000033
18.367647,-0.000005
18.415983,0.000025
18.464319,0.000044
18.512655,0.000046
18.560991,0.000030
18.609326,0.000002
18.657662,-0.000027
18.705998,-0.000045
18.754334,-0.000047
18.802670,-0.000030
18.851006,-0.000003
18.899342,0.000026
18.947678,0.000044
18.996014,0.000045
19.044350,0.000029
19.092686,0.000002
19.141021,-0.000026
19.189357,-0.000044
19.237693,-0.000046
19.286029,-0.000030
19.334365,-0.000004
19.382701,0.000023
19.431037,0.000041
19.479373,0.000043
19.527709,0.000028
19.576045,0.000002
19.624381,-0.000024
19.672717,-0.000042
19.721052,-0.000044
19.769388,-0.000029
19.817724,-0.000004
19.866060,0.000022
19.914396,0.000039
19.962732,0.000040


==> anc/fig11/dmrg_T_02_b.csv <==
omega/omega_0,sigma
0.000000,3.024221
0.048336,2.634845
0.096672,2.126018
0.145008,1.587310
0.193344,1.095346
0.241680,0.701489
0.290015,0.427259
0.338351,0.267030
0.386687,0.196037
0.435023,0.180888
0.483359,0.189695
0.531695,0.199533
0.580031,0.199936
0.628367,0.192326
0.676703,0.186256
0.725039,0.194020
0.773375,0.225374
0.821711,0.283791
0.870046,0.365109
0.918382,0.458607
0.966718,0.549945
1.015054,0.624884
1.063390,0.672703
1.111726,0.688368
1.160062,0.673053
1.208398,0.633055
1.256734,0.577635
1.305070,0.516530
1.353406,0.457864
1.401741,0.406956
1.450077,0.366189
1.498413,0.335754
1.546749,0.314813
1.595085,0.302618
1.643421,0.299148
1.691757,0.305104
1.740093,0.321344
1.788429,0.348023
1.836765,0.383830
1.885101,0.425632
1.933437,0.468715
1.981772,0.507565
2.030108,0.536990
2.078444,0.553237
2.126780,0.554798
2.175116,0.542671
2.223452,0.520022
2.271788,0.491371
2.320124,0.461535
2.368460,0.434615
2.416796,0.413278
2.465132,0.398468
2.513467,0.389558
2.561803,0.384824
2.610139,0.382078
2.658475,0.379262
2.706811,0.374863
2.755147,0.368094
2.803483,0.358853
2.851819,0.347532
2.900155,0.334779
2.948491,0.321286
2.996827,0.307657
3.045163,0.294355
3.093498,0.281706
3.141834,0.269918
3.190170,0.259093
3.238506,0.249217
3.286842,0.240150
3.335178,0.231623
3.383514,0.223268
3.431850,0.214692
3.480186,0.205559
3.528522,0.195682
3.576858,0.185068
3.625193,0.173917
3.673529,0.162564
3.721865,0.151393
3.770201,0.140742
3.818537,0.130844
3.866873,0.121808
3.915209,0.113651
3.963545,0.106362
4.011881,0.099955
4.060217,0.094495
4.108553,0.090087
4.156889,0.086813
4.205224,0.084663
4.253560,0.083475
4.301896,0.082925
4.350232,0.082569
4.398568,0.081937
4.446904,0.080647
4.495240,0.078506
4.543576,0.075560
4.591912,0.072073
4.640248,0.068450
4.688584,0.065116
4.736919,0.062402
4.785255,0.060459
4.833591,0.059241
4.881927,0.058550
4.930263,0.058121
4.978599,0.057721
5.026935,0.057224
5.075271,0.056639
5.123607,0.056081
5.171943,0.055708
5.220279,0.055643
5.268614,0.055913
5.316950,0.056437
5.365286,0.057049
5.413622,0.057562
5.461958,0.057841
5.510294,0.057850
5.558630,0.057665
5.606966,0.057438
5.655302,0.057337
5.703638,0.057468
5.751974,0.057825
5.800310,0.058280
5.848645,0.058613
5.896981,0.058589
5.945317,0.058033
5.993653,0.056894
6.041989,0.055266
6.090325,0.053363
6.138661,0.051452
6.186997,0.049771
6.235333,0.048452
6.283669,0.047486
6.332005,0.046731
6.380340,0.045964
6.428676,0.044958
6.477012,0.043560
6.525348,0.041743
6.573684,0.039611
6.622020,0.037373
6.670356,0.035276
6.718692,0.033535
6.767028,0.032274
6.815364,0.031497
6.863700,0.031099
6.912036,0.030899
6.960371,0.030697
7.008707,0.030324
7.057043,0.029676
7.105379,0.028724
7.153715,0.027508
7.202051,0.026103
7.250387,0.024601
7.298723,0.023083
7.347059,0.021612
7.395395,0.020233
7.443731,0.018981
7.492066,0.017886
7.540402,0.016967
7.588738,0.016234
7.637074,0.015673
7.685410,0.015244
7.733746,0.014880
7.782082,0.014503
7.830418,0.014038
7.878754,0.013440
7.927090,0.012706
7.975426,0.011877
8.023762,0.011027
8.072097,0.010242
8.120433,0.009595
8.168769,0.009122
8.217105,0.008817
8.265441,0.008632
8.313777,0.008501
8.362113,0.008356
8.410449,0.008154
8.458785,0.007885
8.507121,0.007569
8.555457,0.007248
8.603792,0.006963
8.652128,0.006740
8.700464,0.006576
8.748800,0.006450
8.797136,0.006324
8.845472,0.006164
8.893808,0.005952
8.942144,0.005691
8.990480,0.005405
9.038816,0.005124
9.087152,0.004875
9.135488,0.004669
9.183823,0.004494
9.232159,0.004329
9.280495,0.004146
9.328831,0.003928
9.377167,0.003679
9.425503,0.003422
9.473839,0.003193
9.522175,0.003025
9.570511,0.002938
9.618847,0.002924
9.667183,0.002951
9.715518,0.002971
9.763854,0.002936
9.812190,0.002815
9.860526,0.002604
9.908862,0.002331
9.957198,0.002040
10.005534,0.001785
10.053870,0.001603
10.102206,0.001507
10.150542,0.001481
10.198878,0.001487
10.247214,0.001481
10.295549,0.001429
10.343885,0.001320
10.392221,0.001166
10.440557,0.001003
10.488893,0.000871
10.537229,0.000799
10.585565,0.000797
10.633901,0.000847
10.682237,0.000915
10.730573,0.000960
10.778909,0.000949
10.827244,0.000873
10.875580,0.000747
10.923916,0.000604
10.972252,0.000484
11.020588,0.000418
11.068924,0.000418
11.117260,0.000470
11.165596,0.000543
11.213932,0.000597
11.262268,0.000603
11.310604,0.000549
11.358940,0.000449
11.407275,0.000332
11.455611,0.000235
11.503947,0.000188
11.552283,0.000201
11.600619,0.000263
11.648955,0.000343
11.697291,0.000407
11.745627,0.000424
11.793963,0.000384
11.842299,0.000298
11.890635,0.000193
11.938970,0.000104
11.987306,0.000058
12.035642,0.000067
12.083978,0.000121
12.132314,0.000193
12.180650,0.000252
12.228986,0.000270
12.277322,0.000237
12.325658,0.000163
12.373994,0.000072
12.422330,-0.000003
12.470666,-0.000037
12.519001,-0.000019
12.567337,0.000041
12.615673,0.000118
12.664009,0.000181
12.712345,0.000206
12.760681,0.000181
12.809017,0.000114
12.857353,0.000031
12.905689,-0.000040
12.954025,-0.000074
13.002361,-0.000060
13.050696,-0.000005
13.099032,0.000066
13.147368,0.000127
13.195704,0.000153
13.244040,0.000133
13.292376,0.000075
13.340712,0.000000
13.389048,-0.000063
13.437384,-0.000092
13.485720,-0.000077
13.534056,-0.000025
13.582392,0.000043
13.630727,0.000102
13.679063,0.000128
13.727399,0.000112
13.775735,0.000059
13.824071,-0.000009
13.872407,-0.000068
13.920743,-0.000095
13.969079,-0.000081
14.017415,-0.000032
14.065751,0.000032
14.114087,0.000088
14.162422,0.000113
14.210758,0.000099
14.259094,0.000050
14.307430,-0.000014
14.355766,-0.000069
14.404102,-0.000095
14.452438,-0.000083
14.500774,-0.000038
14.549110,0.000022
14.597446,0.000074
14.645782,0.000098
14.694117,0.000086
14.742453,0.000041
14.790789,-0.000017
14.839125,-0.000068
14.887461,-0.000092
14.935797,-0.000080
14.984133,-0.000037
15.032469,0.000021
15.080805,0.000071
15.129141,0.000094
15.177477,0.000083
15.225813,0.000041
15.274148,-0.000014
15.322484,-0.000063
15.370820,-0.000086
15.419156,-0.000075
15.467492,-0.000036
15.515828,0.000018
15.564164,0.000064
15.612500,0.000087
15.660836,0.000076
15.709172,0.000038
15.757508,-0.000014
15.805843,-0.000060
15.854179,-0.000082
15.902515,-0.000073
15.950851,-0.000036
15.999187,0.000013
16.047523,0.000057
16.095859,0.000078
16.144195,0.000069
16.192531,0.000033
16.240867,-0.000016
16.289203,-0.000058
16.337539,-0.000079
16.385874,-0.000070
16.434210,-0.000035
16.482546,0.000013
16.530882,0.000055
16.579218,0.000075
16.627554,0.000067
16.675890,0.000033
16.724226,-0.000012
16.772562,-0.000052
16.820898,-0.000072
16.869234,-0.000064
16.917569,-0.000031
16.965905,0.000013
17.014241,0.000053
17.062577,0.000072
17.110913,0.000064
17.159249,0.000032
17.207585,-0.000012
17.255921,-0.000050
17.304257,-0.000069
17.352593,-0.000062
17.400929,-0.000032
17.449265,0.000010
17.497600,0.000047
17.545936,0.000065
17.594272,0.000058
17.642608,0.000029
17.690944,-0.000012
17.739280,-0.000048
17.787616,-0.000066
17.835952,-0.000059
17.884288,-0.000030
17.932624,0.000010
17.980960,0.000046
18.029295,0.000063
18.077631,0.000057
18.125967,0.000029
18.174303,-0.000010
18.222639,-0.000044
18.270975,-0.000061
18.319311,-0.000055
18.367647,-0.000027
18.415983,0.000011
18.464319,0.000044
18.512655,0.000061
18.560991,0.000054
18.609326,0.000028
18.657662,-0.000009
18.705998,-0.000042
18.754334,-0.000058
18.802670,-0.000053
18.851006,-0.000027
18.899342,0.000009
18.947678,0.000041
18.996014,0.000057
19.044350,0.000051
19.092686,0.000025
19.141021,-0.000010
19.189357,-0.000041
19.237693,-0.000056
19.286029,-0.000051
19.334365,-0.000026
19.382701,0.000008
19.431037,0.000039
19.479373,0.000054
19.527709,0.000049
19.576045,0.000025
19.624381,-0.000008
19.672717,-0.000038
19.721052,-0.000053
19.769388,-0.000048
19.817724,-0.000024
19.866060,0.000008
19.914396,0.000037
19.962732,0.000052


==> anc/fig11/dmrg_T_02_c.csv <==
omega/omega_0,sigma
0.000000,2.594669
0.048336,2.286957
0.096672,1.873215
0.145008,1.423238
0.193344,1.000825
0.241680,0.653330
0.290015,0.406140
0.338351,0.262340
0.386687,0.206789
0.435023,0.213007
0.483359,0.251033
0.531695,0.294439
0.580031,0.325188
0.628367,0.335645
0.676703,0.327805
0.725039,0.310367
0.773375,0.294710
0.821711,0.290913
0.870046,0.304761
0.918382,0.336368
0.966718,0.380498
1.015054,0.428292
1.063390,0.469766
1.111726,0.496357
1.160062,0.502842
1.208398,0.488259
1.256734,0.455701
1.305070,0.411201
1.353406,0.362118
1.401741,0.315485
1.450077,0.276740
1.498413,0.249079
1.546749,0.233473
1.595085,0.229185
1.643421,0.234548
1.691757,0.247686
1.740093,0.266997
1.788429,0.291266
1.836765,0.319485
1.885101,0.350493
1.933437,0.382646
1.981772,0.413673
2.030108,0.440816
2.078444,0.461229
2.126780,0.472542
2.175116,0.473418
2.223452,0.463936
2.271788,0.445690
2.320124,0.421543
2.368460,0.395113
2.416796,0.370100
2.465132,0.349614
2.513467,0.335667
2.561803,0.328926
2.610139,0.328756
2.658475,0.333520
2.706811,0.341026
2.755147,0.349012
2.803483,0.355542
2.851819,0.359246
2.900155,0.359374
2.948491,0.355709
2.996827,0.348380
3.045163,0.337684
3.093498,0.323948
3.141834,0.307499
3.190170,0.288713
3.238506,0.268115
3.286842,0.246472
3.335178,0.224829
3.383514,0.204444
3.431850,0.186626
3.480186,0.172510
3.528522,0.162817
3.576858,0.157670
3.625193,0.156522
3.673529,0.158221
3.721865,0.161209
3.770201,0.163814
3.818537,0.164568
3.866873,0.162481
3.915209,0.157210
3.963545,0.149077
4.011881,0.138952
4.060217,0.128027
4.108553,0.117534
4.156889,0.108488
4.205224,0.101500
4.253560,0.096708
4.301896,0.093821
4.350232,0.092263
4.398568,0.091362
4.446904,0.090528
4.495240,0.089394
4.543576,0.087857
4.591912,0.086055
4.640248,0.084264
4.688584,0.082779
4.736919,0.081800
4.785255,0.081363
4.833591,0.081333
4.881927,0.081449
4.930263,0.081414
4.978599,0.080988
5.026935,0.080061
5.075271,0.078686
5.123607,0.077063
5.171943,0.075483
5.220279,0.074243
5.268614,0.073574
5.316950,0.073584
5.365286,0.074240
5.413622,0.075386
5.461958,0.076789
5.510294,0.078197
5.558630,0.079392
5.606966,0.080221
5.655302,0.080605
5.703638,0.080527
5.751974,0.080004
5.800310,0.079059
5.848645,0.077708
5.896981,0.075954
5.945317,0.073800
5.993653,0.071273
6.041989,0.068442
6.090325,0.065427
6.138661,0.062392
6.186997,0.059524
6.235333,0.056992
6.283669,0.054919
6.332005,0.053346
6.380340,0.052222
6.428676,0.051416
6.477012,0.050744
6.525348,0.050008
6.573684,0.049043
6.622020,0.047751
6.670356,0.046119
6.718692,0.044222
6.767028,0.042195
6.815364,0.040203
6.863700,0.038401
6.912036,0.036894
6.960371,0.035722
7.008707,0.034850
7.057043,0.034185
7.105379,0.033597
7.153715,0.032957
7.202051,0.032162
7.250387,0.031158
7.298723,0.029944
7.347059,0.028572
7.395395,0.027122
7.443731,0.025684
7.492066,0.024334
7.540402,0.023121
7.588738,0.022061
7.637074,0.021141
7.685410,0.020332
7.733746,0.019598
7.782082,0.018917
7.830418,0.018277
7.878754,0.017681
7.927090,0.017141
7.975426,0.016665
8.023762,0.016253
8.072097,0.015887
8.120433,0.015540
8.168769,0.015176
8.217105,0.014767
8.265441,0.014294
8.313777,0.013758
8.362113,0.013178
8.410449,0.012585
8.458785,0.012013
8.507121,0.011488
8.555457,0.011022
8.603792,0.010610
8.652128,0.010234
8.700464,0.009869
8.748800,0.009495
8.797136,0.009102
8.845472,0.008693
8.893808,0.008281
8.942144,0.007888
8.990480,0.007532
9.038816,0.007222
9.087152,0.006956
9.135488,0.006720
9.183823,0.006495
9.232159,0.006262
9.280495,0.006010
9.328831,0.005737
9.377167,0.005453
9.425503,0.005173
9.473839,0.004911
9.522175,0.004677
9.570511,0.004470
9.618847,0.004280
9.667183,0.004093
9.715518,0.003895
9.763854,0.003678
9.812190,0.003445
9.860526,0.003205
9.908862,0.002976
9.957198,0.002771
10.005534,0.002603
10.053870,0.002472
10.102206,0.002369
10.150542,0.002281
10.198878,0.002193
10.247214,0.002094
10.295549,0.001981
10.343885,0.001860
10.392221,0.001743
10.440557,0.001642
10.488893,0.001564
10.537229,0.001512
10.585565,0.001477
10.633901,0.001447
10.682237,0.001410
10.730573,0.001356
10.778909,0.001281
10.827244,0.001191
10.875580,0.001098
10.923916,0.001013
10.972252,0.000945
11.020588,0.000899
11.068924,0.000870
11.117260,0.000848
11.165596,0.000824
11.213932,0.000789
11.262268,0.000741
11.310604,0.000683
11.358940,0.000623
11.407275,0.000572
11.455611,0.000537
11.503947,0.000518
11.552283,0.000512
11.600619,0.000510
11.648955,0.000501
11.697291,0.000479
11.745627,0.000442
11.793963,0.000393
11.842299,0.000343
11.890635,0.000300
11.938970,0.000272
11.987306,0.000262
12.035642,0.000264
12.083978,0.000271
12.132314,0.000274
12.180650,0.000264
12.228986,0.000241
12.277322,0.000206
12.325658,0.000169
12.373994,0.000138
12.422330,0.000120
12.470666,0.000118
12.519001,0.000128
12.567337,0.000143
12.615673,0.000153
12.664009,0.000153
12.712345,0.000138
12.760681,0.000113
12.809017,0.000084
12.857353,0.000060
12.905689,0.000048
12.954025,0.000050
13.002361,0.000063
13.050696,0.000081
13.099032,0.000095
13.147368,0.000099
13.195704,0.000089
13.244040,0.000069
13.292376,0.000044
13.340712,0.000023
13.389048,0.000012
13.437384,0.000014
13.485720,0.000027
13.534056,0.000043
13.582392,0.000057
13.630727,0.000061
13.679063,0.000054
13.727399,0.000036
13.775735,0.000015
13.824071,-0.000002
13.872407,-0.000010
13.920743,-0.000007
13.969079,0.000006
14.017415,0.000024
14.065751,0.000038
14.114087,0.000044
14.162422,0.000039
14.210758,0.000024
14.259094,0.000005
14.307430,-0.000011
14.355766,-0.000019
14.404102,-0.000016
14.452438,-0.000004
14.500774,0.000013
14.549110,0.000026
14.597446,0.000032
14.645782,0.000028
14.694117,0.000015
14.742453,-0.000002
14.790789,-0.000017
14.839125,-0.000023
14.887461,-0.000020
14.935797,-0.000008
14.984133,0.000008
15.032469,0.000021
15.080805,0.000027
15.129141,0.000023
15.177477,0.000011
15.225813,-0.000005
15.274148,-0.000019
15.322484,-0.000025
15.370820,-0.000022
15.419156,-0.000011
15.467492,0.000004
15.515828,0.000017
15.564164,0.000023
15.612500,0.000019
15.660836,0.000008
15.709172,-0.000006
15.757508,-0.000018
15.805843,-0.000024
15.854179,-0.000021
15.902515,-0.000010
15.950851,0.000004
15.999187,0.000016
16.047523,0.000022
16.095859,0.000019
16.144195,0.000009
16.192531,-0.000005
16.240867,-0.000017
16.289203,-0.000022
16.337539,-0.000020
16.385874,-0.000010
16.434210,0.000003
16.482546,0.000015
16.530882,0.000020
16.579218,0.000017
16.627554,0.000007
16.675890,-0.000006
16.724226,-0.000018
16.772562,-0.000023
16.820898,-0.000021
16.869234,-0.000012
16.917569,0.000001
16.965905,0.000013
17.014241,0.000018
17.062577,0.000016
17.110913,0.000008
17.159249,-0.000004
17.207585,-0.000015
17.255921,-0.000020
17.304257,-0.000018
17.352593,-0.000009
17.400929,0.000002
17.449265,0.000013
17.497600,0.000018
17.545936,0.000015
17.594272,0.000007
17.642608,-0.000005
17.690944,-0.000015
17.739280,-0.000020
17.787616,-0.000018
17.835952,-0.000009
17.884288,0.000002
17.932624,0.000012
17.980960,0.000017
18.029295,0.000015
18.077631,0.000007
18.125967,-0.000004
18.174303,-0.000014
18.222639,-0.000019
18.270975,-0.000017
18.319311,-0.000009
18.367647,0.000002
18.415983,0.000011
18.464319,0.000016
18.512655,0.000014
18.560991,0.000006
18.609326,-0.000004
18.657662,-0.000014
18.705998,-0.000018
18.754334,-0.000016
18.802670,-0.000008
18.851006,0.000002
18.899342,0.000011
18.947678,0.000016
18.996014,0.000014
19.044350,0.000006
19.092686,-0.000004
19.141021,-0.000013
19.189357,-0.000017
19.237693,-0.000016
19.286029,-0.000008
19.334365,0.000002
19.382701,0.000011
19.431037,0.000015
19.479373,0.000014
19.527709,0.000007
19.576045,-0.000003
19.624381,-0.000012
19.672717,-0.000016
19.721052,-0.000015
19.769388,-0.000009
19.817724,0.000001
19.866060,0.000009
19.914396,0.000014
19.962732,0.000012


==> anc/fig12/dmrg_GS_a.csv <==
omega/2E_p,sigma
0.003174,0.006749
0.006347,0.003404
0.009521,0.002289
0.012694,0.001729
0.015868,0.001391
0.019042,0.001164
0.022215,0.001003
0.025389,0.000884
0.028563,0.000794
0.031736,0.000724
0.034910,0.000670
0.038083,0.000627
0.041257,0.000592
0.044431,0.000563
0.047604,0.000539
0.050778,0.000519
0.053951,0.000504
0.057125,0.000493
0.060299,0.000486
0.063472,0.000480
0.066646,0.000475
0.069820,0.000470
0.072993,0.000463
0.076167,0.000455
0.079340,0.000447
0.082514,0.000440
0.085688,0.000437
0.088861,0.000439
0.092035,0.000447
0.095208,0.000463
0.098382,0.000484
0.101556,0.000511
0.104729,0.000539
0.107903,0.000566
0.111077,0.000590
0.114250,0.000608
0.117424,0.000618
0.120597,0.000620
0.123771,0.000616
0.126945,0.000605
0.130118,0.000589
0.133292,0.000571
0.136465,0.000552
0.139639,0.000535
0.142813,0.000520
0.145986,0.000508
0.149160,0.000500
0.152333,0.000496
0.155507,0.000495
0.158681,0.000496
0.161854,0.000498
0.165028,0.000500
0.168202,0.000500
0.171375,0.000499
0.174549,0.000494
0.177722,0.000486
0.180896,0.000472
0.184070,0.000455
0.187243,0.000433
0.190417,0.000408
0.193590,0.000383
0.196764,0.000359
0.199938,0.000340
0.203111,0.000330
0.206285,0.000331
0.209459,0.000345
0.212632,0.000373
0.215806,0.000414
0.218979,0.000463
0.222153,0.000518
0.225327,0.000573
0.228500,0.000623
0.231674,0.000666
0.234847,0.000700
0.238021,0.000725
0.241195,0.000744
0.244368,0.000760
0.247542,0.000779
0.250716,0.000804
0.253889,0.000838
0.257063,0.000885
0.260236,0.000944
0.263410,0.001016
0.266584,0.001099
0.269757,0.001194
0.272931,0.001298
0.276104,0.001414
0.279278,0.001541
0.282452,0.001680
0.285625,0.001833
0.288799,0.001998
0.291973,0.002176
0.295146,0.002365
0.298320,0.002561
0.301493,0.002761
0.304667,0.002962
0.307841,0.003161
0.311014,0.003358
0.314188,0.003554
0.317361,0.003755
0.320535,0.003968
0.323709,0.004207
0.326882,0.004482
0.330056,0.004806
0.333230,0.005188
0.336403,0.005630
0.339577,0.006127
0.342750,0.006662
0.345924,0.007208
0.349098,0.007731
0.352271,0.008193
0.355445,0.008553
0.358618,0.008780
0.361792,0.008854
0.364966,0.008770
0.368139,0.008541
0.371313,0.008197
0.374487,0.007780
0.377660,0.007339
0.380834,0.006923
0.384007,0.006576
0.387181,0.006325
0.390355,0.006184
0.393528,0.006151
0.396702,0.006208
0.399875,0.006328
0.403049,0.006478
0.406223,0.006626
0.409396,0.006748
0.412570,0.006825
0.415743,0.006851
0.418917,0.006830
0.422091,0.006773
0.425264,0.006700
0.428438,0.006637
0.431612,0.006608
0.434785,0.006640
0.437959,0.006757
0.441132,0.006976
0.444306,0.007312
0.447480,0.007768
0.450653,0.008340
0.453827,0.009013
0.457000,0.009763
0.460174,0.010555
0.463348,0.011349
0.466521,0.012100
0.469695,0.012767
0.472869,0.013310
0.476042,0.013700
0.479216,0.013923
0.482389,0.013978
0.485563,0.013882
0.488737,0.013669
0.491910,0.013383
0.495084,0.013080
0.498257,0.012816
0.501431,0.012648
0.504605,0.012620
0.507778,0.012767
0.510952,0.013105
0.514126,0.013630
0.517299,0.014325
0.520473,0.015157
0.523646,0.016082
0.526820,0.017058
0.529994,0.018043
0.533167,0.019004
0.536341,0.019922
0.539514,0.020789
0.542688,0.021613
0.545862,0.022412
0.549035,0.023209
0.552209,0.024029
0.555383,0.024894
0.558556,0.025819
0.561730,0.026807
0.564903,0.027850
0.568077,0.028928
0.571251,0.030012
0.574424,0.031062
0.577598,0.032032
0.580771,0.032874
0.583945,0.033541
0.587119,0.033989
0.590292,0.034185
0.593466,0.034106
0.596640,0.033748
0.599813,0.033122
0.602987,0.032261
0.606160,0.031215
0.609334,0.030050
0.612508,0.028839
0.615681,0.027660
0.618855,0.026586
0.622028,0.025680
0.625202,0.024985
0.628376,0.024524
0.631549,0.024299
0.634723,0.024289
0.637896,0.024460
0.641070,0.024765
0.644244,0.025154
0.647417,0.025580
0.650591,0.026001
0.653765,0.026391
0.656938,0.026732
0.660112,0.027023
0.663285,0.027272
0.666459,0.027494
0.669633,0.027711
0.672806,0.027942
0.675980,0.028206
0.679153,0.028516
0.682327,0.028879
0.685501,0.029293
0.688674,0.029750
0.691848,0.030237
0.695022,0.030736
0.698195,0.031227
0.701369,0.031690
0.704542,0.032109
0.707716,0.032474
0.710890,0.032778
0.714063,0.033028
0.717237,0.033234
0.720410,0.033417
0.723584,0.033604
0.726758,0.033825
0.729931,0.034113
0.733105,0.034495
0.736279,0.034995
0.739452,0.035626
0.742626,0.036392
0.745799,0.037283
0.748973,0.038279
0.752147,0.039346
0.755320,0.040443
0.758494,0.041525
0.761667,0.042544
0.764841,0.043453
0.768015,0.044211
0.771188,0.044788
0.774362,0.045160
0.777536,0.045320
0.780709,0.045270
0.783883,0.045021
0.787056,0.044597
0.790230,0.044026
0.793404,0.043339
0.796577,0.042569
0.799751,0.041745
0.802924,0.040894
0.806098,0.040037
0.809272,0.039189
0.812445,0.038360
0.815619,0.037555
0.818793,0.036776
0.821966,0.036025
0.825140,0.035303
0.828313,0.034613
0.831487,0.033961
0.834661,0.033354
0.837834,0.032802
0.841008,0.032318
0.844181,0.031913
0.847355,0.031599
0.850529,0.031382
0.853702,0.031268
0.856876,0.031252
0.860050,0.031328
0.863223,0.031480
0.866397,0.031688
0.869570,0.031928
0.872744,0.032173
0.875918,0.032397
0.879091,0.032577
0.882265,0.032693
0.885438,0.032736
0.888612,0.032702
0.891786,0.032600
0.894959,0.032442
0.898133,0.032252
0.901306,0.032053
0.904480,0.031874
0.907654,0.031737
0.910827,0.031662
0.914001,0.031664
0.917175,0.031746
0.920348,0.031905
0.923522,0.032131
0.926695,0.032406
0.929869,0.032710
0.933043,0.033020
0.936216,0.033314
0.939390,0.033573
0.942563,0.033780
0.945737,0.033926
0.948911,0.034005
0.952084,0.034015
0.955258,0.033960
0.958432,0.033844
0.961605,0.033673
0.964779,0.033452
0.967952,0.033187
0.971126,0.032879
0.974300,0.032530
0.977473,0.032139
0.980647,0.031705
0.983820,0.031224
0.986994,0.030696
0.990168,0.030121
0.993341,0.029501
0.996515,0.028840
0.999689,0.028148
1.002862,0.027434
1.006036,0.026711
1.009209,0.025993
1.012383,0.025296
1.015557,0.024633
1.018730,0.024017
1.021904,0.023460
1.025077,0.022968
1.028251,0.022545
1.031425,0.022191
1.034598,0.021903
1.037772,0.021673
1.040946,0.021491
1.044119,0.021346
1.047293,0.021224
1.050466,0.021113
1.053640,0.021002
1.056814,0.020882
1.059987,0.020745
1.063161,0.020588
1.066334,0.020409
1.069508,0.020211
1.072682,0.019997
1.075855,0.019773
1.079029,0.019545
1.082203,0.019323
1.085376,0.019112
1.088550,0.018918
1.091723,0.018746
1.094897,0.018598
1.098071,0.018474
1.101244,0.018373
1.104418,0.018289
1.107591,0.018219
1.110765,0.018155
1.113939,0.018092
1.117112,0.018022
1.120286,0.017941
1.123460,0.017845
1.126633,0.017731
1.129807,0.017597
1.132980,0.017443
1.136154,0.017271
1.139328,0.017080
1.142501,0.016872
1.145675,0.016648
1.148848,0.016408
1.152022,0.016153
1.155196,0.015883
1.158369,0.015596
1.161543,0.015293
1.164716,0.014975
1.167890,0.014641
1.171064,0.014294
1.174237,0.013937
1.177411,0.013571
1.180585,0.013202
1.183758,0.012834
1.186932,0.012470
1.190105,0.012116
1.193279,0.011776
1.196453,0.011452
1.199626,0.011148
1.202800,0.010865
1.205973,0.010604
1.209147,0.010365
1.212321,0.010147
1.215494,0.009948
1.218668,0.009767
1.221842,0.009601
1.225015,0.009447
1.228189,0.009302
1.231362,0.009163
1.234536,0.009028
1.237710,0.008894
1.240883,0.008760
1.244057,0.008624
1.247230,0.008487
1.250404,0.008348
1.253578,0.008209
1.256751,0.008070
1.259925,0.007933
1.263099,0.007799
1.266272,0.007670
1.269446,0.007548
1.272619,0.007432
1.275793,0.007323
1.278967,0.007220
1.282140,0.007123
1.285314,0.007031
1.288487,0.006941
1.291661,0.006854
1.294835,0.006766
1.298008,0.006677
1.301182,0.006586
1.304356,0.006491
1.307529,0.006392
1.310703,0.006289
1.313876,0.006180
1.317050,0.006066
1.320224,0.005947
1.323397,0.005822
1.326571,0.005693
1.329744,0.005559
1.332918,0.005421
1.336092,0.005280
1.339265,0.005137
1.342439,0.004992
1.345613,0.004846
1.348786,0.004701
1.351960,0.004558
1.355133,0.004417
1.358307,0.004280
1.361481,0.004147
1.364654,0.004019
1.367828,0.003896
1.371001,0.003779
1.374175,0.003668
1.377349,0.003563
1.380522,0.003464
1.383696,0.003370
1.386870,0.003282
1.390043,0.003199
1.393217,0.003121
1.396390,0.003047
1.399564,0.002976
1.402738,0.002909
1.405911,0.002845
1.409085,0.002783
1.412258,0.002722
1.415432,0.002664
1.418606,0.002606
1.421779,0.002549
1.424953,0.002494
1.428126,0.002439
1.431300,0.002385
1.434474,0.002331
1.437647,0.002280
1.440821,0.002229
1.443995,0.002180
1.447168,0.002133
1.450342,0.002087
1.453515,0.002044
1.456689,0.002002
1.459863,0.001961
1.463036,0.001922
1.466210,0.001883
1.469383,0.001845
1.472557,0.001807
1.475731,0.001769
1.478904,0.001730
1.482078,0.001691
1.485252,0.001650
1.488425,0.001609
1.491599,0.001566
1.494772,0.001523
1.497946,0.001479
1.501120,0.001434
1.504293,0.001389
1.507467,0.001344
1.510640,0.001299
1.513814,0.001255
1.516988,0.001212
1.520161,0.001170
1.523335,0.001130
1.526509,0.001090
1.529682,0.001053
1.532856,0.001017
1.536029,0.000984
1.539203,0.000951
1.542377,0.000921
1.545550,0.000892
1.548724,0.000864
1.551897,0.000837
1.555071,0.000812
1.558245,0.000788
1.561418,0.000765
1.564592,0.000744
1.567766,0.000723
1.570939,0.000703
1.574113,0.000683
1.577286,0.000665
1.580460,0.000647
1.583634,0.000630
1.586807,0.000613
1.589981,0.000596
1.593154,0.000580
1.596328,0.000564
1.599502,0.000548
1.602675,0.000533
1.605849,0.000519
1.609023,0.000505
1.612196,0.000491
1.615370,0.000478
1.618543,0.000466
1.621717,0.000454
1.624891,0.000442
1.628064,0.000431
1.631238,0.000420
1.634411,0.000409
1.637585,0.000398
1.640759,0.000387
1.643932,0.000377
1.647106,0.000366
1.650280,0.000355
1.653453,0.000345
1.656627,0.000334
1.659800,0.000323
1.662974,0.000313
1.666148,0.000302
1.669321,0.000292
1.672495,0.000281
1.675668,0.000271
1.678842,0.000261
1.682016,0.000251
1.685189,0.000242
1.688363,0.000233
1.691536,0.000225
1.694710,0.000217
1.697884,0.000209
1.701057,0.000202
1.704231,0.000195
1.707405,0.000188
1.710578,0.000182
1.713752,0.000177
1.716925,0.000171
1.720099,0.000166
1.723273,0.000161
1.726446,0.000156
1.729620,0.000151
1.732793,0.000146
1.735967,0.000142
1.739141,0.000137
1.742314,0.000133
1.745488,0.000129
1.748662,0.000125
1.751835,0.000121
1.755009,0.000118
1.758182,0.000114
1.761356,0.000111
1.764530,0.000108
1.767703,0.000105
1.770877,0.000102
1.774050,0.000100
1.777224,0.000097
1.780398,0.000094
1.783571,0.000092
1.786745,0.000089
1.789919,0.000087
1.793092,0.000085
1.796266,0.000082
1.799439,0.000080
1.802613,0.000077
1.805787,0.000075
1.808960,0.000073
1.812134,0.000070
1.815307,0.000068
1.818481,0.000066
1.821655,0.000064
1.824828,0.000061
1.828002,0.000059
1.831176,0.000057
1.834349,0.000055
1.837523,0.000054
1.840696,0.000052
1.843870,0.000050
1.847044,0.000049
1.850217,0.000047
1.853391,0.000045
1.856564,0.000044
1.859738,0.000043
1.862912,0.000041
1.866085,0.000040
1.869259,0.000039
1.872433,0.000038
1.875606,0.000037
1.878780,0.000036
1.881953,0.000035
1.885127,0.000034
1.888301,0.000034
1.891474,0.000033
1.894648,0.000032
1.897821,0.000031
1.900995,0.000031
1.904169,0.000030
1.907342,0.000029
1.910516,0.000029
1.913689,0.000028
1.916863,0.000027
1.920037,0.000027
1.923210,0.000026
1.926384,0.000026
1.929558,0.000025
1.932731,0.000024
1.935905,0.000024
1.939078,0.000023
1.942252,0.000023
1.945426,0.000022
1.948599,0.000022
1.951773,0.000021
1.954946,0.000021
1.958120,0.000020
1.961294,0.000020
1.964467,0.000020
1.967641,0.000019
1.970815,0.000019
1.973988,0.000018
1.977162,0.000018
1.980335,0.000017
1.983509,0.000017
1.986683,0.000017
1.989856,0.000016
1.993030,0.000016
1.996203,0.000016
1.999377,0.000015
2.002551,0.000015
2.005724,0.000015
2.008898,0.000014
2.012072,0.000014
2.015245,0.000014
2.018419,0.000014
2.021592,0.000013
2.024766,0.000013
2.027940,0.000013
2.031113,0.000013
2.034287,0.000013
2.037460,0.000013
2.040634,0.000013
2.043808,0.000013
2.046981,0.000013
2.050155,0.000012
2.053329,0.000012
2.056502,0.000012
2.059676,0.000012
2.062849,0.000012
2.066023,0.000012
2.069197,0.000012
2.072370,0.000012
2.075544,0.000011
2.078717,0.000011
2.081891,0.000011
2.085065,0.000011
2.088238,0.000011
2.091412,0.000011
2.094586,0.000010
2.097759,0.000010
2.100933,0.000010
2.104106,0.000010
2.107280,0.000010
2.110454,0.000010
2.113627,0.000010
2.116801,0.000010
2.119974,0.000010
2.123148,0.000010
2.126322,0.000009
2.129495,0.000009
2.132669,0.000009
2.135843,0.000009
2.139016,0.000009
2.142190,0.000009
2.145363,0.000009
2.148537,0.000009
2.151711,0.000009
2.154884,0.000008
2.158058,0.000008
2.161231,0.000008
2.164405,0.000008
2.167579,0.000008
2.170752,0.000008
2.173926,0.000008
2.177099,0.000008
2.180273,0.000008
2.183447,0.000008
2.186620,0.000008
2.189794,0.000008
2.192968,0.000008
2.196141,0.000008
2.199315,0.000008
2.202488,0.000008
2.205662,0.000008
2.208836,0.000008
2.212009,0.000008
2.215183,0.000008
2.218356,0.000008
2.221530,0.000008
2.224704,0.000008
2.227877,0.000008
2.231051,0.000008
2.234225,0.000008
2.237398,0.000008
2.240572,0.000008
2.243745,0.000007
2.246919,0.000007
2.250093,0.000007
2.253266,0.000007
2.256440,0.000007
2.259613,0.000007
2.262787,0.000007
2.265961,0.000007
2.269134,0.000007
2.272308,0.000007
2.275482,0.000007
2.278655,0.000007
2.281829,0.000007
2.285002,0.000007
2.288176,0.000007
2.291350,0.000007
2.294523,0.000007
2.297697,0.000007
2.300870,0.000006
2.304044,0.000006
2.307218,0.000006
2.310391,0.000006
2.313565,0.000006
2.316739,0.000006
2.319912,0.000006
2.323086,0.000006
2.326259,0.000006
2.329433,0.000006
2.332607,0.000006
2.335780,0.000006
2.338954,0.000006
2.342127,0.000006
2.345301,0.000006
2.348475,0.000006
2.351648,0.000006
2.354822,0.000006
2.357996,0.000006
2.361169,0.000006
2.364343,0.000006
2.367516,0.000006
2.370690,0.000006
2.373864,0.000006
2.377037,0.000006
2.380211,0.000006
2.383384,0.000006
2.386558,0.000006
2.389732,0.000006
2.392905,0.000006
2.396079,0.000006
2.399253,0.000006
2.402426,0.000006
2.405600,0.000006
2.408773,0.000006
2.411947,0.000006
2.415121,0.000006
2.418294,0.000006
2.421468,0.000006
2.424641,0.000005
2.427815,0.000005
2.430989,0.000005
2.434162,0.000005
2.437336,0.000005
2.440509,0.000005
2.443683,0.000005
2.446857,0.000005
2.450030,0.000005
2.453204,0.000005
2.456378,0.000005
2.459551,0.000005
2.462725,0.000005
2.465898,0.000005
2.469072,0.000005
2.472246,0.000005
2.475419,0.000005
2.478593,0.000005
2.481766,0.000005
2.484940,0.000005
2.488114,0.000005
2.491287,0.000005
2.494461,0.000005
2.497635,0.000005
2.500808,0.000005
2.503982,0.000005
2.507155,0.000005
2.510329,0.000005
2.513503,0.000005
2.516676,0.000005
2.519850,0.000005
2.523023,0.000005
2.526197,0.000005
2.529371,0.000005
2.532544,0.000005
2.535718,0.000005
2.538892,0.000005
2.542065,0.000005
2.545239,0.000005
2.548412,0.000005
2.551586,0.000005
2.554760,0.000005
2.557933,0.000005
2.561107,0.000005
2.564280,0.000005
2.567454,0.000005
2.570628,0.000004
2.573801,0.000004
2.576975,0.000004
2.580149,0.000004
2.583322,0.000004
2.586496,0.000004
2.589669,0.000004
2.592843,0.000004
2.596017,0.000004
2.599190,0.000004
2.602364,0.000004
2.605537,0.000004
2.608711,0.000004
2.611885,0.000004
2.615058,0.000004
2.618232,0.000004
2.621406,0.000004
2.624579,0.000004
2.627753,0.000004
2.630926,0.000004
2.634100,0.000004
2.637274,0.000004
2.640447,0.000004
2.643621,0.000004
2.646794,0.000004
2.649968,0.000004
2.653142,0.000004
2.656315,0.000004
2.659489,0.000004
2.662663,0.000004
2.665836,0.000004
2.669010,0.000004
2.672183,0.000004
2.675357,0.000004
2.678531,0.000004
2.681704,0.000004
2.684878,0.000004
2.688051,0.000004
2.691225,0.000004
2.694399,0.000004
2.697572,0.000004
2.700746,0.000004
2.703919,0.000004
2.707093,0.000004
2.710267,0.000004
2.713440,0.000004
2.716614,0.000004
2.719788,0.000004
2.722961,0.000004
2.726135,0.000004
2.729308,0.000004
2.732482,0.000004
2.735656,0.000004
2.738829,0.000004
2.742003,0.000004
2.745176,0.000004
2.748350,0.000004
2.751524,0.000004
2.754697,0.000004
2.757871,0.000004
2.761045,0.000004
2.764218,0.000004
2.767392,0.000004
2.770565,0.000004
2.773739,0.000004
2.776913,0.000004
2.780086,0.000004
2.783260,0.000003
2.786433,0.000003
2.789607,0.000003
2.792781,0.000003
2.795954,0.000003
2.799128,0.000003
2.802302,0.000003
2.805475,0.000003
2.808649,0.000003
2.811822,0.000003
2.814996,0.000003
2.818170,0.000003
2.821343,0.000003
2.824517,0.000003
2.827690,0.000003
2.830864,0.000003
2.834038,0.000003
2.837211,0.000003
2.840385,0.000003
2.843559,0.000003
2.846732,0.000003
2.849906,0.000003
2.853079,0.000003
2.856253,0.000003
2.859427,0.000003
2.862600,0.000003
2.865774,0.000003
2.868947,0.000003
2.872121,0.000003
2.875295,0.000003
2.878468,0.000003
2.881642,0.000003
2.884816,0.000003
2.887989,0.000003
2.891163,0.000003
2.894336,0.000003
2.897510,0.000003
2.900684,0.000003
2.903857,0.000003
2.907031,0.000003
2.910204,0.000003
2.913378,0.000003
2.916552,0.000003
2.919725,0.000003
2.922899,0.000003
2.926072,0.000003
2.929246,0.000003
2.932420,0.000003
2.935593,0.000003
2.938767,0.000003
2.941941,0.000003
2.945114,0.000003
2.948288,0.000003
2.951461,0.000003
2.954635,0.000003
2.957809,0.000003
2.960982,0.000003
2.964156,0.000003
2.967329,0.000003
2.970503,0.000003
2.973677,0.000003
2.976850,0.000003
2.980024,0.000003
2.983198,0.000003
2.986371,0.000003
2.989545,0.000003
2.992718,0.000003
2.995892,0.000003
2.999066,0.000003
3.002239,0.000003
3.005413,0.000003
3.008586,0.000003
3.011760,0.000003
3.014934,0.000003
3.018107,0.000003
3.021281,0.000003
3.024455,0.000003
3.027628,0.000003
3.030802,0.000003
3.033975,0.000003
3.037149,0.000003
3.040323,0.000003
3.043496,0.000003
3.046670,0.000003
3.049843,0.000003
3.053017,0.000003
3.056191,0.000003
3.059364,0.000003
3.062538,0.000003
3.065712,0.000003
3.068885,0.000003
3.072059,0.000003
3.075232,0.000003
3.078406,0.000003
3.081580,0.000003
3.084753,0.000003
3.087927,0.000003
3.091100,0.000003
3.094274,0.000003
3.097448,0.000003
3.100621,0.000003
3.103795,0.000003
3.106969,0.000003
3.110142,0.000003
3.113316,0.000003
3.116489,0.000003
3.119663,0.000003
3.122837,0.000003
3.126010,0.000003
3.129184,0.000003
3.132357,0.000003
3.135531,0.000003
3.138705,0.000003
3.141878,0.000003
3.145052,0.000003
3.148226,0.000002
3.151399,0.000002
3.154573,0.000002
3.157746,0.000002
3.160920,0.000002
3.164094,0.000002
3.167267,0.000002
3.170441,0.000002
3.173614,0.000002
3.176788,0.000002
3.179962,0.000002
3.183135,0.000002
3.186309,0.000002
3.189482,0.000002
3.192656,0.000002
3.195830,0.000002
3.199003,0.000002
3.202177,0.000002
3.205351,0.000002
3.208524,0.000002
3.211698,0.000002
3.214871,0.000002
3.218045,0.000002
3.221219,0.000002
3.224392,0.000002
3.227566,0.000002
3.230739,0.000002
3.233913,0.000002
3.237087,0.000002
3.240260,0.000002
3.243434,0.000002
3.246608,0.000002
3.249781,0.000002
3.252955,0.000002
3.256128,0.000002
3.259302,0.000002
3.262476,0.000002
3.265649,0.000002
3.268823,0.000002
3.271996,0.000002
3.275170,0.000002
3.278344,0.000002
3.281517,0.000002
3.284691,0.000002
3.287865,0.000002
3.291038,0.000002
3.294212,0.000002
3.297385,0.000002
3.300559,0.000002
3.303733,0.000002
3.306906,0.000002
3.310080,0.000002
3.313253,0.000002
3.316427,0.000002
3.319601,0.000002
3.322774,0.000002
3.325948,0.000002
3.329122,0.000002
3.332295,0.000002
3.335469,0.000002
3.338642,0.000002
3.341816,0.000002
3.344990,0.000002
3.348163,0.000002
3.351337,0.000002
3.354510,0.000002
3.357684,0.000002
3.360858,0.000002
3.364031,0.000002
3.367205,0.000002
3.370379,0.000002
3.373552,0.000002
3.376726,0.000002
3.379899,0.000002
3.383073,0.000002
3.386247,0.000002
3.389420,0.000002
3.392594,0.000002
3.395767,0.000002
3.398941,0.000002
3.402115,0.000002
3.405288,0.000002
3.408462,0.000002
3.411636,0.000002
3.414809,0.000002
3.417983,0.000002
3.421156,0.000002
3.424330,0.000002
3.427504,0.000002
3.430677,0.000002
3.433851,0.000002
3.437024,0.000002
3.440198,0.000002
3.443372,0.000002
3.446545,0.000002
3.449719,0.000002
3.452892,0.000002
3.456066,0.000002
3.459240,0.000002
3.462413,0.000002
3.465587,0.000002
3.468761,0.000002
3.471934,0.000002
3.475108,0.000002
3.478281,0.000002
3.481455,0.000002
3.484629,0.000002
3.487802,0.000002
3.490976,0.000002
3.494149,0.000002
3.497323,0.000002
3.500497,0.000002
3.503670,0.000002
3.506844,0.000002
3.510018,0.000002
3.513191,0.000002
3.516365,0.000002
3.519538,0.000002
3.522712,0.000002
3.525886,0.000002
3.529059,0.000002
3.532233,0.000002
3.535406,0.000002
3.538580,0.000002
3.541754,0.000002
3.544927,0.000002
3.548101,0.000002
3.551275,0.000002
3.554448,0.000002
3.557622,0.000002
3.560795,0.000002
3.563969,0.000002
3.567143,0.000002
3.570316,0.000002
3.573490,0.000002
3.576663,0.000002
3.579837,0.000002
3.583011,0.000002
3.586184,0.000002
3.589358,0.000002
3.592532,0.000002
3.595705,0.000002
3.598879,0.000002
3.602052,0.000002
3.605226,0.000002
3.608400,0.000002
3.611573,0.000002
3.614747,0.000002
3.617920,0.000002
3.621094,0.000002
3.624268,0.000002
3.627441,0.000002
3.630615,0.000002
3.633789,0.000002
3.636962,0.000002
3.640136,0.000002
3.643309,0.000002
3.646483,0.000002
3.649657,0.000002
3.652830,0.000002
3.656004,0.000002
3.659177,0.000002
3.662351,0.000002
3.665525,0.000002
3.668698,0.000002
3.671872,0.000002
3.675046,0.000002
3.678219,0.000002
3.681393,0.000002
3.684566,0.000002
3.687740,0.000002
3.690914,0.000002
3.694087,0.000002
3.697261,0.000002
3.700434,0.000002
3.703608,0.000002
3.706782,0.000002
3.709955,0.000002
3.713129,0.000002
3.716302,0.000002
3.719476,0.000002
3.722650,0.000002
3.725823,0.000002
3.728997,0.000002
3.732171,0.000002
3.735344,0.000002
3.738518,0.000002
3.741691,0.000002
3.744865,0.000002
3.748039,0.000002
3.751212,0.000002
3.754386,0.000002
3.757559,0.000002
3.760733,0.000002
3.763907,0.000002
3.767080,0.000002
3.770254,0.000002
3.773428,0.000002
3.776601,0.000002
3.779775,0.000002
3.782948,0.000002
3.786122,0.000002
3.789296,0.000002
3.792469,0.000002
3.795643,0.000002
3.798816,0.000002
3.801990,0.000002
3.805164,0.000002
3.808337,0.000002
3.811511,0.000002
3.814685,0.000002
3.817858,0.000002
3.821032,0.000002
3.824205,0.000002
3.827379,0.000002
3.830553,0.000002
3.833726,0.000002
3.836900,0.000002
3.840073,0.000002
3.843247,0.000002
3.846421,0.000002
3.849594,0.000002
3.852768,0.000002
3.855942,0.000002
3.859115,0.000002
3.862289,0.000002
3.865462,0.000002
3.868636,0.000002
3.871810,0.000002
3.874983,0.000002
3.878157,0.000002
3.881330,0.000002
3.884504,0.000002
3.887678,0.000002
3.890851,0.000002
3.894025,0.000002
3.897199,0.000002
3.900372,0.000002
3.903546,0.000002
3.906719,0.000002
3.909893,0.000002
3.913067,0.000002
3.916240,0.000002
3.919414,0.000002
3.922587,0.000002
3.925761,0.000002
3.928935,0.000002
3.932108,0.000002
3.935282,0.000002
3.938455,0.000002
3.941629,0.000002
3.944803,0.000002
3.947976,0.000002
3.951150,0.000002
3.954324,0.000002
3.957497,0.000002
3.960671,0.000002
3.963844,0.000002
3.967018,0.000002
3.970192,0.000002
3.973365,0.000002
3.976539,0.000002
3.979712,0.000002
3.982886,0.000002
3.986060,0.000002
3.989233,0.000002
3.992407,0.000002
3.995581,0.000002
3.998754,0.000002


==> anc/fig12/dmrg_GS_b.csv <==
omega/2E_p,sigma
0.003174,-0.002737
0.006347,-0.001370
0.009521,-0.000945
0.012694,-0.000755
0.015868,-0.000656
0.019042,-0.000598
0.022215,-0.000561
0.025389,-0.000533
0.028563,-0.000512
0.031736,-0.000496
0.034910,-0.000483
0.038083,-0.000474
0.041257,-0.000467
0.044431,-0.000460
0.047604,-0.000452
0.050778,-0.000438
0.053951,-0.000419
0.057125,-0.000393
0.060299,-0.000360
0.063472,-0.000324
0.066646,-0.000288
0.069820,-0.000253
0.072993,-0.000223
0.076167,-0.000199
0.079340,-0.000182
0.082514,-0.000169
0.085688,-0.000161
0.088861,-0.000153
0.092035,-0.000146
0.095208,-0.000137
0.098382,-0.000126
0.101556,-0.000113
0.104729,-0.000098
0.107903,-0.000081
0.111077,-0.000063
0.114250,-0.000042
0.117424,-0.000021
0.120597,0.000001
0.123771,0.000023
0.126945,0.000043
0.130118,0.000058
0.133292,0.000067
0.136465,0.000069
0.139639,0.000062
0.142813,0.000049
0.145986,0.000030
0.149160,0.000008
0.152333,-0.000013
0.155507,-0.000032
0.158681,-0.000047
0.161854,-0.000057
0.165028,-0.000064
0.168202,-0.000070
0.171375,-0.000075
0.174549,-0.000083
0.177722,-0.000093
0.180896,-0.000104
0.184070,-0.000114
0.187243,-0.000121
0.190417,-0.000120
0.193590,-0.000109
0.196764,-0.000086
0.199938,-0.000052
0.203111,-0.000010
0.206285,0.000038
0.209459,0.000085
0.212632,0.000127
0.215806,0.000157
0.218979,0.000174
0.222153,0.000175
0.225327,0.000161
0.228500,0.000137
0.231674,0.000106
0.234847,0.000075
0.238021,0.000050
0.241195,0.000035
0.244368,0.000034
0.247542,0.000047
0.250716,0.000072
0.253889,0.000106
0.257063,0.000142
0.260236,0.000175
0.263410,0.000199
0.266584,0.000208
0.269757,0.000202
0.272931,0.000179
0.276104,0.000143
0.279278,0.000098
0.282452,0.000051
0.285625,0.000008
0.288799,-0.000025
0.291973,-0.000041
0.295146,-0.000038
0.298320,-0.000012
0.301493,0.000038
0.304667,0.000112
0.307841,0.000208
0.311014,0.000323
0.314188,0.000456
0.317361,0.000601
0.320535,0.000754
0.323709,0.000906
0.326882,0.001050
0.330056,0.001177
0.333230,0.001279
0.336403,0.001352
0.339577,0.001394
0.342750,0.001407
0.345924,0.001400
0.349098,0.001389
0.352271,0.001389
0.355445,0.001419
0.358618,0.001496
0.361792,0.001628
0.364966,0.001817
0.368139,0.002055
0.371313,0.002322
0.374487,0.002591
0.377660,0.002831
0.380834,0.003010
0.384007,0.003104
0.387181,0.003097
0.390355,0.002986
0.393528,0.002783
0.396702,0.002513
0.399875,0.002211
0.403049,0.001914
0.406223,0.001661
0.409396,0.001487
0.412570,0.001414
0.415743,0.001457
0.418917,0.001615
0.422091,0.001878
0.425264,0.002225
0.428438,0.002630
0.431612,0.003062
0.434785,0.003486
0.437959,0.003873
0.441132,0.004193
0.444306,0.004427
0.447480,0.004564
0.450653,0.004607
0.453827,0.004574
0.457000,0.004497
0.460174,0.004421
0.463348,0.004398
0.466521,0.004483
0.469695,0.004720
0.472869,0.005137
0.476042,0.005736
0.479216,0.006489
0.482389,0.007339
0.485563,0.008207
0.488737,0.008999
0.491910,0.009622
0.495084,0.009998
0.498257,0.010077
0.501431,0.009846
0.504605,0.009334
0.507778,0.008605
0.510952,0.007753
0.514126,0.006889
0.517299,0.006125
0.520473,0.005559
0.523646,0.005266
0.526820,0.005292
0.529994,0.005645
0.533167,0.006301
0.536341,0.007209
0.539514,0.008291
0.542688,0.009457
0.545862,0.010609
0.549035,0.011651
0.552209,0.012500
0.555383,0.013094
0.558556,0.013401
0.561730,0.013426
0.564903,0.013216
0.568077,0.012854
0.571251,0.012454
0.574424,0.012146
0.577598,0.012057
0.580771,0.012288
0.583945,0.012897
0.587119,0.013885
0.590292,0.015188
0.593466,0.016686
0.596640,0.018213
0.599813,0.019585
0.602987,0.020625
0.606160,0.021190
0.609334,0.021196
0.612508,0.020625
0.615681,0.019535
0.618855,0.018047
0.622028,0.016335
0.625202,0.014598
0.628376,0.013040
0.631549,0.011848
0.634723,0.011173
0.637896,0.011113
0.641070,0.011710
0.644244,0.012938
0.647417,0.014714
0.650591,0.016898
0.653765,0.019306
0.656938,0.021727
0.660112,0.023946
0.663285,0.025763
0.666459,0.027019
0.669633,0.027622
0.672806,0.027555
0.675980,0.026885
0.679153,0.025758
0.682327,0.024378
0.685501,0.022980
0.688674,0.021797
0.691848,0.021023
0.695022,0.020788
0.698195,0.021138
0.701369,0.022028
0.704542,0.023334
0.707716,0.024869
0.710890,0.026418
0.714063,0.027764
0.717237,0.028723
0.720410,0.029164
0.723584,0.029032
0.726758,0.028345
0.729931,0.027197
0.733105,0.025745
0.736279,0.024191
0.739452,0.022757
0.742626,0.021666
0.745799,0.021113
0.748973,0.021242
0.752147,0.022127
0.755320,0.023759
0.758494,0.026039
0.761667,0.028785
0.764841,0.031750
0.768015,0.034642
0.771188,0.037166
0.774362,0.039056
0.777536,0.040110
0.780709,0.040223
0.783883,0.039394
0.787056,0.037736
0.790230,0.035454
0.793404,0.032822
0.796577,0.030147
0.799751,0.027729
0.802924,0.025823
0.806098,0.024614
0.809272,0.024195
0.812445,0.024565
0.815619,0.025635
0.818793,0.027243
0.821966,0.029178
0.825140,0.031208
0.828313,0.033107
0.831487,0.034678
0.834661,0.035777
0.837834,0.036322
0.841008,0.036306
0.844181,0.035788
0.847355,0.034891
0.850529,0.033783
0.853702,0.032653
0.856876,0.031691
0.860050,0.031055
0.863223,0.030857
0.866397,0.031142
0.869570,0.031881
0.872744,0.032976
0.875918,0.034275
0.879091,0.035588
0.882265,0.036722
0.885438,0.037502
0.888612,0.037796
0.891786,0.037539
0.894959,0.036735
0.898133,0.035459
0.901306,0.033848
0.904480,0.032082
0.907654,0.030359
0.910827,0.028876
0.914001,0.027803
0.917175,0.027264
0.920348,0.027325
0.923522,0.027987
0.926695,0.029186
0.929869,0.030798
0.933043,0.032659
0.936216,0.034576
0.939390,0.036352
0.942563,0.037804
0.945737,0.038788
0.948911,0.039209
0.952084,0.039034
0.955258,0.038295
0.958432,0.037083
0.961605,0.035535
0.964779,0.033818
0.967952,0.032107
0.971126,0.030565
0.974300,0.029321
0.977473,0.028462
0.980647,0.028020
0.983820,0.027978
0.986994,0.028272
0.990168,0.028804
0.993341,0.029461
0.996515,0.030124
0.999689,0.030692
1.002862,0.031086
1.006036,0.031260
1.009209,0.031202
1.012383,0.030935
1.015557,0.030507
1.018730,0.029985
1.021904,0.029442
1.025077,0.028949
1.028251,0.028565
1.031425,0.028328
1.034598,0.028252
1.037772,0.028323
1.040946,0.028505
1.044119,0.028744
1.047293,0.028972
1.050466,0.029123
1.053640,0.029137
1.056814,0.028970
1.059987,0.028601
1.063161,0.028036
1.066334,0.027305
1.069508,0.026460
1.072682,0.025570
1.075855,0.024710
1.079029,0.023952
1.082203,0.023357
1.085376,0.022969
1.088550,0.022806
1.091723,0.022864
1.094897,0.023116
1.098071,0.023512
1.101244,0.023992
1.104418,0.024488
1.107591,0.024934
1.110765,0.025269
1.113939,0.025449
1.117112,0.025442
1.120286,0.025239
1.123460,0.024849
1.126633,0.024296
1.129807,0.023619
1.132980,0.022865
1.136154,0.022084
1.139328,0.021326
1.142501,0.020633
1.145675,0.020034
1.148848,0.019548
1.152022,0.019180
1.155196,0.018922
1.158369,0.018756
1.161543,0.018659
1.164716,0.018606
1.167890,0.018570
1.171064,0.018531
1.174237,0.018475
1.177411,0.018393
1.180585,0.018282
1.183758,0.018146
1.186932,0.017988
1.190105,0.017813
1.193279,0.017627
1.196453,0.017432
1.199626,0.017227
1.202800,0.017012
1.205973,0.016783
1.209147,0.016535
1.212321,0.016265
1.215494,0.015972
1.218668,0.015654
1.221842,0.015314
1.225015,0.014957
1.228189,0.014592
1.231362,0.014226
1.234536,0.013873
1.237710,0.013543
1.240883,0.013248
1.244057,0.012996
1.247230,0.012793
1.250404,0.012641
1.253578,0.012538
1.256751,0.012475
1.259925,0.012443
1.263099,0.012427
1.266272,0.012411
1.269446,0.012380
1.272619,0.012322
1.275793,0.012226
1.278967,0.012085
1.282140,0.011898
1.285314,0.011666
1.288487,0.011396
1.291661,0.011096
1.294835,0.010777
1.298008,0.010449
1.301182,0.010124
1.304356,0.009810
1.307529,0.009515
1.310703,0.009246
1.313876,0.009005
1.317050,0.008794
1.320224,0.008611
1.323397,0.008455
1.326571,0.008323
1.329744,0.008209
1.332918,0.008109
1.336092,0.008018
1.339265,0.007932
1.342439,0.007847
1.345613,0.007760
1.348786,0.007667
1.351960,0.007567
1.355133,0.007456
1.358307,0.007334
1.361481,0.007198
1.364654,0.007048
1.367828,0.006884
1.371001,0.006708
1.374175,0.006522
1.377349,0.006328
1.380522,0.006130
1.383696,0.005934
1.386870,0.005744
1.390043,0.005565
1.393217,0.005401
1.396390,0.005255
1.399564,0.005129
1.402738,0.005024
1.405911,0.004939
1.409085,0.004871
1.412258,0.004817
1.415432,0.004772
1.418606,0.004732
1.421779,0.004691
1.424953,0.004644
1.428126,0.004586
1.431300,0.004514
1.434474,0.004427
1.437647,0.004324
1.440821,0.004206
1.443995,0.004076
1.447168,0.003938
1.450342,0.003797
1.453515,0.003656
1.456689,0.003520
1.459863,0.003393
1.463036,0.003277
1.466210,0.003173
1.469383,0.003083
1.472557,0.003004
1.475731,0.002937
1.478904,0.002879
1.482078,0.002827
1.485252,0.002779
1.488425,0.002734
1.491599,0.002688
1.494772,0.002640
1.497946,0.002589
1.501120,0.002534
1.504293,0.002476
1.507467,0.002413
1.510640,0.002348
1.513814,0.002280
1.516988,0.002212
1.520161,0.002144
1.523335,0.002077
1.526509,0.002012
1.529682,0.001948
1.532856,0.001887
1.536029,0.001829
1.539203,0.001772
1.542377,0.001717
1.545550,0.001665
1.548724,0.001616
1.551897,0.001570
1.555071,0.001527
1.558245,0.001488
1.561418,0.001453
1.564592,0.001421
1.567766,0.001392
1.570939,0.001365
1.574113,0.001339
1.577286,0.001312
1.580460,0.001285
1.583634,0.001256
1.586807,0.001224
1.589981,0.001190
1.593154,0.001154
1.596328,0.001115
1.599502,0.001075
1.602675,0.001034
1.605849,0.000993
1.609023,0.000952
1.612196,0.000913
1.615370,0.000877
1.618543,0.000843
1.621717,0.000813
1.624891,0.000787
1.628064,0.000764
1.631238,0.000745
1.634411,0.000728
1.637585,0.000714
1.640759,0.000701
1.643932,0.000687
1.647106,0.000674
1.650280,0.000658
1.653453,0.000642
1.656627,0.000623
1.659800,0.000603
1.662974,0.000581
1.666148,0.000559
1.669321,0.000536
1.672495,0.000513
1.675668,0.000491
1.678842,0.000470
1.682016,0.000451
1.685189,0.000433
1.688363,0.000418
1.691536,0.000404
1.694710,0.000392
1.697884,0.000381
1.701057,0.000372
1.704231,0.000363
1.707405,0.000354
1.710578,0.000346
1.713752,0.000337
1.716925,0.000328
1.720099,0.000319
1.723273,0.000310
1.726446,0.000300
1.729620,0.000289
1.732793,0.000279
1.735967,0.000268
1.739141,0.000257
1.742314,0.000247
1.745488,0.000236
1.748662,0.000226
1.751835,0.000217
1.755009,0.000208
1.758182,0.000200
1.761356,0.000193
1.764530,0.000186
1.767703,0.000180
1.770877,0.000174
1.774050,0.000168
1.777224,0.000163
1.780398,0.000159
1.783571,0.000154
1.786745,0.000149
1.789919,0.000145
1.793092,0.000140
1.796266,0.000135
1.799439,0.000130
1.802613,0.000125
1.805787,0.000120
1.808960,0.000115
1.812134,0.000109
1.815307,0.000104
1.818481,0.000099
1.821655,0.000094
1.824828,0.000090
1.828002,0.000086
1.831176,0.000082
1.834349,0.000079
1.837523,0.000076
1.840696,0.000074
1.843870,0.000071
1.847044,0.000069
1.850217,0.000068
1.853391,0.000066
1.856564,0.000064
1.859738,0.000062
1.862912,0.000060
1.866085,0.000058
1.869259,0.000056
1.872433,0.000053
1.875606,0.000050
1.878780,0.000048
1.881953,0.000045
1.885127,0.000042
1.888301,0.000040
1.891474,0.000037
1.894648,0.000035
1.897821,0.000033
1.900995,0.000031
1.904169,0.000029
1.907342,0.000028
1.910516,0.000027
1.913689,0.000026
1.916863,0.000026
1.920037,0.000025
1.923210,0.000024
1.926384,0.000024
1.929558,0.000023
1.932731,0.000022
1.935905,0.000021
1.939078,0.000020
1.942252,0.000019
1.945426,0.000017
1.948599,0.000016
1.951773,0.000014
1.954946,0.000013
1.958120,0.000012
1.961294,0.000010
1.964467,0.000009
1.967641,0.000008
1.970815,0.000007
1.973988,0.000006
1.977162,0.000006
1.980335,0.000006
1.983509,0.000006
1.986683,0.000005
1.989856,0.000005
1.993030,0.000005
1.996203,0.000005
1.999377,0.000005
2.002551,0.000004
2.005724,0.000004
2.008898,0.000003
2.012072,0.000003
2.015245,0.000002
2.018419,0.000002
2.021592,0.000001
2.024766,0.000001
2.027940,0.000000
2.031113,-0.000000
2.034287,-0.000001
2.037460,-0.000001
2.040634,-0.000001
2.043808,-0.000001
2.046981,-0.000002
2.050155,-0.000002
2.053329,-0.000002
2.056502,-0.000002
2.059676,-0.000002
2.062849,-0.000002
2.066023,-0.000003
2.069197,-0.000003
2.072370,-0.000003
2.075544,-0.000003
2.078717,-0.000003
2.081891,-0.000003
2.085065,-0.000004
2.088238,-0.000004
2.091412,-0.000004
2.094586,-0.000004
2.097759,-0.000005
2.100933,-0.000005
2.104106,-0.000005
2.107280,-0.000005
2.110454,-0.000005
2.113627,-0.000005
2.116801,-0.000005
2.119974,-0.000005
2.123148,-0.000005
2.126322,-0.000005
2.129495,-0.000005
2.132669,-0.000005
2.135843,-0.000005
2.139016,-0.000004
2.142190,-0.000004
2.145363,-0.000004
2.148537,-0.000004
2.151711,-0.000004
2.154884,-0.000004
2.158058,-0.000005
2.161231,-0.000005
2.164405,-0.000005
2.167579,-0.000006
2.170752,-0.000006
2.173926,-0.000006
2.177099,-0.000006
2.180273,-0.000006
2.183447,-0.000006
2.186620,-0.000006
2.189794,-0.000005
2.192968,-0.000005
2.196141,-0.000005
2.199315,-0.000005
2.202488,-0.000004
2.205662,-0.000004
2.208836,-0.000004
2.212009,-0.000004
2.215183,-0.000004
2.218356,-0.000004
2.221530,-0.000004
2.224704,-0.000004
2.227877,-0.000004
2.231051,-0.000005
2.234225,-0.000005
2.237398,-0.000005
2.240572,-0.000004
2.243745,-0.000004
2.246919,-0.000004
2.250093,-0.000004
2.253266,-0.000004
2.256440,-0.000004
2.259613,-0.000004
2.262787,-0.000004
2.265961,-0.000004
2.269134,-0.000004
2.272308,-0.000004
2.275482,-0.000004
2.278655,-0.000004
2.281829,-0.000004
2.285002,-0.000004
2.288176,-0.000004
2.291350,-0.000003
2.294523,-0.000003
2.297697,-0.000003
2.300870,-0.000003
2.304044,-0.000002
2.307218,-0.000002
2.310391,-0.000002
2.313565,-0.000002
2.316739,-0.000002
2.319912,-0.000002
2.323086,-0.000002
2.326259,-0.000002
2.329433,-0.000002
2.332607,-0.000002
2.335780,-0.000003
2.338954,-0.000003
2.342127,-0.000003
2.345301,-0.000003
2.348475,-0.000003
2.351648,-0.000003
2.354822,-0.000002
2.357996,-0.000002
2.361169,-0.000002
2.364343,-0.000001
2.367516,-0.000001
2.370690,-0.000001
2.373864,-0.000001
2.377037,-0.000001
2.380211,-0.000001
2.383384,-0.000001
2.386558,-0.000001
2.389732,-0.000001
2.392905,-0.000001
2.396079,-0.000001
2.399253,-0.000001
2.402426,-0.000001
2.405600,-0.000001
2.408773,-0.000001
2.411947,-0.000001
2.415121,-0.000001
2.418294,-0.000001
2.421468,-0.000001
2.424641,-0.000000
2.427815,-0.000000
2.430989,-0.000000
2.434162,-0.000000
2.437336,-0.000000
2.440509,-0.000000
2.443683,-0.000000
2.446857,-0.000000
2.450030,-0.000000
2.453204,-0.000000
2.456378,-0.000000
2.459551,-0.000000
2.462725,-0.000000
2.465898,-0.000000
2.469072,-0.000000
2.472246,-0.000000
2.475419,0.000000
2.478593,0.000000
2.481766,0.000000
2.484940,0.000000
2.488114,0.000000
2.491287,0.000000
2.494461,0.000000
2.497635,0.000000
2.500808,0.000000
2.503982,-0.000000
2.507155,-0.000000
2.510329,-0.000000
2.513503,-0.000000
2.516676,-0.000000
2.519850,-0.000000
2.523023,0.000000
2.526197,0.000000
2.529371,0.000000
2.532544,0.000000
2.535718,0.000000
2.538892,0.000001
2.542065,0.000001
2.545239,0.000000
2.548412,0.000000
2.551586,0.000000
2.554760,0.000000
2.557933,0.000000
2.561107,0.000000
2.564280,0.000000
2.567454,-0.000000
2.570628,-0.000000
2.573801,-0.000000
2.576975,-0.000000
2.580149,-0.000000
2.583322,0.000000
2.586496,0.000000
2.589669,0.000000
2.592843,0.000000
2.596017,0.000000
2.599190,0.000000
2.602364,0.000000
2.605537,0.000000
2.608711,0.000000
2.611885,0.000000
2.615058,0.000000
2.618232,0.000000
2.621406,-0.000000
2.624579,-0.000000
2.627753,-0.000000
2.630926,-0.000000
2.634100,-0.000000
2.637274,-0.000000
2.640447,-0.000000
2.643621,-0.000000
2.646794,-0.000000
2.649968,0.000000
2.653142,0.000000
2.656315,0.000000
2.659489,0.000000
2.662663,0.000000
2.665836,0.000000
2.669010,-0.000000
2.672183,-0.000000
2.675357,-0.000000
2.678531,-0.000000
2.681704,-0.000000
2.684878,-0.000000
2.688051,-0.000000
2.691225,-0.000000
2.694399,-0.000000
2.697572,-0.000000
2.700746,-0.000000
2.703919,-0.000000
2.707093,-0.000000
2.710267,-0.000000
2.713440,-0.000000
2.716614,0.000000
2.719788,0.000000
2.722961,0.000000
2.726135,-0.000000
2.729308,-0.000000
2.732482,-0.000000
2.735656,-0.000000
2.738829,-0.000000
2.742003,-0.000001
2.745176,-0.000001
2.748350,-0.000001
2.751524,-0.000001
2.754697,-0.000001
2.757871,-0.000001
2.761045,-0.000001
2.764218,-0.000001
2.767392,-0.000000
2.770565,-0.000000
2.773739,-0.000000
2.776913,-0.000000
2.780086,-0.000000
2.783260,-0.000000
2.786433,-0.000000
2.789607,-0.000000
2.792781,-0.000000
2.795954,-0.000000
2.799128,-0.000001
2.802302,-0.000001
2.805475,-0.000001
2.808649,-0.000001
2.811822,-0.000001
2.814996,-0.000001
2.818170,-0.000001
2.821343,-0.000001
2.824517,-0.000001
2.827690,-0.000001
2.830864,-0.000001
2.834038,-0.000000
2.837211,-0.000000
2.840385,-0.000000
2.843559,-0.000000
2.846732,-0.000000
2.849906,-0.000000
2.853079,-0.000000
2.856253,-0.000000
2.859427,-0.000000
2.862600,-0.000000
2.865774,-0.000001
2.868947,-0.000001
2.872121,-0.000001
2.875295,-0.000001
2.878468,-0.000001
2.881642,-0.000001
2.884816,-0.000001
2.887989,-0.000001
2.891163,-0.000000
2.894336,-0.000000
2.897510,-0.000000
2.900684,-0.000000
2.903857,-0.000000
2.907031,-0.000000
2.910204,-0.000000
2.913378,-0.000000
2.916552,-0.000000
2.919725,-0.000000
2.922899,-0.000000
2.926072,-0.000000
2.929246,-0.000001
2.932420,-0.000001
2.935593,-0.000000
2.938767,-0.000000
2.941941,-0.000000
2.945114,-0.000000
2.948288,-0.000000
2.951461,-0.000000
2.954635,-0.000000
2.957809,-0.000000
2.960982,-0.000000
2.964156,-0.000000
2.967329,-0.000000
2.970503,-0.000000
2.973677,-0.000000
2.976850,-0.000000
2.980024,-0.000000
2.983198,-0.000000
2.986371,-0.000000
2.989545,-0.000000
2.992718,-0.000000
2.995892,-0.000000
2.999066,-0.000000
3.002239,0.000000
3.005413,0.000000
3.008586,0.000000
3.011760,0.000000
3.014934,0.000000
3.018107,0.000000
3.021281,0.000000
3.024455,0.000000
3.027628,0.000000
3.030802,-0.000000
3.033975,-0.000000
3.037149,-0.000000
3.040323,-0.000000
3.043496,-0.000000
3.046670,-0.000000
3.049843,-0.000000
3.053017,-0.000000
3.056191,-0.000000
3.059364,-0.000000
3.062538,0.000000
3.065712,0.000000
3.068885,0.000000
3.072059,0.000000
3.075232,0.000000
3.078406,0.000000
3.081580,0.000000
3.084753,0.000000
3.087927,0.000000
3.091100,0.000000
3.094274,0.000000
3.097448,0.000000
3.100621,0.000000
3.103795,-0.000000
3.106969,-0.000000
3.110142,-0.000000
3.113316,-0.000000
3.116489,-0.000000
3.119663,0.000000
3.122837,0.000000
3.126010,0.000000
3.129184,0.000000
3.132357,0.000000
3.135531,0.000000
3.138705,0.000000
3.141878,0.000000
3.145052,0.000000
3.148226,0.000000
3.151399,0.000000
3.154573,0.000000
3.157746,0.000000
3.160920,0.000000
3.164094,0.000000
3.167267,0.000000
3.170441,0.000000
3.173614,0.000000
3.176788,0.000000
3.179962,0.000000
3.183135,0.000000
3.186309,0.000000
3.189482,0.000000
3.192656,0.000000
3.195830,0.000000
3.199003,0.000000
3.202177,0.000000
3.205351,0.000000
3.208524,0.000000
3.211698,0.000000
3.214871,0.000000
3.218045,0.000000
3.221219,0.000000
3.224392,0.000000
3.227566,0.000000
3.230739,0.000000
3.233913,0.000000
3.237087,0.000000
3.240260,0.000000
3.243434,0.000000
3.246608,0.000000
3.249781,0.000000
3.252955,0.000000
3.256128,0.000000
3.259302,0.000000
3.262476,0.000000
3.265649,0.000000
3.268823,0.000000
3.271996,0.000000
3.275170,0.000000
3.278344,0.000000
3.281517,0.000000
3.284691,0.000000
3.287865,0.000000
3.291038,0.000000
3.294212,0.000000
3.297385,0.000000
3.300559,0.000000
3.303733,0.000000
3.306906,0.000000
3.310080,0.000000
3.313253,0.000000
3.316427,0.000000
3.319601,0.000000
3.322774,0.000000
3.325948,0.000000
3.329122,0.000000
3.332295,0.000000
3.335469,0.000000
3.338642,0.000000
3.341816,0.000000
3.344990,0.000000
3.348163,0.000000
3.351337,0.000000
3.354510,0.000000
3.357684,0.000001
3.360858,0.000001
3.364031,0.000001
3.367205,0.000001
3.370379,0.000000
3.373552,0.000000
3.376726,0.000000
3.379899,0.000000
3.383073,0.000000
3.386247,0.000000
3.389420,0.000000
3.392594,0.000000
3.395767,0.000000
3.398941,0.000000
3.402115,0.000000
3.405288,0.000000
3.408462,0.000000
3.411636,0.000000
3.414809,0.000001
3.417983,0.000001
3.421156,0.000001
3.424330,0.000001
3.427504,0.000001
3.430677,0.000000
3.433851,0.000000
3.437024,0.000000
3.440198,0.000000
3.443372,0.000000
3.446545,0.000000
3.449719,0.000000
3.452892,0.000000
3.456066,0.000000
3.459240,0.000000
3.462413,0.000000
3.465587,0.000000
3.468761,0.000000
3.471934,0.000000
3.475108,0.000001
3.478281,0.000001
3.481455,0.000001
3.484629,0.000001
3.487802,0.000001
3.490976,0.000001
3.494149,0.000000
3.497323,0.000000
3.500497,0.000000
3.503670,0.000000
3.506844,0.000000
3.510018,0.000000
3.513191,0.000000
3.516365,0.000000
3.519538,0.000000
3.522712,0.000000
3.525886,0.000000
3.529059,0.000001
3.532233,0.000001
3.535406,0.000001
3.538580,0.000001
3.541754,0.000001
3.544927,0.000001
3.548101,0.000001
3.551275,0.000001
3.554448,0.000000
3.557622,0.000000
3.560795,0.000000
3.563969,0.000000
3.567143,0.000000
3.570316,0.000000
3.573490,0.000000
3.576663,0.000000
3.579837,0.000000
3.583011,0.000000
3.586184,0.000001
3.589358,0.000001
3.592532,0.000001
3.595705,0.000001
3.598879,0.000001
3.602052,0.000001
3.605226,0.000001
3.608400,0.000001
3.611573,0.000001
3.614747,0.000000
3.617920,0.000000
3.621094,0.000000
3.624268,0.000000
3.627441,0.000000
3.630615,0.000000
3.633789,0.000000
3.636962,0.000000
3.640136,0.000000
3.643309,0.000001
3.646483,0.000001
3.649657,0.000001
3.652830,0.000001
3.656004,0.000001
3.659177,0.000001
3.662351,0.000001
3.665525,0.000001
3.668698,0.000001
3.671872,0.000001
3.675046,0.000001
3.678219,0.000000
3.681393,0.000000
3.684566,0.000000
3.687740,0.000000
3.690914,0.000000
3.694087,0.000000
3.697261,0.000000
3.700434,0.000001
3.703608,0.000001
3.706782,0.000001
3.709955,0.000001
3.713129,0.000001
3.716302,0.000001
3.719476,0.000001
3.722650,0.000001
3.725823,0.000001
3.728997,0.000001
3.732171,0.000000
3.735344,0.000000
3.738518,0.000000
3.741691,0.000000
3.744865,0.000000
3.748039,0.000000
3.751212,0.000000
3.754386,0.000000
3.757559,0.000000
3.760733,0.000001
3.763907,0.000001
3.767080,0.000001
3.770254,0.000001
3.773428,0.000001
3.776601,0.000001
3.779775,0.000001
3.782948,0.000001
3.786122,0.000000
3.789296,0.000000
3.792469,0.000000
3.795643,0.000000
3.798816,0.000000
3.801990,0.000000
3.805164,0.000000
3.808337,0.000000
3.811511,0.000000
3.814685,0.000000
3.817858,0.000000
3.821032,0.000001
3.824205,0.000001
3.827379,0.000001
3.830553,0.000001
3.833726,0.000001
3.836900,0.000001
3.840073,0.000001
3.843247,0.000001
3.846421,0.000000
3.849594,0.000000
3.852768,0.000000
3.855942,0.000000
3.859115,0.000000
3.862289,0.000000
3.865462,0.000000
3.868636,0.000000
3.871810,0.000000
3.874983,0.000000
3.878157,0.000000
3.881330,0.000000
3.884504,0.000000
3.887678,0.000001
3.890851,0.000001
3.894025,0.000001
3.897199,0.000001
3.900372,0.000001
3.903546,0.000000
3.906719,0.000000
3.909893,0.000000
3.913067,0.000000
3.916240,0.000000
3.919414,0.000000
3.922587,0.000000
3.925761,0.000000
3.928935,0.000000
3.932108,0.000000
3.935282,0.000000
3.938455,0.000000
3.941629,0.000001
3.944803,0.000001
3.947976,0.000001
3.951150,0.000001
3.954324,0.000001
3.957497,0.000001
3.960671,0.000000
3.963844,0.000000
3.967018,0.000000
3.970192,0.000000
3.973365,0.000000
3.976539,0.000000
3.979712,0.000000
3.982886,0.000000
3.986060,0.000000
3.989233,0.000000
3.992407,0.000000
3.995581,0.000000
3.998754,0.000001


==> anc/fig12/dmrg_GS_c.csv <==
omega/2E_p,sigma
0.003174,-0.005790
0.006347,-0.002891
0.009521,-0.001911
0.012694,-0.001411
0.015868,-0.001104
0.019042,-0.000894
0.022215,-0.000743
0.025389,-0.000630
0.028563,-0.000543
0.031736,-0.000475
0.034910,-0.000422
0.038083,-0.000380
0.041257,-0.000345
0.044431,-0.000316
0.047604,-0.000292
0.050778,-0.000272
0.053951,-0.000254
0.057125,-0.000239
0.060299,-0.000226
0.063472,-0.000215
0.066646,-0.000207
0.069820,-0.000199
0.072993,-0.000193
0.076167,-0.000188
0.079340,-0.000183
0.082514,-0.000178
0.085688,-0.000172
0.088861,-0.000166
0.092035,-0.000159
0.095208,-0.000151
0.098382,-0.000142
0.101556,-0.000132
0.104729,-0.000121
0.107903,-0.000109
0.111077,-0.000098
0.114250,-0.000087
0.117424,-0.000077
0.120597,-0.000068
0.123771,-0.000062
0.126945,-0.000058
0.130118,-0.000056
0.133292,-0.000056
0.136465,-0.000058
0.139639,-0.000062
0.142813,-0.000067
0.145986,-0.000071
0.149160,-0.000076
0.152333,-0.000080
0.155507,-0.000082
0.158681,-0.000083
0.161854,-0.000082
0.165028,-0.000079
0.168202,-0.000075
0.171375,-0.000068
0.174549,-0.000060
0.177722,-0.000050
0.180896,-0.000039
0.184070,-0.000028
0.187243,-0.000016
0.190417,-0.000004
0.193590,0.000007
0.196764,0.000017
0.199938,0.000025
0.203111,0.000030
0.206285,0.000033
0.209459,0.000032
0.212632,0.000029
0.215806,0.000023
0.218979,0.000014
0.222153,0.000004
0.225327,-0.000008
0.228500,-0.000019
0.231674,-0.000029
0.234847,-0.000039
0.238021,-0.000046
0.241195,-0.000050
0.244368,-0.000052
0.247542,-0.000051
0.250716,-0.000047
0.253889,-0.000041
0.257063,-0.000032
0.260236,-0.000022
0.263410,-0.000011
0.266584,0.000001
0.269757,0.000013
0.272931,0.000024
0.276104,0.000034
0.279278,0.000042
0.282452,0.000049
0.285625,0.000054
0.288799,0.000057
0.291973,0.000059
0.295146,0.000060
0.298320,0.000060
0.301493,0.000060
0.304667,0.000060
0.307841,0.000060
0.311014,0.000061
0.314188,0.000063
0.317361,0.000066
0.320535,0.000069
0.323709,0.000072
0.326882,0.000075
0.330056,0.000077
0.333230,0.000079
0.336403,0.000079
0.339577,0.000079
0.342750,0.000080
0.345924,0.000081
0.349098,0.000086
0.352271,0.000094
0.355445,0.000106
0.358618,0.000124
0.361792,0.000147
0.364966,0.000175
0.368139,0.000207
0.371313,0.000240
0.374487,0.000275
0.377660,0.000309
0.380834,0.000340
0.384007,0.000369
0.387181,0.000394
0.390355,0.000417
0.393528,0.000438
0.396702,0.000458
0.399875,0.000479
0.403049,0.000501
0.406223,0.000525
0.409396,0.000552
0.412570,0.000580
0.415743,0.000610
0.418917,0.000640
0.422091,0.000667
0.425264,0.000690
0.428438,0.000706
0.431612,0.000716
0.434785,0.000718
0.437959,0.000715
0.441132,0.000707
0.444306,0.000699
0.447480,0.000694
0.450653,0.000696
0.453827,0.000710
0.457000,0.000738
0.460174,0.000783
0.463348,0.000844
0.466521,0.000921
0.469695,0.001012
0.472869,0.001113
0.476042,0.001220
0.479216,0.001329
0.482389,0.001437
0.485563,0.001541
0.488737,0.001637
0.491910,0.001726
0.495084,0.001808
0.498257,0.001884
0.501431,0.001955
0.504605,0.002026
0.507778,0.002097
0.510952,0.002171
0.514126,0.002250
0.517299,0.002332
0.520473,0.002416
0.523646,0.002499
0.526820,0.002577
0.529994,0.002646
0.533167,0.002702
0.536341,0.002743
0.539514,0.002769
0.542688,0.002783
0.545862,0.002788
0.549035,0.002793
0.552209,0.002804
0.555383,0.002831
0.558556,0.002882
0.561730,0.002963
0.564903,0.003081
0.568077,0.003236
0.571251,0.003428
0.574424,0.003652
0.577598,0.003903
0.580771,0.004170
0.583945,0.004445
0.587119,0.004716
0.590292,0.004975
0.593466,0.005212
0.596640,0.005423
0.599813,0.005604
0.602987,0.005755
0.606160,0.005878
0.609334,0.005980
0.612508,0.006066
0.615681,0.006142
0.618855,0.006215
0.622028,0.006289
0.625202,0.006367
0.628376,0.006450
0.631549,0.006537
0.634723,0.006626
0.637896,0.006716
0.641070,0.006806
0.644244,0.006897
0.647417,0.006993
0.650591,0.007099
0.653765,0.007222
0.656938,0.007371
0.660112,0.007555
0.663285,0.007781
0.666459,0.008054
0.669633,0.008373
0.672806,0.008738
0.675980,0.009139
0.679153,0.009565
0.682327,0.010001
0.685501,0.010429
0.688674,0.010833
0.691848,0.011194
0.695022,0.011500
0.698195,0.011742
0.701369,0.011916
0.704542,0.012026
0.707716,0.012078
0.710890,0.012087
0.714063,0.012068
0.717237,0.012040
0.720410,0.012020
0.723584,0.012024
0.726758,0.012063
0.729931,0.012147
0.733105,0.012280
0.736279,0.012464
0.739452,0.012696
0.742626,0.012974
0.745799,0.013292
0.748973,0.013646
0.752147,0.014030
0.755320,0.014438
0.758494,0.014865
0.761667,0.015304
0.764841,0.015747
0.768015,0.016187
0.771188,0.016614
0.774362,0.017017
0.777536,0.017387
0.780709,0.017713
0.783883,0.017990
0.787056,0.018210
0.790230,0.018374
0.793404,0.018483
0.796577,0.018544
0.799751,0.018564
0.802924,0.018558
0.806098,0.018540
0.809272,0.018524
0.812445,0.018526
0.815619,0.018561
0.818793,0.018639
0.821966,0.018771
0.825140,0.018962
0.828313,0.019214
0.831487,0.019528
0.834661,0.019898
0.837834,0.020316
0.841008,0.020774
0.844181,0.021257
0.847355,0.021751
0.850529,0.022241
0.853702,0.022709
0.856876,0.023139
0.860050,0.023517
0.863223,0.023831
0.866397,0.024073
0.869570,0.024239
0.872744,0.024332
0.875918,0.024359
0.879091,0.024330
0.882265,0.024263
0.885438,0.024175
0.888612,0.024086
0.891786,0.024013
0.894959,0.023975
0.898133,0.023983
0.901306,0.024047
0.904480,0.024174
0.907654,0.024363
0.910827,0.024612
0.914001,0.024914
0.917175,0.025259
0.920348,0.025635
0.923522,0.026029
0.926695,0.026426
0.929869,0.026812
0.933043,0.027174
0.936216,0.027497
0.939390,0.027772
0.942563,0.027989
0.945737,0.028145
0.948911,0.028237
0.952084,0.028269
0.955258,0.028246
0.958432,0.028178
0.961605,0.028078
0.964779,0.027960
0.967952,0.027838
0.971126,0.027727
0.974300,0.027640
0.977473,0.027587
0.980647,0.027576
0.983820,0.027611
0.986994,0.027692
0.990168,0.027819
0.993341,0.027984
0.996515,0.028182
0.999689,0.028404
1.002862,0.028638
1.006036,0.028875
1.009209,0.029103
1.012383,0.029312
1.015557,0.029490
1.018730,0.029631
1.021904,0.029725
1.025077,0.029769
1.028251,0.029761
1.031425,0.029702
1.034598,0.029596
1.037772,0.029451
1.040946,0.029276
1.044119,0.029083
1.047293,0.028886
1.050466,0.028697
1.053640,0.028528
1.056814,0.028390
1.059987,0.028290
1.063161,0.028233
1.066334,0.028219
1.069508,0.028245
1.072682,0.028305
1.075855,0.028391
1.079029,0.028492
1.082203,0.028595
1.085376,0.028689
1.088550,0.028762
1.091723,0.028804
1.094897,0.028808
1.098071,0.028768
1.101244,0.028683
1.104418,0.028554
1.107591,0.028386
1.110765,0.028185
1.113939,0.027960
1.117112,0.027721
1.120286,0.027478
1.123460,0.027240
1.126633,0.027018
1.129807,0.026816
1.132980,0.026640
1.136154,0.026490
1.139328,0.026368
1.142501,0.026269
1.145675,0.026189
1.148848,0.026122
1.152022,0.026063
1.155196,0.026004
1.158369,0.025940
1.161543,0.025865
1.164716,0.025775
1.167890,0.025667
1.171064,0.025538
1.174237,0.025388
1.177411,0.025216
1.180585,0.025024
1.183758,0.024813
1.186932,0.024586
1.190105,0.024347
1.193279,0.024098
1.196453,0.023845
1.199626,0.023591
1.202800,0.023341
1.205973,0.023099
1.209147,0.022869
1.212321,0.022654
1.215494,0.022454
1.218668,0.022271
1.221842,0.022103
1.225015,0.021948
1.228189,0.021803
1.231362,0.021664
1.234536,0.021525
1.237710,0.021380
1.240883,0.021226
1.244057,0.021058
1.247230,0.020873
1.250404,0.020669
1.253578,0.020446
1.256751,0.020206
1.259925,0.019951
1.263099,0.019686
1.266272,0.019416
1.269446,0.019145
1.272619,0.018879
1.275793,0.018622
1.278967,0.018376
1.282140,0.018145
1.285314,0.017929
1.288487,0.017726
1.291661,0.017535
1.294835,0.017352
1.298008,0.017175
1.301182,0.017000
1.304356,0.016823
1.307529,0.016641
1.310703,0.016451
1.313876,0.016253
1.317050,0.016046
1.320224,0.015831
1.323397,0.015608
1.326571,0.015379
1.329744,0.015146
1.332918,0.014912
1.336092,0.014679
1.339265,0.014448
1.342439,0.014221
1.345613,0.013999
1.348786,0.013783
1.351960,0.013573
1.355133,0.013369
1.358307,0.013170
1.361481,0.012976
1.364654,0.012786
1.367828,0.012598
1.371001,0.012413
1.374175,0.012229
1.377349,0.012046
1.380522,0.011864
1.383696,0.011680
1.386870,0.011497
1.390043,0.011312
1.393217,0.011126
1.396390,0.010939
1.399564,0.010751
1.402738,0.010562
1.405911,0.010373
1.409085,0.010184
1.412258,0.009996
1.415432,0.009809
1.418606,0.009625
1.421779,0.009445
1.424953,0.009269
1.428126,0.009097
1.431300,0.008930
1.434474,0.008768
1.437647,0.008611
1.440821,0.008458
1.443995,0.008308
1.447168,0.008160
1.450342,0.008014
1.453515,0.007868
1.456689,0.007723
1.459863,0.007577
1.463036,0.007429
1.466210,0.007281
1.469383,0.007133
1.472557,0.006984
1.475731,0.006836
1.478904,0.006689
1.482078,0.006544
1.485252,0.006402
1.488425,0.006264
1.491599,0.006130
1.494772,0.006000
1.497946,0.005875
1.501120,0.005753
1.504293,0.005635
1.507467,0.005519
1.510640,0.005406
1.513814,0.005295
1.516988,0.005184
1.520161,0.005074
1.523335,0.004965
1.526509,0.004856
1.529682,0.004747
1.532856,0.004638
1.536029,0.004530
1.539203,0.004423
1.542377,0.004317
1.545550,0.004214
1.548724,0.004113
1.551897,0.004014
1.555071,0.003918
1.558245,0.003825
1.561418,0.003735
1.564592,0.003648
1.567766,0.003562
1.570939,0.003479
1.574113,0.003398
1.577286,0.003318
1.580460,0.003240
1.583634,0.003162
1.586807,0.003086
1.589981,0.003010
1.593154,0.002935
1.596328,0.002862
1.599502,0.002789
1.602675,0.002717
1.605849,0.002647
1.609023,0.002578
1.612196,0.002511
1.615370,0.002445
1.618543,0.002381
1.621717,0.002319
1.624891,0.002258
1.628064,0.002199
1.631238,0.002141
1.634411,0.002085
1.637585,0.002031
1.640759,0.001977
1.643932,0.001925
1.647106,0.001874
1.650280,0.001824
1.653453,0.001776
1.656627,0.001728
1.659800,0.001681
1.662974,0.001635
1.666148,0.001590
1.669321,0.001545
1.672495,0.001502
1.675668,0.001460
1.678842,0.001419
1.682016,0.001378
1.685189,0.001339
1.688363,0.001301
1.691536,0.001264
1.694710,0.001228
1.697884,0.001193
1.701057,0.001158
1.704231,0.001125
1.707405,0.001093
1.710578,0.001061
1.713752,0.001031
1.716925,0.001001
1.720099,0.000972
1.723273,0.000943
1.726446,0.000916
1.729620,0.000888
1.732793,0.000862
1.735967,0.000836
1.739141,0.000811
1.742314,0.000787
1.745488,0.000763
1.748662,0.000740
1.751835,0.000717
1.755009,0.000695
1.758182,0.000674
1.761356,0.000653
1.764530,0.000633
1.767703,0.000613
1.770877,0.000595
1.774050,0.000576
1.777224,0.000558
1.780398,0.000541
1.783571,0.000524
1.786745,0.000508
1.789919,0.000492
1.793092,0.000477
1.796266,0.000462
1.799439,0.000447
1.802613,0.000433
1.805787,0.000419
1.808960,0.000406
1.812134,0.000393
1.815307,0.000380
1.818481,0.000368
1.821655,0.000356
1.824828,0.000344
1.828002,0.000333
1.831176,0.000322
1.834349,0.000312
1.837523,0.000301
1.840696,0.000292
1.843870,0.000282
1.847044,0.000273
1.850217,0.000264
1.853391,0.000255
1.856564,0.000247
1.859738,0.000238
1.862912,0.000230
1.866085,0.000223
1.869259,0.000215
1.872433,0.000208
1.875606,0.000201
1.878780,0.000194
1.881953,0.000187
1.885127,0.000181
1.888301,0.000175
1.891474,0.000169
1.894648,0.000163
1.897821,0.000158
1.900995,0.000152
1.904169,0.000147
1.907342,0.000142
1.910516,0.000137
1.913689,0.000133
1.916863,0.000128
1.920037,0.000123
1.923210,0.000119
1.926384,0.000115
1.929558,0.000111
1.932731,0.000106
1.935905,0.000102
1.939078,0.000099
1.942252,0.000095
1.945426,0.000092
1.948599,0.000088
1.951773,0.000085
1.954946,0.000082
1.958120,0.000079
1.961294,0.000076
1.964467,0.000074
1.967641,0.000071
1.970815,0.000069
1.973988,0.000066
1.977162,0.000064
1.980335,0.000061
1.983509,0.000059
1.986683,0.000057
1.989856,0.000054
1.993030,0.000052
1.996203,0.000050
1.999377,0.000048
2.002551,0.000046
2.005724,0.000044
2.008898,0.000042
2.012072,0.000041
2.015245,0.000039
2.018419,0.000037
2.021592,0.000036
2.024766,0.000034
2.027940,0.000033
2.031113,0.000032
2.034287,0.000030
2.037460,0.000029
2.040634,0.000028
2.043808,0.000027
2.046981,0.000025
2.050155,0.000024
2.053329,0.000023
2.056502,0.000022
2.059676,0.000021
2.062849,0.000020
2.066023,0.000019
2.069197,0.000018
2.072370,0.000017
2.075544,0.000016
2.078717,0.000015
2.081891,0.000014
2.085065,0.000014
2.088238,0.000013
2.091412,0.000012
2.094586,0.000011
2.097759,0.000011
2.100933,0.000010
2.104106,0.000009
2.107280,0.000009
2.110454,0.000008
2.113627,0.000007
2.116801,0.000007
2.119974,0.000006
2.123148,0.000006
2.126322,0.000005
2.129495,0.000005
2.132669,0.000004
2.135843,0.000004
2.139016,0.000003
2.142190,0.000003
2.145363,0.000003
2.148537,0.000002
2.151711,0.000002
2.154884,0.000001
2.158058,0.000001
2.161231,0.000001
2.164405,0.000000
2.167579,-0.000000
2.170752,-0.000000
2.173926,-0.000001
2.177099,-0.000001
2.180273,-0.000001
2.183447,-0.000002
2.186620,-0.000002
2.189794,-0.000002
2.192968,-0.000002
2.196141,-0.000003
2.199315,-0.000003
2.202488,-0.000003
2.205662,-0.000003
2.208836,-0.000003
2.212009,-0.000003
2.215183,-0.000004
2.218356,-0.000004
2.221530,-0.000004
2.224704,-0.000004
2.227877,-0.000004
2.231051,-0.000004
2.234225,-0.000005
2.237398,-0.000005
2.240572,-0.000005
2.243745,-0.000005
2.246919,-0.000005
2.250093,-0.000005
2.253266,-0.000005
2.256440,-0.000006
2.259613,-0.000006
2.262787,-0.000006
2.265961,-0.000006
2.269134,-0.000006
2.272308,-0.000006
2.275482,-0.000006
2.278655,-0.000006
2.281829,-0.000006
2.285002,-0.000006
2.288176,-0.000006
2.291350,-0.000006
2.294523,-0.000006
2.297697,-0.000006
2.300870,-0.000006
2.304044,-0.000006
2.307218,-0.000006
2.310391,-0.000006
2.313565,-0.000006
2.316739,-0.000006
2.319912,-0.000006
2.323086,-0.000006
2.326259,-0.000006
2.329433,-0.000006
2.332607,-0.000006
2.335780,-0.000006
2.338954,-0.000006
2.342127,-0.000006
2.345301,-0.000006
2.348475,-0.000006
2.351648,-0.000006
2.354822,-0.000006
2.357996,-0.000005
2.361169,-0.000005
2.364343,-0.000005
2.367516,-0.000005
2.370690,-0.000005
2.373864,-0.000005
2.377037,-0.000005
2.380211,-0.000005
2.383384,-0.000005
2.386558,-0.000005
2.389732,-0.000005
2.392905,-0.000005
2.396079,-0.000005
2.399253,-0.000005
2.402426,-0.000005
2.405600,-0.000005
2.408773,-0.000005
2.411947,-0.000005
2.415121,-0.000004
2.418294,-0.000004
2.421468,-0.000004
2.424641,-0.000004
2.427815,-0.000004
2.430989,-0.000004
2.434162,-0.000004
2.437336,-0.000004
2.440509,-0.000003
2.443683,-0.000003
2.446857,-0.000003
2.450030,-0.000003
2.453204,-0.000003
2.456378,-0.000003
2.459551,-0.000003
2.462725,-0.000003
2.465898,-0.000003
2.469072,-0.000003
2.472246,-0.000003
2.475419,-0.000003
2.478593,-0.000003
2.481766,-0.000003
2.484940,-0.000002
2.488114,-0.000002
2.491287,-0.000002
2.494461,-0.000002
2.497635,-0.000002
2.500808,-0.000002
2.503982,-0.000002
2.507155,-0.000002
2.510329,-0.000002
2.513503,-0.000001
2.516676,-0.000001
2.519850,-0.000001
2.523023,-0.000001
2.526197,-0.000001
2.529371,-0.000001
2.532544,-0.000001
2.535718,-0.000001
2.538892,-0.000001
2.542065,-0.000001
2.545239,-0.000001
2.548412,-0.000001
2.551586,-0.000001
2.554760,-0.000001
2.557933,-0.000000
2.561107,-0.000000
2.564280,-0.000000
2.567454,-0.000000
2.570628,-0.000000
2.573801,0.000000
2.576975,0.000000
2.580149,0.000000
2.583322,0.000000
2.586496,0.000000
2.589669,0.000000
2.592843,0.000001
2.596017,0.000001
2.599190,0.000001
2.602364,0.000001
2.605537,0.000001
2.608711,0.000001
2.611885,0.000001
2.615058,0.000001
2.618232,0.000001
2.621406,0.000001
2.624579,0.000001
2.627753,0.000001
2.630926,0.000001
2.634100,0.000001
2.637274,0.000001
2.640447,0.000001
2.643621,0.000001
2.646794,0.000001
2.649968,0.000001
2.653142,0.000001
2.656315,0.000001
2.659489,0.000002
2.662663,0.000002
2.665836,0.000002
2.669010,0.000002
2.672183,0.000002
2.675357,0.000002
2.678531,0.000002
2.681704,0.000002
2.684878,0.000002
2.688051,0.000002
2.691225,0.000002
2.694399,0.000002
2.697572,0.000002
2.700746,0.000002
2.703919,0.000002
2.707093,0.000002
2.710267,0.000002
2.713440,0.000002
2.716614,0.000002
2.719788,0.000002
2.722961,0.000002
2.726135,0.000002
2.729308,0.000002
2.732482,0.000002
2.735656,0.000002
2.738829,0.000002
2.742003,0.000002
2.745176,0.000002
2.748350,0.000002
2.751524,0.000002
2.754697,0.000002
2.757871,0.000002
2.761045,0.000002
2.764218,0.000002
2.767392,0.000002
2.770565,0.000002
2.773739,0.000002
2.776913,0.000002
2.780086,0.000002
2.783260,0.000002
2.786433,0.000002
2.789607,0.000002
2.792781,0.000002
2.795954,0.000002
2.799128,0.000002
2.802302,0.000002
2.805475,0.000002
2.808649,0.000002
2.811822,0.000002
2.814996,0.000002
2.818170,0.000002
2.821343,0.000002
2.824517,0.000002
2.827690,0.000002
2.830864,0.000002
2.834038,0.000002
2.837211,0.000002
2.840385,0.000002
2.843559,0.000002
2.846732,0.000002
2.849906,0.000002
2.853079,0.000002
2.856253,0.000002
2.859427,0.000002
2.862600,0.000002
2.865774,0.000002
2.868947,0.000002
2.872121,0.000002
2.875295,0.000002
2.878468,0.000002
2.881642,0.000002
2.884816,0.000002
2.887989,0.000002
2.891163,0.000002
2.894336,0.000002
2.897510,0.000002
2.900684,0.000002
2.903857,0.000002
2.907031,0.000002
2.910204,0.000002
2.913378,0.000002
2.916552,0.000002
2.919725,0.000002
2.922899,0.000002
2.926072,0.000002
2.929246,0.000002
2.932420,0.000002
2.935593,0.000002
2.938767,0.000002
2.941941,0.000002
2.945114,0.000002
2.948288,0.000002
2.951461,0.000002
2.954635,0.000002
2.957809,0.000002
2.960982,0.000002
2.964156,0.000002
2.967329,0.000002
2.970503,0.000002
2.973677,0.000001
2.976850,0.000001
2.980024,0.000001
2.983198,0.000001
2.986371,0.000001
2.989545,0.000001
2.992718,0.000001
2.995892,0.000001
2.999066,0.000001
3.002239,0.000001
3.005413,0.000001
3.008586,0.000001
3.011760,0.000001
3.014934,0.000001
3.018107,0.000001
3.021281,0.000001
3.024455,0.000001
3.027628,0.000001
3.030802,0.000001
3.033975,0.000001
3.037149,0.000001
3.040323,0.000001
3.043496,0.000001
3.046670,0.000001
3.049843,0.000001
3.053017,0.000001
3.056191,0.000001
3.059364,0.000001
3.062538,0.000001
3.065712,0.000001
3.068885,0.000001
3.072059,0.000001
3.075232,0.000001
3.078406,0.000001
3.081580,0.000001
3.084753,0.000001
3.087927,0.000001
3.091100,0.000001
3.094274,0.000001
3.097448,0.000001
3.100621,0.000001
3.103795,0.000001
3.106969,0.000001
3.110142,0.000001
3.113316,0.000001
3.116489,0.000001
3.119663,0.000001
3.122837,0.000001
3.126010,0.000001
3.129184,0.000001
3.132357,0.000001
3.135531,0.000001
3.138705,0.000001
3.141878,0.000001
3.145052,0.000001
3.148226,0.000001
3.151399,0.000001
3.154573,0.000001
3.157746,0.000001
3.160920,0.000001
3.164094,0.000001
3.167267,0.000001
3.170441,0.000001
3.173614,0.000001
3.176788,0.000001
3.179962,0.000001
3.183135,0.000001
3.186309,0.000001
3.189482,0.000001
3.192656,0.000001
3.195830,0.000001
3.199003,0.000001
3.202177,0.000001
3.205351,0.000001
3.208524,0.000001
3.211698,0.000001
3.214871,0.000001
3.218045,0.000001
3.221219,0.000001
3.224392,0.000001
3.227566,0.000001
3.230739,0.000001
3.233913,0.000001
3.237087,0.000001
3.240260,0.000001
3.243434,0.000001
3.246608,0.000001
3.249781,0.000001
3.252955,0.000001
3.256128,0.000001
3.259302,0.000001
3.262476,0.000001
3.265649,0.000001
3.268823,0.000001
3.271996,0.000001
3.275170,0.000001
3.278344,0.000001
3.281517,0.000001
3.284691,0.000001
3.287865,0.000001
3.291038,0.000001
3.294212,0.000001
3.297385,0.000001
3.300559,0.000001
3.303733,0.000001
3.306906,0.000001
3.310080,0.000001
3.313253,0.000001
3.316427,0.000001
3.319601,0.000001
3.322774,0.000001
3.325948,0.000001
3.329122,0.000001
3.332295,0.000001
3.335469,0.000001
3.338642,0.000001
3.341816,0.000001
3.344990,0.000001
3.348163,0.000001
3.351337,0.000001
3.354510,0.000001
3.357684,0.000001
3.360858,0.000001
3.364031,0.000001
3.367205,0.000001
3.370379,0.000001
3.373552,0.000001
3.376726,0.000001
3.379899,0.000001
3.383073,0.000001
3.386247,0.000001
3.389420,0.000001
3.392594,0.000001
3.395767,0.000001
3.398941,0.000001
3.402115,0.000001
3.405288,0.000001
3.408462,0.000001
3.411636,0.000001
3.414809,0.000001
3.417983,0.000001
3.421156,0.000001
3.424330,0.000001
3.427504,0.000001
3.430677,0.000001
3.433851,0.000001
3.437024,0.000001
3.440198,0.000001
3.443372,0.000001
3.446545,0.000001
3.449719,0.000001
3.452892,0.000001
3.456066,0.000001
3.459240,0.000001
3.462413,0.000001
3.465587,0.000001
3.468761,0.000001
3.471934,0.000001
3.475108,0.000001
3.478281,0.000001
3.481455,0.000001
3.484629,0.000001
3.487802,0.000001
3.490976,0.000001
3.494149,0.000001
3.497323,0.000001
3.500497,0.000001
3.503670,0.000001
3.506844,0.000001
3.510018,0.000001
3.513191,0.000001
3.516365,0.000001
3.519538,0.000001
3.522712,0.000001
3.525886,0.000001
3.529059,0.000001
3.532233,0.000001
3.535406,0.000001
3.538580,0.000001
3.541754,0.000001
3.544927,0.000001
3.548101,0.000001
3.551275,0.000001
3.554448,0.000001
3.557622,0.000001
3.560795,0.000001
3.563969,0.000001
3.567143,0.000001
3.570316,0.000001
3.573490,0.000001
3.576663,0.000001
3.579837,0.000001
3.583011,0.000001
3.586184,0.000001
3.589358,0.000001
3.592532,0.000001
3.595705,0.000001
3.598879,0.000001
3.602052,0.000001
3.605226,0.000001
3.608400,0.000001
3.611573,0.000001
3.614747,0.000001
3.617920,0.000001
3.621094,0.000001
3.624268,0.000001
3.627441,0.000001
3.630615,0.000001
3.633789,0.000001
3.636962,0.000001
3.640136,0.000001
3.643309,0.000001
3.646483,0.000001
3.649657,0.000001
3.652830,0.000001
3.656004,0.000001
3.659177,0.000001
3.662351,0.000001
3.665525,0.000001
3.668698,0.000001
3.671872,0.000001
3.675046,0.000001
3.678219,0.000001
3.681393,0.000001
3.684566,0.000001
3.687740,0.000001
3.690914,0.000001
3.694087,0.000001
3.697261,0.000001
3.700434,0.000001
3.703608,0.000001
3.706782,0.000001
3.709955,0.000001
3.713129,0.000001
3.716302,0.000001
3.719476,0.000001
3.722650,0.000001
3.725823,0.000001
3.728997,0.000001
3.732171,0.000001
3.735344,0.000001
3.738518,0.000001
3.741691,0.000001
3.744865,0.000001
3.748039,0.000001
3.751212,0.000001
3.754386,0.000001
3.757559,0.000001
3.760733,0.000001
3.763907,0.000001
3.767080,0.000001
3.770254,0.000001
3.773428,0.000001
3.776601,0.000001
3.779775,0.000001
3.782948,0.000001
3.786122,0.000001
3.789296,0.000001
3.792469,0.000001
3.795643,0.000001
3.798816,0.000001
3.801990,0.000001
3.805164,0.000001
3.808337,0.000001
3.811511,0.000001
3.814685,0.000001
3.817858,0.000001
3.821032,0.000001
3.824205,0.000001
3.827379,0.000001
3.830553,0.000001
3.833726,0.000001
3.836900,0.000001
3.840073,0.000001
3.843247,0.000001
3.846421,0.000001
3.849594,0.000001
3.852768,0.000001
3.855942,0.000001
3.859115,0.000001
3.862289,0.000001
3.865462,0.000001
3.868636,0.000001
3.871810,0.000001
3.874983,0.000001
3.878157,0.000001
3.881330,0.000001
3.884504,0.000001
3.887678,0.000001
3.890851,0.000001
3.894025,0.000001
3.897199,0.000001
3.900372,0.000001
3.903546,0.000001
3.906719,0.000001
3.909893,0.000001
3.913067,0.000001
3.916240,0.000001
3.919414,0.000001
3.922587,0.000001
3.925761,0.000001
3.928935,0.000001
3.932108,0.000001
3.935282,0.000001
3.938455,0.000001
3.941629,0.000001
3.944803,0.000001
3.947976,0.000001
3.951150,0.000001
3.954324,0.000001
3.957497,0.000001
3.960671,0.000001
3.963844,0.000001
3.967018,0.000001
3.970192,0.000001
3.973365,0.000001
3.976539,0.000001
3.979712,0.000001
3.982886,0.000001
3.986060,0.000001
3.989233,0.000001
3.992407,0.000001
3.995581,0.000001
3.998754,0.000001


==> anc/fig12/dmrg_T_1_a.csv <==
omega/2E_p,sigma
0.000000,0.005904
0.003174,0.005960
0.006347,0.006055
0.009521,0.006180
0.012694,0.006322
0.015868,0.006469
0.019042,0.006606
0.022215,0.006718
0.025389,0.006795
0.028563,0.006829
0.031736,0.006814
0.034910,0.006753
0.038083,0.006652
0.041257,0.006521
0.044431,0.006373
0.047604,0.006226
0.050778,0.006093
0.053951,0.005992
0.057125,0.005935
0.060299,0.005932
0.063472,0.005987
0.066646,0.006100
0.069820,0.006267
0.072993,0.006475
0.076167,0.006709
0.079340,0.006950
0.082514,0.007176
0.085688,0.007369
0.088861,0.007509
0.092035,0.007587
0.095208,0.007596
0.098382,0.007539
0.101556,0.007430
0.104729,0.007285
0.107903,0.007128
0.111077,0.006986
0.114250,0.006884
0.117424,0.006843
0.120597,0.006880
0.123771,0.007002
0.126945,0.007208
0.130118,0.007490
0.133292,0.007830
0.136465,0.008206
0.139639,0.008594
0.142813,0.008968
0.145986,0.009305
0.149160,0.009588
0.152333,0.009807
0.155507,0.009961
0.158681,0.010057
0.161854,0.010110
0.165028,0.010143
0.168202,0.010178
0.171375,0.010242
0.174549,0.010356
0.177722,0.010535
0.180896,0.010787
0.184070,0.011111
0.187243,0.011495
0.190417,0.011923
0.193590,0.012370
0.196764,0.012813
0.199938,0.013226
0.203111,0.013592
0.206285,0.013898
0.209459,0.014138
0.212632,0.014318
0.215806,0.014448
0.218979,0.014544
0.222153,0.014624
0.225327,0.014708
0.228500,0.014809
0.231674,0.014939
0.234847,0.015101
0.238021,0.015291
0.241195,0.015501
0.244368,0.015717
0.247542,0.015925
0.250716,0.016109
0.253889,0.016258
0.257063,0.016367
0.260236,0.016435
0.263410,0.016465
0.266584,0.016467
0.269757,0.016454
0.272931,0.016436
0.276104,0.016426
0.279278,0.016430
0.282452,0.016452
0.285625,0.016491
0.288799,0.016542
0.291973,0.016598
0.295146,0.016649
0.298320,0.016690
0.301493,0.016713
0.304667,0.016716
0.307841,0.016700
0.311014,0.016669
0.314188,0.016628
0.317361,0.016583
0.320535,0.016542
0.323709,0.016511
0.326882,0.016492
0.330056,0.016488
0.333230,0.016499
0.336403,0.016524
0.339577,0.016560
0.342750,0.016604
0.345924,0.016653
0.349098,0.016707
0.352271,0.016763
0.355445,0.016820
0.358618,0.016880
0.361792,0.016943
0.364966,0.017008
0.368139,0.017078
0.371313,0.017152
0.374487,0.017232
0.377660,0.017318
0.380834,0.017410
0.384007,0.017510
0.387181,0.017618
0.390355,0.017735
0.393528,0.017862
0.396702,0.017996
0.399875,0.018137
0.403049,0.018282
0.406223,0.018427
0.409396,0.018568
0.412570,0.018700
0.415743,0.018820
0.418917,0.018926
0.422091,0.019015
0.425264,0.019089
0.428438,0.019149
0.431612,0.019200
0.434785,0.019247
0.437959,0.019294
0.441132,0.019347
0.444306,0.019411
0.447480,0.019488
0.450653,0.019579
0.453827,0.019685
0.457000,0.019804
0.460174,0.019933
0.463348,0.020068
0.466521,0.020204
0.469695,0.020337
0.472869,0.020464
0.476042,0.020582
0.479216,0.020690
0.482389,0.020787
0.485563,0.020875
0.488737,0.020957
0.491910,0.021034
0.495084,0.021110
0.498257,0.021187
0.501431,0.021269
0.504605,0.021358
0.507778,0.021453
0.510952,0.021556
0.514126,0.021664
0.517299,0.021778
0.520473,0.021895
0.523646,0.022015
0.526820,0.022135
0.529994,0.022257
0.533167,0.022379
0.536341,0.022503
0.539514,0.022631
0.542688,0.022763
0.545862,0.022904
0.549035,0.023052
0.552209,0.023211
0.555383,0.023380
0.558556,0.023558
0.561730,0.023742
0.564903,0.023930
0.568077,0.024118
0.571251,0.024299
0.574424,0.024468
0.577598,0.024621
0.580771,0.024751
0.583945,0.024856
0.587119,0.024932
0.590292,0.024979
0.593466,0.024998
0.596640,0.024989
0.599813,0.024957
0.602987,0.024907
0.606160,0.024844
0.609334,0.024775
0.612508,0.024705
0.615681,0.024641
0.618855,0.024589
0.622028,0.024554
0.625202,0.024540
0.628376,0.024551
0.631549,0.024589
0.634723,0.024654
0.637896,0.024745
0.641070,0.024861
0.644244,0.025000
0.647417,0.025157
0.650591,0.025327
0.653765,0.025507
0.656938,0.025691
0.660112,0.025875
0.663285,0.026053
0.666459,0.026222
0.669633,0.026378
0.672806,0.026516
0.675980,0.026635
0.679153,0.026730
0.682327,0.026799
0.685501,0.026840
0.688674,0.026852
0.691848,0.026832
0.695022,0.026781
0.698195,0.026699
0.701369,0.026589
0.704542,0.026455
0.707716,0.026301
0.710890,0.026135
0.714063,0.025962
0.717237,0.025792
0.720410,0.025633
0.723584,0.025492
0.726758,0.025376
0.729931,0.025293
0.733105,0.025246
0.736279,0.025237
0.739452,0.025267
0.742626,0.025336
0.745799,0.025440
0.748973,0.025573
0.752147,0.025729
0.755320,0.025900
0.758494,0.026077
0.761667,0.026252
0.764841,0.026415
0.768015,0.026557
0.771188,0.026672
0.774362,0.026754
0.777536,0.026799
0.780709,0.026803
0.783883,0.026769
0.787056,0.026696
0.790230,0.026589
0.793404,0.026452
0.796577,0.026291
0.799751,0.026111
0.802924,0.025919
0.806098,0.025721
0.809272,0.025523
0.812445,0.025330
0.815619,0.025148
0.818793,0.024981
0.821966,0.024832
0.825140,0.024704
0.828313,0.024599
0.831487,0.024520
0.834661,0.024465
0.837834,0.024437
0.841008,0.024433
0.844181,0.024453
0.847355,0.024494
0.850529,0.024552
0.853702,0.024623
0.856876,0.024703
0.860050,0.024784
0.863223,0.024861
0.866397,0.024926
0.869570,0.024972
0.872744,0.024995
0.875918,0.024987
0.879091,0.024946
0.882265,0.024869
0.885438,0.024755
0.888612,0.024606
0.891786,0.024425
0.894959,0.024218
0.898133,0.023990
0.901306,0.023750
0.904480,0.023505
0.907654,0.023264
0.910827,0.023035
0.914001,0.022823
0.917175,0.022634
0.920348,0.022473
0.923522,0.022341
0.926695,0.022239
0.929869,0.022165
0.933043,0.022117
0.936216,0.022090
0.939390,0.022079
0.942563,0.022078
0.945737,0.022081
0.948911,0.022082
0.952084,0.022077
0.955258,0.022060
0.958432,0.022029
0.961605,0.021981
0.964779,0.021916
0.967952,0.021832
0.971126,0.021730
0.974300,0.021610
0.977473,0.021475
0.980647,0.021326
0.983820,0.021163
0.986994,0.020989
0.990168,0.020806
0.993341,0.020615
0.996515,0.020418
0.999689,0.020219
1.002862,0.020019
1.006036,0.019822
1.009209,0.019631
1.012383,0.019449
1.015557,0.019278
1.018730,0.019120
1.021904,0.018978
1.025077,0.018853
1.028251,0.018745
1.031425,0.018653
1.034598,0.018575
1.037772,0.018510
1.040946,0.018453
1.044119,0.018401
1.047293,0.018349
1.050466,0.018293
1.053640,0.018229
1.056814,0.018153
1.059987,0.018062
1.063161,0.017953
1.066334,0.017827
1.069508,0.017682
1.072682,0.017520
1.075855,0.017344
1.079029,0.017156
1.082203,0.016961
1.085376,0.016761
1.088550,0.016562
1.091723,0.016366
1.094897,0.016177
1.098071,0.015998
1.101244,0.015830
1.104418,0.015673
1.107591,0.015529
1.110765,0.015396
1.113939,0.015273
1.117112,0.015159
1.120286,0.015052
1.123460,0.014950
1.126633,0.014850
1.129807,0.014752
1.132980,0.014653
1.136154,0.014552
1.139328,0.014448
1.142501,0.014340
1.145675,0.014228
1.148848,0.014111
1.152022,0.013989
1.155196,0.013863
1.158369,0.013732
1.161543,0.013595
1.164716,0.013454
1.167890,0.013309
1.171064,0.013160
1.174237,0.013007
1.177411,0.012852
1.180585,0.012695
1.183758,0.012538
1.186932,0.012381
1.190105,0.012227
1.193279,0.012076
1.196453,0.011929
1.199626,0.011788
1.202800,0.011654
1.205973,0.011526
1.209147,0.011404
1.212321,0.011290
1.215494,0.011181
1.218668,0.011077
1.221842,0.010977
1.225015,0.010879
1.228189,0.010782
1.231362,0.010684
1.234536,0.010585
1.237710,0.010482
1.240883,0.010374
1.244057,0.010263
1.247230,0.010146
1.250404,0.010024
1.253578,0.009898
1.256751,0.009769
1.259925,0.009637
1.263099,0.009504
1.266272,0.009371
1.269446,0.009238
1.272619,0.009108
1.275793,0.008980
1.278967,0.008856
1.282140,0.008735
1.285314,0.008619
1.288487,0.008507
1.291661,0.008399
1.294835,0.008294
1.298008,0.008193
1.301182,0.008094
1.304356,0.007998
1.307529,0.007903
1.310703,0.007810
1.313876,0.007717
1.317050,0.007624
1.320224,0.007532
1.323397,0.007439
1.326571,0.007345
1.329744,0.007251
1.332918,0.007156
1.336092,0.007060
1.339265,0.006963
1.342439,0.006865
1.345613,0.006767
1.348786,0.006668
1.351960,0.006569
1.355133,0.006470
1.358307,0.006371
1.361481,0.006273
1.364654,0.006176
1.367828,0.006080
1.371001,0.005986
1.374175,0.005894
1.377349,0.005805
1.380522,0.005717
1.383696,0.005632
1.386870,0.005550
1.390043,0.005470
1.393217,0.005392
1.396390,0.005316
1.399564,0.005242
1.402738,0.005169
1.405911,0.005096
1.409085,0.005025
1.412258,0.004953
1.415432,0.004881
1.418606,0.004809
1.421779,0.004737
1.424953,0.004664
1.428126,0.004590
1.431300,0.004516
1.434474,0.004442
1.437647,0.004368
1.440821,0.004294
1.443995,0.004220
1.447168,0.004148
1.450342,0.004076
1.453515,0.004006
1.456689,0.003938
1.459863,0.003871
1.463036,0.003806
1.466210,0.003743
1.469383,0.003681
1.472557,0.003620
1.475731,0.003561
1.478904,0.003503
1.482078,0.003447
1.485252,0.003391
1.488425,0.003335
1.491599,0.003281
1.494772,0.003227
1.497946,0.003173
1.501120,0.003120
1.504293,0.003067
1.507467,0.003015
1.510640,0.002962
1.513814,0.002910
1.516988,0.002859
1.520161,0.002808
1.523335,0.002757
1.526509,0.002707
1.529682,0.002657
1.532856,0.002608
1.536029,0.002559
1.539203,0.002511
1.542377,0.002464
1.545550,0.002417
1.548724,0.002372
1.551897,0.002327
1.555071,0.002284
1.558245,0.002241
1.561418,0.002199
1.564592,0.002159
1.567766,0.002119
1.570939,0.002081
1.574113,0.002043
1.577286,0.002005
1.580460,0.001969
1.583634,0.001933
1.586807,0.001897
1.589981,0.001861
1.593154,0.001826
1.596328,0.001791
1.599502,0.001756
1.602675,0.001722
1.605849,0.001688
1.609023,0.001654
1.612196,0.001620
1.615370,0.001587
1.618543,0.001555
1.621717,0.001523
1.624891,0.001492
1.628064,0.001461
1.631238,0.001432
1.634411,0.001402
1.637585,0.001374
1.640759,0.001346
1.643932,0.001319
1.647106,0.001292
1.650280,0.001266
1.653453,0.001240
1.656627,0.001215
1.659800,0.001190
1.662974,0.001166
1.666148,0.001142
1.669321,0.001118
1.672495,0.001095
1.675668,0.001072
1.678842,0.001050
1.682016,0.001028
1.685189,0.001006
1.688363,0.000985
1.691536,0.000964
1.694710,0.000943
1.697884,0.000922
1.701057,0.000902
1.704231,0.000882
1.707405,0.000863
1.710578,0.000844
1.713752,0.000825
1.716925,0.000806
1.720099,0.000789
1.723273,0.000771
1.726446,0.000754
1.729620,0.000737
1.732793,0.000721
1.735967,0.000705
1.739141,0.000689
1.742314,0.000674
1.745488,0.000659
1.748662,0.000644
1.751835,0.000630
1.755009,0.000616
1.758182,0.000602
1.761356,0.000588
1.764530,0.000575
1.767703,0.000562
1.770877,0.000549
1.774050,0.000536
1.777224,0.000524
1.780398,0.000511
1.783571,0.000499
1.786745,0.000487
1.789919,0.000476
1.793092,0.000465
1.796266,0.000453
1.799439,0.000443
1.802613,0.000432
1.805787,0.000422
1.808960,0.000412
1.812134,0.000402
1.815307,0.000392
1.818481,0.000383
1.821655,0.000373
1.824828,0.000365
1.828002,0.000356
1.831176,0.000347
1.834349,0.000339
1.837523,0.000331
1.840696,0.000323
1.843870,0.000315
1.847044,0.000307
1.850217,0.000299
1.853391,0.000292
1.856564,0.000285
1.859738,0.000278
1.862912,0.000271
1.866085,0.000264
1.869259,0.000257
1.872433,0.000251
1.875606,0.000244
1.878780,0.000238
1.881953,0.000232
1.885127,0.000226
1.888301,0.000220
1.891474,0.000215
1.894648,0.000209
1.897821,0.000204
1.900995,0.000198
1.904169,0.000193
1.907342,0.000188
1.910516,0.000183
1.913689,0.000179
1.916863,0.000174
1.920037,0.000169
1.923210,0.000165
1.926384,0.000161
1.929558,0.000157
1.932731,0.000152
1.935905,0.000148
1.939078,0.000144
1.942252,0.000141
1.945426,0.000137
1.948599,0.000133
1.951773,0.000130
1.954946,0.000126
1.958120,0.000123
1.961294,0.000119
1.964467,0.000116
1.967641,0.000113
1.970815,0.000110
1.973988,0.000107
1.977162,0.000104
1.980335,0.000101
1.983509,0.000098
1.986683,0.000095
1.989856,0.000093
1.993030,0.000090
1.996203,0.000088
1.999377,0.000085
2.002551,0.000083
2.005724,0.000081
2.008898,0.000078
2.012072,0.000076
2.015245,0.000074
2.018419,0.000072
2.021592,0.000070
2.024766,0.000068
2.027940,0.000066
2.031113,0.000064
2.034287,0.000062
2.037460,0.000060
2.040634,0.000059
2.043808,0.000057
2.046981,0.000055
2.050155,0.000054
2.053329,0.000052
2.056502,0.000051
2.059676,0.000049
2.062849,0.000048
2.066023,0.000046
2.069197,0.000045
2.072370,0.000044
2.075544,0.000042
2.078717,0.000041
2.081891,0.000040
2.085065,0.000039
2.088238,0.000038
2.091412,0.000036
2.094586,0.000035
2.097759,0.000034
2.100933,0.000033
2.104106,0.000032
2.107280,0.000031
2.110454,0.000030
2.113627,0.000029
2.116801,0.000029
2.119974,0.000028
2.123148,0.000027
2.126322,0.000026
2.129495,0.000025
2.132669,0.000024
2.135843,0.000024
2.139016,0.000023
2.142190,0.000022
2.145363,0.000022
2.148537,0.000021
2.151711,0.000020
2.154884,0.000020
2.158058,0.000019
2.161231,0.000018
2.164405,0.000018
2.167579,0.000017
2.170752,0.000017
2.173926,0.000016
2.177099,0.000016
2.180273,0.000015
2.183447,0.000015
2.186620,0.000014
2.189794,0.000014
2.192968,0.000013
2.196141,0.000013
2.199315,0.000013
2.202488,0.000012
2.205662,0.000012
2.208836,0.000011
2.212009,0.000011
2.215183,0.000011
2.218356,0.000010
2.221530,0.000010
2.224704,0.000010
2.227877,0.000009
2.231051,0.000009
2.234225,0.000009
2.237398,0.000008
2.240572,0.000008
2.243745,0.000008
2.246919,0.000008
2.250093,0.000007
2.253266,0.000007
2.256440,0.000007
2.259613,0.000007
2.262787,0.000006
2.265961,0.000006
2.269134,0.000006
2.272308,0.000006
2.275482,0.000006
2.278655,0.000005
2.281829,0.000005
2.285002,0.000005
2.288176,0.000005
2.291350,0.000005
2.294523,0.000005
2.297697,0.000004
2.300870,0.000004
2.304044,0.000004
2.307218,0.000004
2.310391,0.000004
2.313565,0.000004
2.316739,0.000004
2.319912,0.000003
2.323086,0.000003
2.326259,0.000003
2.329433,0.000003
2.332607,0.000003
2.335780,0.000003
2.338954,0.000003
2.342127,0.000003
2.345301,0.000003
2.348475,0.000003
2.351648,0.000002
2.354822,0.000002
2.357996,0.000002
2.361169,0.000002
2.364343,0.000002
2.367516,0.000002
2.370690,0.000002
2.373864,0.000002
2.377037,0.000002
2.380211,0.000002
2.383384,0.000002
2.386558,0.000002
2.389732,0.000002
2.392905,0.000002
2.396079,0.000001
2.399253,0.000001
2.402426,0.000001
2.405600,0.000001
2.408773,0.000001
2.411947,0.000001
2.415121,0.000001
2.418294,0.000001
2.421468,0.000001
2.424641,0.000001
2.427815,0.000001
2.430989,0.000001
2.434162,0.000001
2.437336,0.000001
2.440509,0.000001
2.443683,0.000001
2.446857,0.000001
2.450030,0.000001
2.453204,0.000001
2.456378,0.000001
2.459551,0.000001
2.462725,0.000001
2.465898,0.000001
2.469072,0.000001
2.472246,0.000001
2.475419,0.000001
2.478593,0.000001
2.481766,0.000001
2.484940,0.000001
2.488114,0.000001
2.491287,0.000000
2.494461,0.000000
2.497635,0.000000
2.500808,0.000000
2.503982,0.000000
2.507155,0.000000
2.510329,0.000000
2.513503,0.000000
2.516676,0.000000
2.519850,0.000000
2.523023,0.000000
2.526197,0.000000
2.529371,0.000000
2.532544,0.000000
2.535718,0.000000
2.538892,0.000000
2.542065,0.000000
2.545239,0.000000
2.548412,0.000000
2.551586,0.000000
2.554760,0.000000
2.557933,0.000000
2.561107,0.000000
2.564280,0.000000
2.567454,0.000000
2.570628,0.000000
2.573801,0.000000
2.576975,0.000000
2.580149,0.000000
2.583322,0.000000
2.586496,0.000000
2.589669,0.000000
2.592843,0.000000
2.596017,0.000000
2.599190,0.000000
2.602364,0.000000
2.605537,0.000000
2.608711,0.000000
2.611885,0.000000
2.615058,0.000000
2.618232,0.000000
2.621406,0.000000
2.624579,0.000000
2.627753,0.000000
2.630926,0.000000
2.634100,0.000000
2.637274,0.000000
2.640447,0.000000
2.643621,0.000000
2.646794,0.000000
2.649968,0.000000
2.653142,0.000000
2.656315,0.000000
2.659489,0.000000
2.662663,0.000000
2.665836,0.000000
2.669010,0.000000
2.672183,0.000000
2.675357,0.000000
2.678531,0.000000
2.681704,0.000000
2.684878,0.000000
2.688051,0.000000
2.691225,0.000000
2.694399,0.000000
2.697572,0.000000
2.700746,0.000000
2.703919,0.000000
2.707093,0.000000
2.710267,0.000000
2.713440,0.000000
2.716614,0.000000
2.719788,0.000000
2.722961,0.000000
2.726135,0.000000
2.729308,0.000000
2.732482,0.000000
2.735656,0.000000
2.738829,0.000000
2.742003,0.000000
2.745176,0.000000
2.748350,0.000000
2.751524,0.000000
2.754697,0.000000
2.757871,0.000000
2.761045,0.000000
2.764218,0.000000
2.767392,0.000000
2.770565,0.000000
2.773739,0.000000
2.776913,0.000000
2.780086,0.000000
2.783260,0.000000
2.786433,0.000000
2.789607,0.000000
2.792781,0.000000
2.795954,0.000000
2.799128,0.000000
2.802302,0.000000
2.805475,0.000000
2.808649,0.000000
2.811822,0.000000
2.814996,0.000000
2.818170,0.000000
2.821343,0.000000
2.824517,0.000000
2.827690,0.000000
2.830864,0.000000
2.834038,0.000000
2.837211,0.000000
2.840385,0.000000
2.843559,0.000000
2.846732,0.000000
2.849906,0.000000
2.853079,0.000000
2.856253,0.000000
2.859427,0.000000
2.862600,0.000000
2.865774,0.000000
2.868947,0.000000
2.872121,0.000000
2.875295,0.000000
2.878468,0.000000
2.881642,0.000000
2.884816,0.000000
2.887989,0.000000
2.891163,0.000000
2.894336,0.000000
2.897510,0.000000
2.900684,0.000000
2.903857,0.000000
2.907031,0.000000
2.910204,0.000000
2.913378,-0.000000
2.916552,-0.000000
2.919725,0.000000
2.922899,0.000000
2.926072,0.000000
2.929246,0.000000
2.932420,0.000000
2.935593,0.000000
2.938767,0.000000
2.941941,0.000000
2.945114,-0.000000
2.948288,-0.000000
2.951461,0.000000
2.954635,0.000000
2.957809,0.000000
2.960982,0.000000
2.964156,0.000000
2.967329,0.000000
2.970503,0.000000
2.973677,0.000000
2.976850,-0.000000
2.980024,-0.000000
2.983198,-0.000000
2.986371,0.000000
2.989545,0.000000
2.992718,0.000000
2.995892,0.000000
2.999066,0.000000
3.002239,0.000000
3.005413,-0.000000
3.008586,-0.000000
3.011760,-0.000000
3.014934,-0.000000
3.018107,0.000000
3.021281,0.000000
3.024455,0.000000
3.027628,0.000000
3.030802,0.000000
3.033975,0.000000
3.037149,-0.000000
3.040323,-0.000000
3.043496,-0.000000
3.046670,-0.000000
3.049843,-0.000000
3.053017,0.000000
3.056191,0.000000
3.059364,0.000000
3.062538,0.000000
3.065712,0.000000
3.068885,-0.000000
3.072059,-0.000000
3.075232,-0.000000
3.078406,-0.000000
3.081580,-0.000000
3.084753,0.000000
3.087927,0.000000
3.091100,0.000000
3.094274,0.000000
3.097448,-0.000000
3.100621,-0.000000
3.103795,-0.000000
3.106969,-0.000000
3.110142,-0.000000
3.113316,-0.000000
3.116489,0.000000
3.119663,0.000000
3.122837,0.000000
3.126010,0.000000
3.129184,-0.000000
3.132357,-0.000000
3.135531,-0.000000
3.138705,-0.000000
3.141878,-0.000000
3.145052,-0.000000
3.148226,0.000000
3.151399,0.000000
3.154573,0.000000
3.157746,0.000000
3.160920,-0.000000
3.164094,-0.000000
3.167267,-0.000000
3.170441,-0.000000
3.173614,-0.000000
3.176788,-0.000000
3.179962,0.000000
3.183135,0.000000
3.186309,0.000000
3.189482,0.000000
3.192656,-0.000000
3.195830,-0.000000
3.199003,-0.000000
3.202177,-0.000000
3.205351,-0.000000
3.208524,-0.000000
3.211698,0.000000
3.214871,0.000000
3.218045,0.000000
3.221219,0.000000
3.224392,-0.000000
3.227566,-0.000000
3.230739,-0.000000
3.233913,-0.000000
3.237087,-0.000000
3.240260,-0.000000
3.243434,0.000000
3.246608,0.000000
3.249781,0.000000
3.252955,0.000000
3.256128,-0.000000
3.259302,-0.000000
3.262476,-0.000000
3.265649,-0.000000
3.268823,-0.000000
3.271996,-0.000000
3.275170,0.000000
3.278344,0.000000
3.281517,0.000000
3.284691,0.000000
3.287865,-0.000000
3.291038,-0.000000
3.294212,-0.000000
3.297385,-0.000000
3.300559,-0.000000
3.303733,-0.000000
3.306906,0.000000
3.310080,0.000000
3.313253,0.000000
3.316427,0.000000
3.319601,0.000000
3.322774,-0.000000
3.325948,-0.000000
3.329122,-0.000000
3.332295,-0.000000
3.335469,-0.000000
3.338642,0.000000
3.341816,0.000000
3.344990,0.000000
3.348163,0.000000
3.351337,0.000000
3.354510,-0.000000
3.357684,-0.000000
3.360858,-0.000000
3.364031,-0.000000
3.367205,-0.000000
3.370379,0.000000
3.373552,0.000000
3.376726,0.000000
3.379899,0.000000
3.383073,0.000000
3.386247,-0.000000
3.389420,-0.000000
3.392594,-0.000000
3.395767,-0.000000
3.398941,-0.000000
3.402115,0.000000
3.405288,0.000000
3.408462,0.000000
3.411636,0.000000
3.414809,0.000000
3.417983,-0.000000
3.421156,-0.000000
3.424330,-0.000000
3.427504,-0.000000
3.430677,-0.000000
3.433851,0.000000
3.437024,0.000000
3.440198,0.000000
3.443372,0.000000
3.446545,0.000000
3.449719,-0.000000
3.452892,-0.000000
3.456066,-0.000000
3.459240,-0.000000
3.462413,-0.000000
3.465587,0.000000
3.468761,0.000000
3.471934,0.000000
3.475108,0.000000
3.478281,0.000000
3.481455,-0.000000
3.484629,-0.000000
3.487802,-0.000000
3.490976,-0.000000
3.494149,-0.000000
3.497323,0.000000
3.500497,0.000000
3.503670,0.000000
3.506844,0.000000
3.510018,0.000000
3.513191,-0.000000
3.516365,-0.000000
3.519538,-0.000000
3.522712,-0.000000
3.525886,-0.000000
3.529059,0.000000
3.532233,0.000000
3.535406,0.000000
3.538580,0.000000
3.541754,0.000000
3.544927,-0.000000
3.548101,-0.000000
3.551275,-0.000000
3.554448,-0.000000
3.557622,-0.000000
3.560795,0.000000
3.563969,0.000000
3.567143,0.000000
3.570316,0.000000
3.573490,0.000000
3.576663,-0.000000
3.579837,-0.000000
3.583011,-0.000000
3.586184,-0.000000
3.589358,-0.000000
3.592532,0.000000
3.595705,0.000000
3.598879,0.000000
3.602052,0.000000
3.605226,0.000000
3.608400,-0.000000
3.611573,-0.000000
3.614747,-0.000000
3.617920,-0.000000
3.621094,-0.000000
3.624268,0.000000
3.627441,0.000000
3.630615,0.000000
3.633789,0.000000
3.636962,0.000000
3.640136,-0.000000
3.643309,-0.000000
3.646483,-0.000000
3.649657,-0.000000
3.652830,-0.000000
3.656004,0.000000
3.659177,0.000000
3.662351,0.000000
3.665525,0.000000
3.668698,0.000000
3.671872,-0.000000
3.675046,-0.000000
3.678219,-0.000000
3.681393,-0.000000
3.684566,-0.000000
3.687740,0.000000
3.690914,0.000000
3.694087,0.000000
3.697261,0.000000
3.700434,0.000000
3.703608,-0.000000
3.706782,-0.000000
3.709955,-0.000000
3.713129,-0.000000
3.716302,-0.000000
3.719476,0.000000
3.722650,0.000000
3.725823,0.000000
3.728997,0.000000
3.732171,0.000000
3.735344,-0.000000
3.738518,-0.000000
3.741691,-0.000000
3.744865,-0.000000
3.748039,-0.000000
3.751212,0.000000
3.754386,0.000000
3.757559,0.000000
3.760733,0.000000
3.763907,0.000000
3.767080,-0.000000
3.770254,-0.000000
3.773428,-0.000000
3.776601,-0.000000
3.779775,-0.000000
3.782948,0.000000
3.786122,0.000000
3.789296,0.000000
3.792469,0.000000
3.795643,0.000000
3.798816,-0.000000
3.801990,-0.000000
3.805164,-0.000000
3.808337,-0.000000
3.811511,-0.000000
3.814685,0.000000
3.817858,0.000000
3.821032,0.000000
3.824205,0.000000
3.827379,0.000000
3.830553,-0.000000
3.833726,-0.000000
3.836900,-0.000000
3.840073,-0.000000
3.843247,-0.000000
3.846421,0.000000
3.849594,0.000000
3.852768,0.000000
3.855942,0.000000
3.859115,0.000000
3.862289,-0.000000
3.865462,-0.000000
3.868636,-0.000000
3.871810,-0.000000
3.874983,-0.000000
3.878157,0.000000
3.881330,0.000000
3.884504,0.000000
3.887678,0.000000
3.890851,0.000000
3.894025,-0.000000
3.897199,-0.000000
3.900372,-0.000000
3.903546,-0.000000
3.906719,-0.000000
3.909893,0.000000
3.913067,0.000000
3.916240,0.000000
3.919414,0.000000
3.922587,0.000000
3.925761,-0.000000
3.928935,-0.000000
3.932108,-0.000000
3.935282,-0.000000
3.938455,-0.000000
3.941629,0.000000
3.944803,0.000000
3.947976,0.000000
3.951150,0.000000
3.954324,0.000000
3.957497,-0.000000
3.960671,-0.000000
3.963844,-0.000000
3.967018,-0.000000
3.970192,-0.000000
3.973365,0.000000
3.976539,0.000000
3.979712,0.000000
3.982886,0.000000
3.986060,0.000000
3.989233,-0.000000
3.992407,-0.000000
3.995581,-0.000000
3.998754,-0.000000


==> anc/fig12/dmrg_T_1_b.csv <==
omega/2E_p,sigma
0.000000,0.004681
0.003174,0.004587
0.006347,0.004433
0.009521,0.004236
0.012694,0.004021
0.015868,0.003813
0.019042,0.003638
0.022215,0.003516
0.025389,0.003461
0.028563,0.003479
0.031736,0.003565
0.034910,0.003708
0.038083,0.003890
0.041257,0.004090
0.044431,0.004283
0.047604,0.004448
0.050778,0.004570
0.053951,0.004635
0.057125,0.004642
0.060299,0.004593
0.063472,0.004498
0.066646,0.004373
0.069820,0.004236
0.072993,0.004106
0.076167,0.004002
0.079340,0.003940
0.082514,0.003932
0.085688,0.003983
0.088861,0.004095
0.092035,0.004262
0.095208,0.004474
0.098382,0.004717
0.101556,0.004975
0.104729,0.005229
0.107903,0.005460
0.111077,0.005651
0.114250,0.005789
0.117424,0.005863
0.120597,0.005873
0.123771,0.005821
0.126945,0.005720
0.130118,0.005590
0.133292,0.005456
0.136465,0.005349
0.139639,0.005298
0.142813,0.005329
0.145986,0.005460
0.149160,0.005701
0.152333,0.006046
0.155507,0.006475
0.158681,0.006958
0.161854,0.007453
0.165028,0.007913
0.168202,0.008292
0.171375,0.008554
0.174549,0.008672
0.177722,0.008641
0.180896,0.008473
0.184070,0.008201
0.187243,0.007875
0.190417,0.007556
0.193590,0.007309
0.196764,0.007190
0.199938,0.007244
0.203111,0.007493
0.206285,0.007931
0.209459,0.008530
0.212632,0.009231
0.215806,0.009964
0.218979,0.010647
0.222153,0.011203
0.225327,0.011568
0.228500,0.011702
0.231674,0.011596
0.234847,0.011272
0.238021,0.010784
0.241195,0.010208
0.244368,0.009636
0.247542,0.009158
0.250716,0.008857
0.253889,0.008792
0.257063,0.008988
0.260236,0.009440
0.263410,0.010101
0.266584,0.010900
0.269757,0.011739
0.272931,0.012516
0.276104,0.013131
0.279278,0.013506
0.282452,0.013589
0.285625,0.013369
0.288799,0.012873
0.291973,0.012165
0.295146,0.011338
0.298320,0.010503
0.301493,0.009771
0.304667,0.009243
0.307841,0.008995
0.311014,0.009066
0.314188,0.009453
0.317361,0.010113
0.320535,0.010967
0.323709,0.011910
0.326882,0.012823
0.330056,0.013592
0.333230,0.014118
0.336403,0.014334
0.339577,0.014212
0.342750,0.013766
0.345924,0.013056
0.349098,0.012176
0.352271,0.011243
0.355445,0.010386
0.358618,0.009726
0.361792,0.009360
0.364966,0.009348
0.368139,0.009707
0.371313,0.010402
0.374487,0.011355
0.377660,0.012452
0.380834,0.013558
0.384007,0.014534
0.387181,0.015256
0.390355,0.015636
0.393528,0.015624
0.396702,0.015228
0.399875,0.014504
0.403049,0.013551
0.406223,0.012505
0.409396,0.011510
0.412570,0.010710
0.415743,0.010224
0.418917,0.010130
0.422091,0.010459
0.425264,0.011185
0.428438,0.012232
0.431612,0.013482
0.434785,0.014788
0.437959,0.015998
0.441132,0.016967
0.444306,0.017584
0.447480,0.017779
0.450653,0.017539
0.453827,0.016903
0.457000,0.015962
0.460174,0.014845
0.463348,0.013705
0.466521,0.012695
0.469695,0.011952
0.472869,0.011580
0.476042,0.011636
0.479216,0.012124
0.482389,0.012994
0.485563,0.014150
0.488737,0.015459
0.491910,0.016775
0.495084,0.017946
0.498257,0.018843
0.501431,0.019370
0.504605,0.019477
0.507778,0.019165
0.510952,0.018490
0.514126,0.017551
0.517299,0.016481
0.520473,0.015429
0.523646,0.014543
0.526820,0.013950
0.529994,0.013739
0.533167,0.013954
0.536341,0.014582
0.539514,0.015558
0.542688,0.016773
0.545862,0.018087
0.549035,0.019345
0.552209,0.020398
0.555383,0.021121
0.558556,0.021430
0.561730,0.021290
0.564903,0.020724
0.568077,0.019810
0.571251,0.018669
0.574424,0.017455
0.577598,0.016333
0.580771,0.015462
0.583945,0.014971
0.587119,0.014945
0.590292,0.015412
0.593466,0.016336
0.596640,0.017624
0.599813,0.019133
0.602987,0.020692
0.606160,0.022115
0.609334,0.023234
0.612508,0.023914
0.615681,0.024074
0.618855,0.023697
0.622028,0.022831
0.625202,0.021586
0.628376,0.020119
0.631549,0.018614
0.634723,0.017261
0.637896,0.016231
0.641070,0.015657
0.644244,0.015617
0.647417,0.016123
0.650591,0.017123
0.653765,0.018505
0.656938,0.020109
0.660112,0.021751
0.663285,0.023241
0.666459,0.024409
0.669633,0.025126
0.672806,0.025320
0.675980,0.024989
0.679153,0.024194
0.682327,0.023057
0.685501,0.021745
0.688674,0.020442
0.691848,0.019329
0.695022,0.018558
0.698195,0.018231
0.701369,0.018387
0.704542,0.018999
0.707716,0.019977
0.710890,0.021183
0.714063,0.022449
0.717237,0.023601
0.720410,0.024481
0.723584,0.024970
0.726758,0.024999
0.729931,0.024562
0.733105,0.023713
0.736279,0.022559
0.739452,0.021252
0.742626,0.019964
0.745799,0.018869
0.748973,0.018123
0.752147,0.017839
0.755320,0.018079
0.758494,0.018838
0.761667,0.020047
0.764841,0.021581
0.768015,0.023268
0.771188,0.024916
0.774362,0.026335
0.777536,0.027359
0.780709,0.027870
0.783883,0.027810
0.787056,0.027190
0.790230,0.026087
0.793404,0.024633
0.796577,0.022996
0.799751,0.021360
0.802924,0.019904
0.806098,0.018779
0.809272,0.018090
0.812445,0.017893
0.815619,0.018182
0.818793,0.018901
0.821966,0.019946
0.825140,0.021183
0.828313,0.022464
0.831487,0.023641
0.834661,0.024587
0.837834,0.025208
0.841008,0.025453
0.844181,0.025321
0.847355,0.024859
0.850529,0.024153
0.853702,0.023320
0.856876,0.022488
0.860050,0.021780
0.863223,0.021295
0.866397,0.021099
0.869570,0.021210
0.872744,0.021600
0.875918,0.022202
0.879091,0.022913
0.882265,0.023618
0.885438,0.024198
0.888612,0.024554
0.891786,0.024616
0.894959,0.024352
0.898133,0.023773
0.901306,0.022932
0.904480,0.021915
0.907654,0.020833
0.910827,0.019809
0.914001,0.018959
0.917175,0.018387
0.920348,0.018163
0.923522,0.018324
0.926695,0.018860
0.929869,0.019721
0.933043,0.020819
0.936216,0.022036
0.939390,0.023240
0.942563,0.024299
0.945737,0.025095
0.948911,0.025543
0.952084,0.025592
0.955258,0.025240
0.958432,0.024528
0.961605,0.023535
0.964779,0.022369
0.967952,0.021150
0.971126,0.020000
0.974300,0.019026
0.977473,0.018307
0.980647,0.017892
0.983820,0.017791
0.986994,0.017981
0.990168,0.018407
0.993341,0.018993
0.996515,0.019651
0.999689,0.020293
1.002862,0.020839
1.006036,0.021228
1.009209,0.021422
1.012383,0.021412
1.015557,0.021216
1.018730,0.020872
1.021904,0.020439
1.025077,0.019983
1.028251,0.019567
1.031425,0.019247
1.034598,0.019059
1.037772,0.019018
1.040946,0.019113
1.044119,0.019314
1.047293,0.019571
1.050466,0.019827
1.053640,0.020023
1.056814,0.020106
1.059987,0.020040
1.063161,0.019808
1.066334,0.019413
1.069508,0.018883
1.072682,0.018260
1.075855,0.017603
1.079029,0.016975
1.082203,0.016435
1.085376,0.016038
1.088550,0.015820
1.091723,0.015799
1.094897,0.015972
1.098071,0.016314
1.101244,0.016782
1.104418,0.017319
1.107591,0.017859
1.110765,0.018339
1.113939,0.018700
1.117112,0.018898
1.120286,0.018906
1.123460,0.018719
1.126633,0.018352
1.129807,0.017838
1.132980,0.017224
1.136154,0.016565
1.139328,0.015919
1.142501,0.015336
1.145675,0.014858
1.148848,0.014513
1.152022,0.014313
1.155196,0.014251
1.158369,0.014310
1.161543,0.014460
1.164716,0.014662
1.167890,0.014878
1.171064,0.015071
1.174237,0.015212
1.177411,0.015281
1.180585,0.015267
1.183758,0.015172
1.186932,0.015009
1.190105,0.014795
1.193279,0.014556
1.196453,0.014314
1.199626,0.014091
1.202800,0.013903
1.205973,0.013759
1.209147,0.013660
1.212321,0.013599
1.215494,0.013563
1.218668,0.013535
1.221842,0.013497
1.225015,0.013431
1.228189,0.013326
1.231362,0.013174
1.234536,0.012974
1.237710,0.012734
1.240883,0.012466
1.244057,0.012188
1.247230,0.011919
1.250404,0.011679
1.253578,0.011484
1.256751,0.011345
1.259925,0.011269
1.263099,0.011253
1.266272,0.011289
1.269446,0.011362
1.272619,0.011455
1.275793,0.011546
1.278967,0.011616
1.282140,0.011646
1.285314,0.011625
1.288487,0.011544
1.291661,0.011404
1.294835,0.011208
1.298008,0.010967
1.301182,0.010697
1.304356,0.010413
1.307529,0.010134
1.310703,0.009876
1.313876,0.009651
1.317050,0.009469
1.320224,0.009333
1.323397,0.009243
1.326571,0.009192
1.329744,0.009172
1.332918,0.009171
1.336092,0.009177
1.339265,0.009178
1.342439,0.009165
1.345613,0.009131
1.348786,0.009072
1.351960,0.008988
1.355133,0.008883
1.358307,0.008760
1.361481,0.008627
1.364654,0.008488
1.367828,0.008352
1.371001,0.008222
1.374175,0.008101
1.377349,0.007991
1.380522,0.007890
1.383696,0.007798
1.386870,0.007711
1.390043,0.007625
1.393217,0.007537
1.396390,0.007444
1.399564,0.007345
1.402738,0.007238
1.405911,0.007126
1.409085,0.007011
1.412258,0.006896
1.415432,0.006785
1.418606,0.006681
1.421779,0.006589
1.424953,0.006510
1.428126,0.006443
1.431300,0.006388
1.434474,0.006341
1.437647,0.006300
1.440821,0.006259
1.443995,0.006214
1.447168,0.006162
1.450342,0.006099
1.453515,0.006024
1.456689,0.005936
1.459863,0.005837
1.463036,0.005729
1.466210,0.005615
1.469383,0.005499
1.472557,0.005385
1.475731,0.005275
1.478904,0.005174
1.482078,0.005083
1.485252,0.005003
1.488425,0.004934
1.491599,0.004874
1.494772,0.004822
1.497946,0.004776
1.501120,0.004731
1.504293,0.004685
1.507467,0.004637
1.510640,0.004584
1.513814,0.004527
1.516988,0.004464
1.520161,0.004397
1.523335,0.004326
1.526509,0.004254
1.529682,0.004182
1.532856,0.004111
1.536029,0.004042
1.539203,0.003974
1.542377,0.003909
1.545550,0.003846
1.548724,0.003785
1.551897,0.003725
1.555071,0.003665
1.558245,0.003605
1.561418,0.003545
1.564592,0.003485
1.567766,0.003425
1.570939,0.003365
1.574113,0.003307
1.577286,0.003250
1.580460,0.003196
1.583634,0.003145
1.586807,0.003097
1.589981,0.003052
1.593154,0.003010
1.596328,0.002970
1.599502,0.002930
1.602675,0.002890
1.605849,0.002849
1.609023,0.002805
1.612196,0.002759
1.615370,0.002710
1.618543,0.002658
1.621717,0.002605
1.624891,0.002552
1.628064,0.002498
1.631238,0.002446
1.634411,0.002397
1.637585,0.002350
1.640759,0.002306
1.643932,0.002266
1.647106,0.002228
1.650280,0.002193
1.653453,0.002160
1.656627,0.002128
1.659800,0.002095
1.662974,0.002062
1.666148,0.002028
1.669321,0.001993
1.672495,0.001955
1.675668,0.001917
1.678842,0.001879
1.682016,0.001840
1.685189,0.001802
1.688363,0.001766
1.691536,0.001731
1.694710,0.001699
1.697884,0.001669
1.701057,0.001640
1.704231,0.001613
1.707405,0.001586
1.710578,0.001559
1.713752,0.001532
1.716925,0.001503
1.720099,0.001473
1.723273,0.001442
1.726446,0.001410
1.729620,0.001377
1.732793,0.001345
1.735967,0.001314
1.739141,0.001285
1.742314,0.001257
1.745488,0.001232
1.748662,0.001210
1.751835,0.001189
1.755009,0.001171
1.758182,0.001153
1.761356,0.001136
1.764530,0.001118
1.767703,0.001100
1.770877,0.001079
1.774050,0.001057
1.777224,0.001034
1.780398,0.001008
1.783571,0.000982
1.786745,0.000956
1.789919,0.000930
1.793092,0.000906
1.796266,0.000883
1.799439,0.000862
1.802613,0.000844
1.805787,0.000828
1.808960,0.000815
1.812134,0.000802
1.815307,0.000790
1.818481,0.000779
1.821655,0.000766
1.824828,0.000753
1.828002,0.000738
1.831176,0.000722
1.834349,0.000704
1.837523,0.000685
1.840696,0.000665
1.843870,0.000646
1.847044,0.000628
1.850217,0.000610
1.853391,0.000595
1.856564,0.000581
1.859738,0.000569
1.862912,0.000559
1.866085,0.000550
1.869259,0.000542
1.872433,0.000534
1.875606,0.000525
1.878780,0.000516
1.881953,0.000505
1.885127,0.000494
1.888301,0.000481
1.891474,0.000467
1.894648,0.000452
1.897821,0.000438
1.900995,0.000424
1.904169,0.000411
1.907342,0.000400
1.910516,0.000390
1.913689,0.000382
1.916863,0.000375
1.920037,0.000369
1.923210,0.000364
1.926384,0.000359
1.929558,0.000354
1.932731,0.000348
1.935905,0.000341
1.939078,0.000333
1.942252,0.000324
1.945426,0.000314
1.948599,0.000303
1.951773,0.000293
1.954946,0.000282
1.958120,0.000272
1.961294,0.000264
1.964467,0.000256
1.967641,0.000250
1.970815,0.000245
1.973988,0.000242
1.977162,0.000239
1.980335,0.000236
1.983509,0.000233
1.986683,0.000229
1.989856,0.000225
1.993030,0.000220
1.996203,0.000214
1.999377,0.000207
2.002551,0.000200
2.005724,0.000192
2.008898,0.000185
2.012072,0.000178
2.015245,0.000172
2.018419,0.000166
2.021592,0.000162
2.024766,0.000158
2.027940,0.000155
2.031113,0.000153
2.034287,0.000151
2.037460,0.000150
2.040634,0.000148
2.043808,0.000145
2.046981,0.000142
2.050155,0.000139
2.053329,0.000134
2.056502,0.000129
2.059676,0.000124
2.062849,0.000119
2.066023,0.000114
2.069197,0.000109
2.072370,0.000106
2.075544,0.000102
2.078717,0.000100
2.081891,0.000098
2.085065,0.000097
2.088238,0.000096
2.091412,0.000095
2.094586,0.000094
2.097759,0.000092
2.100933,0.000090
2.104106,0.000088
2.107280,0.000085
2.110454,0.000082
2.113627,0.000079
2.116801,0.000075
2.119974,0.000072
2.123148,0.000069
2.126322,0.000066
2.129495,0.000064
2.132669,0.000062
2.135843,0.000061
2.139016,0.000060
2.142190,0.000059
2.145363,0.000059
2.148537,0.000058
2.151711,0.000057
2.154884,0.000056
2.158058,0.000055
2.161231,0.000053
2.164405,0.000052
2.167579,0.000049
2.170752,0.000047
2.173926,0.000045
2.177099,0.000043
2.180273,0.000041
2.183447,0.000039
2.186620,0.000038
2.189794,0.000037
2.192968,0.000036
2.196141,0.000036
2.199315,0.000036
2.202488,0.000035
2.205662,0.000035
2.208836,0.000035
2.212009,0.000034
2.215183,0.000033
2.218356,0.000032
2.221530,0.000030
2.224704,0.000029
2.227877,0.000027
2.231051,0.000026
2.234225,0.000025
2.237398,0.000024
2.240572,0.000023
2.243745,0.000022
2.246919,0.000022
2.250093,0.000021
2.253266,0.000021
2.256440,0.000021
2.259613,0.000021
2.262787,0.000021
2.265961,0.000020
2.269134,0.000020
2.272308,0.000019
2.275482,0.000018
2.278655,0.000018
2.281829,0.000017
2.285002,0.000016
2.288176,0.000015
2.291350,0.000014
2.294523,0.000014
2.297697,0.000013
2.300870,0.000013
2.304044,0.000013
2.307218,0.000013
2.310391,0.000012
2.313565,0.000012
2.316739,0.000012
2.319912,0.000012
2.323086,0.000012
2.326259,0.000011
2.329433,0.000011
2.332607,0.000010
2.335780,0.000010
2.338954,0.000009
2.342127,0.000009
2.345301,0.000008
2.348475,0.000008
2.351648,0.000008
2.354822,0.000007
2.357996,0.000007
2.361169,0.000007
2.364343,0.000007
2.367516,0.000007
2.370690,0.000007
2.373864,0.000007
2.377037,0.000007
2.380211,0.000007
2.383384,0.000006
2.386558,0.000006
2.389732,0.000006
2.392905,0.000005
2.396079,0.000005
2.399253,0.000005
2.402426,0.000005
2.405600,0.000004
2.408773,0.000004
2.411947,0.000004
2.415121,0.000004
2.418294,0.000004
2.421468,0.000004
2.424641,0.000004
2.427815,0.000004
2.430989,0.000004
2.434162,0.000004
2.437336,0.000004
2.440509,0.000004
2.443683,0.000003
2.446857,0.000003
2.450030,0.000003
2.453204,0.000003
2.456378,0.000003
2.459551,0.000002
2.462725,0.000002
2.465898,0.000002
2.469072,0.000002
2.472246,0.000002
2.475419,0.000002
2.478593,0.000002
2.481766,0.000002
2.484940,0.000002
2.488114,0.000002
2.491287,0.000002
2.494461,0.000002
2.497635,0.000002
2.500808,0.000002
2.503982,0.000002
2.507155,0.000001
2.510329,0.000001
2.513503,0.000001
2.516676,0.000001
2.519850,0.000001
2.523023,0.000001
2.526197,0.000001
2.529371,0.000001
2.532544,0.000001
2.535718,0.000001
2.538892,0.000001
2.542065,0.000001
2.545239,0.000001
2.548412,0.000001
2.551586,0.000001
2.554760,0.000001
2.557933,0.000001
2.561107,0.000001
2.564280,0.000001
2.567454,0.000001
2.570628,0.000001
2.573801,0.000001
2.576975,0.000001
2.580149,0.000001
2.583322,0.000001
2.586496,0.000001
2.589669,0.000001
2.592843,0.000001
2.596017,0.000001
2.599190,0.000001
2.602364,0.000001
2.605537,0.000000
2.608711,0.000000
2.611885,0.000000
2.615058,0.000000
2.618232,0.000000
2.621406,0.000000
2.624579,0.000000
2.627753,0.000000
2.630926,0.000000
2.634100,0.000000
2.637274,0.000000
2.640447,0.000000
2.643621,0.000000
2.646794,0.000000
2.649968,0.000000
2.653142,0.000000
2.656315,0.000000
2.659489,0.000000
2.662663,0.000000
2.665836,0.000000
2.669010,0.000000
2.672183,0.000000
2.675357,0.000000
2.678531,0.000000
2.681704,0.000000
2.684878,0.000000
2.688051,0.000000
2.691225,0.000000
2.694399,0.000000
2.697572,0.000000
2.700746,0.000000
2.703919,0.000000
2.707093,0.000000
2.710267,0.000000
2.713440,0.000000
2.716614,0.000000
2.719788,0.000000
2.722961,0.000000
2.726135,0.000000
2.729308,0.000000
2.732482,0.000000
2.735656,0.000000
2.738829,0.000000
2.742003,0.000000
2.745176,0.000000
2.748350,0.000000
2.751524,0.000000
2.754697,0.000000
2.757871,0.000000
2.761045,0.000000
2.764218,0.000000
2.767392,0.000000
2.770565,0.000000
2.773739,0.000000
2.776913,0.000000
2.780086,0.000000
2.783260,0.000000
2.786433,0.000000
2.789607,-0.000000
2.792781,-0.000000
2.795954,-0.000000
2.799128,-0.000000
2.802302,-0.000000
2.805475,-0.000000
2.808649,0.000000
2.811822,0.000000
2.814996,0.000000
2.818170,0.000000
2.821343,-0.000000
2.824517,-0.000000
2.827690,-0.000000
2.830864,-0.000000
2.834038,-0.000000
2.837211,-0.000000
2.840385,0.000000
2.843559,0.000000
2.846732,0.000000
2.849906,0.000000
2.853079,-0.000000
2.856253,-0.000000
2.859427,-0.000000
2.862600,-0.000000
2.865774,-0.000000
2.868947,-0.000000
2.872121,0.000000
2.875295,0.000000
2.878468,0.000000
2.881642,0.000000
2.884816,-0.000000
2.887989,-0.000000
2.891163,-0.000000
2.894336,-0.000000
2.897510,-0.000000
2.900684,-0.000000
2.903857,0.000000
2.907031,0.000000
2.910204,0.000000
2.913378,0.000000
2.916552,0.000000
2.919725,-0.000000
2.922899,-0.000000
2.926072,-0.000000
2.929246,-0.000000
2.932420,0.000000
2.935593,0.000000
2.938767,0.000000
2.941941,0.000000
2.945114,0.000000
2.948288,0.000000
2.951461,-0.000000
2.954635,-0.000000
2.957809,-0.000000
2.960982,-0.000000
2.964156,0.000000
2.967329,0.000000
2.970503,0.000000
2.973677,0.000000
2.976850,0.000000
2.980024,0.000000
2.983198,0.000000
2.986371,-0.000000
2.989545,-0.000000
2.992718,0.000000
2.995892,0.000000
2.999066,0.000000
3.002239,0.000000
3.005413,0.000000
3.008586,0.000000
3.011760,0.000000
3.014934,0.000000
3.018107,0.000000
3.021281,0.000000
3.024455,0.000000
3.027628,0.000000
3.030802,0.000000
3.033975,0.000000
3.037149,0.000000
3.040323,0.000000
3.043496,0.000000
3.046670,0.000000
3.049843,0.000000
3.053017,0.000000
3.056191,0.000000
3.059364,0.000000
3.062538,0.000000
3.065712,0.000000
3.068885,0.000000
3.072059,0.000000
3.075232,0.000000
3.078406,0.000000
3.081580,0.000000
3.084753,0.000000
3.087927,0.000000
3.091100,0.000000
3.094274,0.000000
3.097448,0.000000
3.100621,0.000000
3.103795,0.000000
3.106969,0.000000
3.110142,0.000000
3.113316,0.000000
3.116489,0.000000
3.119663,0.000000
3.122837,0.000000
3.126010,0.000000
3.129184,0.000000
3.132357,0.000000
3.135531,0.000000
3.138705,0.000000
3.141878,0.000000
3.145052,0.000000
3.148226,-0.000000
3.151399,0.000000
3.154573,0.000000
3.157746,0.000000
3.160920,0.000000
3.164094,0.000000
3.167267,0.000000
3.170441,0.000000
3.173614,0.000000
3.176788,-0.000000
3.179962,-0.000000
3.183135,-0.000000
3.186309,0.000000
3.189482,0.000000
3.192656,0.000000
3.195830,0.000000
3.199003,0.000000
3.202177,0.000000
3.205351,0.000000
3.208524,-0.000000
3.211698,-0.000000
3.214871,-0.000000
3.218045,0.000000
3.221219,0.000000
3.224392,0.000000
3.227566,0.000000
3.230739,0.000000
3.233913,0.000000
3.237087,-0.000000
3.240260,-0.000000
3.243434,-0.000000
3.246608,-0.000000
3.249781,0.000000
3.252955,0.000000
3.256128,0.000000
3.259302,0.000000
3.262476,0.000000
3.265649,0.000000
3.268823,-0.000000
3.271996,-0.000000
3.275170,-0.000000
3.278344,-0.000000
3.281517,-0.000000
3.284691,0.000000
3.287865,0.000000
3.291038,0.000000
3.294212,0.000000
3.297385,-0.000000
3.300559,-0.000000
3.303733,-0.000000
3.306906,-0.000000
3.310080,-0.000000
3.313253,-0.000000
3.316427,0.000000
3.319601,0.000000
3.322774,0.000000
3.325948,0.000000
3.329122,-0.000000
3.332295,-0.000000
3.335469,-0.000000
3.338642,-0.000000
3.341816,-0.000000
3.344990,-0.000000
3.348163,-0.000000
3.351337,0.000000
3.354510,0.000000
3.357684,0.000000
3.360858,-0.000000
3.364031,-0.000000
3.367205,-0.000000
3.370379,-0.000000
3.373552,-0.000000
3.376726,-0.000000
3.379899,-0.000000
3.383073,0.000000
3.386247,0.000000
3.389420,0.000000
3.392594,-0.000000
3.395767,-0.000000
3.398941,-0.000000
3.402115,-0.000000
3.405288,-0.000000
3.408462,-0.000000
3.411636,-0.000000
3.414809,0.000000
3.417983,0.000000
3.421156,0.000000
3.424330,-0.000000
3.427504,-0.000000
3.430677,-0.000000
3.433851,-0.000000
3.437024,-0.000000
3.440198,-0.000000
3.443372,-0.000000
3.446545,0.000000
3.449719,0.000000
3.452892,0.000000
3.456066,-0.000000
3.459240,-0.000000
3.462413,-0.000000
3.465587,-0.000000
3.468761,-0.000000
3.471934,-0.000000
3.475108,-0.000000
3.478281,0.000000
3.481455,0.000000
3.484629,0.000000
3.487802,-0.000000
3.490976,-0.000000
3.494149,-0.000000
3.497323,-0.000000
3.500497,-0.000000
3.503670,-0.000000
3.506844,-0.000000
3.510018,0.000000
3.513191,0.000000
3.516365,0.000000
3.519538,-0.000000
3.522712,-0.000000
3.525886,-0.000000
3.529059,-0.000000
3.532233,-0.000000
3.535406,-0.000000
3.538580,-0.000000
3.541754,0.000000
3.544927,0.000000
3.548101,0.000000
3.551275,-0.000000
3.554448,-0.000000
3.557622,-0.000000
3.560795,-0.000000
3.563969,-0.000000
3.567143,-0.000000
3.570316,0.000000
3.573490,0.000000
3.576663,0.000000
3.579837,0.000000
3.583011,-0.000000
3.586184,-0.000000
3.589358,-0.000000
3.592532,-0.000000
3.595705,-0.000000
3.598879,-0.000000
3.602052,0.000000
3.605226,0.000000
3.608400,0.000000
3.611573,0.000000
3.614747,-0.000000
3.617920,-0.000000
3.621094,-0.000000
3.624268,-0.000000
3.627441,-0.000000
3.630615,-0.000000
3.633789,0.000000
3.636962,0.000000
3.640136,0.000000
3.643309,0.000000
3.646483,0.000000
3.649657,-0.000000
3.652830,-0.000000
3.656004,-0.000000
3.659177,-0.000000
3.662351,-0.000000
3.665525,0.000000
3.668698,0.000000
3.671872,0.000000
3.675046,0.000000
3.678219,0.000000
3.681393,-0.000000
3.684566,-0.000000
3.687740,-0.000000
3.690914,-0.000000
3.694087,-0.000000
3.697261,0.000000
3.700434,0.000000
3.703608,0.000000
3.706782,0.000000
3.709955,0.000000
3.713129,-0.000000
3.716302,-0.000000
3.719476,-0.000000
3.722650,-0.000000
3.725823,-0.000000
3.728997,0.000000
3.732171,0.000000
3.735344,0.000000
3.738518,0.000000
3.741691,0.000000
3.744865,-0.000000
3.748039,-0.000000
3.751212,-0.000000
3.754386,-0.000000
3.757559,-0.000000
3.760733,0.000000
3.763907,0.000000
3.767080,0.000000
3.770254,0.000000
3.773428,0.000000
3.776601,-0.000000
3.779775,-0.000000
3.782948,-0.000000
3.786122,-0.000000
3.789296,-0.000000
3.792469,0.000000
3.795643,0.000000
3.798816,0.000000
3.801990,0.000000
3.805164,0.000000
3.808337,-0.000000
3.811511,-0.000000
3.814685,-0.000000
3.817858,-0.000000
3.821032,-0.000000
3.824205,0.000000
3.827379,0.000000
3.830553,0.000000
3.833726,0.000000
3.836900,0.000000
3.840073,-0.000000
3.843247,-0.000000
3.846421,-0.000000
3.849594,-0.000000
3.852768,-0.000000
3.855942,0.000000
3.859115,0.000000
3.862289,0.000000
3.865462,0.000000
3.868636,0.000000
3.871810,-0.000000
3.874983,-0.000000
3.878157,-0.000000
3.881330,-0.000000
3.884504,-0.000000
3.887678,0.000000
3.890851,0.000000
3.894025,0.000000
3.897199,0.000000
3.900372,0.000000
3.903546,-0.000000
3.906719,-0.000000
3.909893,-0.000000
3.913067,-0.000000
3.916240,-0.000000
3.919414,0.000000
3.922587,0.000000
3.925761,0.000000
3.928935,0.000000
3.932108,0.000000
3.935282,-0.000000
3.938455,-0.000000
3.941629,-0.000000
3.944803,-0.000000
3.947976,-0.000000
3.951150,0.000000
3.954324,0.000000
3.957497,0.000000
3.960671,0.000000
3.963844,0.000000
3.967018,-0.000000
3.970192,-0.000000
3.973365,-0.000000
3.976539,-0.000000
3.979712,-0.000000
3.982886,0.000000
3.986060,0.000000
3.989233,0.000000
3.992407,0.000000
3.995581,0.000000
3.998754,-0.000000


==> anc/fig12/dmrg_T_1_c.csv <==
omega/2E_p,sigma
0.000000,0.002340
0.003174,0.002343
0.006347,0.002348
0.009521,0.002355
0.012694,0.002362
0.015868,0.002370
0.019042,0.002376
0.022215,0.002380
0.025389,0.002382
0.028563,0.002381
0.031736,0.002378
0.034910,0.002373
0.038083,0.002367
0.041257,0.002363
0.044431,0.002360
0.047604,0.002360
0.050778,0.002365
0.053951,0.002375
0.057125,0.002389
0.060299,0.002408
0.063472,0.002431
0.066646,0.002456
0.069820,0.002482
0.072993,0.002508
0.076167,0.002531
0.079340,0.002552
0.082514,0.002569
0.085688,0.002581
0.088861,0.002591
0.092035,0.002598
0.095208,0.002605
0.098382,0.002615
0.101556,0.002630
0.104729,0.002652
0.107903,0.002684
0.111077,0.002726
0.114250,0.002777
0.117424,0.002838
0.120597,0.002904
0.123771,0.002974
0.126945,0.003046
0.130118,0.003115
0.133292,0.003182
0.136465,0.003247
0.139639,0.003309
0.142813,0.003371
0.145986,0.003436
0.149160,0.003506
0.152333,0.003585
0.155507,0.003672
0.158681,0.003768
0.161854,0.003873
0.165028,0.003984
0.168202,0.004097
0.171375,0.004211
0.174549,0.004323
0.177722,0.004430
0.180896,0.004533
0.184070,0.004631
0.187243,0.004726
0.190417,0.004820
0.193590,0.004914
0.196764,0.005011
0.199938,0.005109
0.203111,0.005210
0.206285,0.005311
0.209459,0.005410
0.212632,0.005506
0.215806,0.005596
0.218979,0.005679
0.222153,0.005753
0.225327,0.005819
0.228500,0.005879
0.231674,0.005932
0.234847,0.005982
0.238021,0.006029
0.241195,0.006075
0.244368,0.006120
0.247542,0.006164
0.250716,0.006206
0.253889,0.006246
0.257063,0.006283
0.260236,0.006315
0.263410,0.006343
0.266584,0.006366
0.269757,0.006385
0.272931,0.006401
0.276104,0.006415
0.279278,0.006428
0.282452,0.006441
0.285625,0.006455
0.288799,0.006469
0.291973,0.006484
0.295146,0.006499
0.298320,0.006515
0.301493,0.006530
0.304667,0.006545
0.307841,0.006560
0.311014,0.006574
0.314188,0.006590
0.317361,0.006606
0.320535,0.006624
0.323709,0.006645
0.326882,0.006668
0.330056,0.006695
0.333230,0.006724
0.336403,0.006757
0.339577,0.006793
0.342750,0.006832
0.345924,0.006873
0.349098,0.006916
0.352271,0.006962
0.355445,0.007009
0.358618,0.007058
0.361792,0.007109
0.364966,0.007162
0.368139,0.007216
0.371313,0.007271
0.374487,0.007328
0.377660,0.007386
0.380834,0.007445
0.384007,0.007504
0.387181,0.007564
0.390355,0.007624
0.393528,0.007685
0.396702,0.007745
0.399875,0.007805
0.403049,0.007865
0.406223,0.007925
0.409396,0.007985
0.412570,0.008044
0.415743,0.008104
0.418917,0.008164
0.422091,0.008225
0.425264,0.008287
0.428438,0.008350
0.431612,0.008415
0.434785,0.008482
0.437959,0.008551
0.441132,0.008622
0.444306,0.008695
0.447480,0.008769
0.450653,0.008845
0.453827,0.008923
0.457000,0.009002
0.460174,0.009082
0.463348,0.009163
0.466521,0.009245
0.469695,0.009328
0.472869,0.009412
0.476042,0.009497
0.479216,0.009582
0.482389,0.009669
0.485563,0.009756
0.488737,0.009845
0.491910,0.009934
0.495084,0.010024
0.498257,0.010114
0.501431,0.010205
0.504605,0.010297
0.507778,0.010389
0.510952,0.010481
0.514126,0.010573
0.517299,0.010665
0.520473,0.010757
0.523646,0.010849
0.526820,0.010941
0.529994,0.011033
0.533167,0.011125
0.536341,0.011218
0.539514,0.011311
0.542688,0.011404
0.545862,0.011496
0.549035,0.011588
0.552209,0.011679
0.555383,0.011768
0.558556,0.011855
0.561730,0.011941
0.564903,0.012024
0.568077,0.012105
0.571251,0.012185
0.574424,0.012264
0.577598,0.012342
0.580771,0.012421
0.583945,0.012500
0.587119,0.012580
0.590292,0.012661
0.593466,0.012744
0.596640,0.012827
0.599813,0.012912
0.602987,0.012998
0.606160,0.013084
0.609334,0.013171
0.612508,0.013258
0.615681,0.013346
0.618855,0.013434
0.622028,0.013522
0.625202,0.013611
0.628376,0.013699
0.631549,0.013788
0.634723,0.013876
0.637896,0.013964
0.641070,0.014050
0.644244,0.014134
0.647417,0.014216
0.650591,0.014296
0.653765,0.014373
0.656938,0.014448
0.660112,0.014521
0.663285,0.014592
0.666459,0.014663
0.669633,0.014733
0.672806,0.014803
0.675980,0.014873
0.679153,0.014945
0.682327,0.015017
0.685501,0.015091
0.688674,0.015166
0.691848,0.015241
0.695022,0.015317
0.698195,0.015393
0.701369,0.015468
0.704542,0.015543
0.707716,0.015617
0.710890,0.015689
0.714063,0.015761
0.717237,0.015831
0.720410,0.015900
0.723584,0.015968
0.726758,0.016036
0.729931,0.016103
0.733105,0.016171
0.736279,0.016239
0.739452,0.016308
0.742626,0.016378
0.745799,0.016448
0.748973,0.016520
0.752147,0.016592
0.755320,0.016665
0.758494,0.016738
0.761667,0.016810
0.764841,0.016881
0.768015,0.016950
0.771188,0.017017
0.774362,0.017081
0.777536,0.017142
0.780709,0.017199
0.783883,0.017252
0.787056,0.017301
0.790230,0.017347
0.793404,0.017389
0.796577,0.017429
0.799751,0.017467
0.802924,0.017504
0.806098,0.017540
0.809272,0.017577
0.812445,0.017616
0.815619,0.017657
0.818793,0.017702
0.821966,0.017750
0.825140,0.017803
0.828313,0.017860
0.831487,0.017920
0.834661,0.017984
0.837834,0.018050
0.841008,0.018117
0.844181,0.018184
0.847355,0.018248
0.850529,0.018308
0.853702,0.018363
0.856876,0.018411
0.860050,0.018450
0.863223,0.018482
0.866397,0.018505
0.869570,0.018520
0.872744,0.018528
0.875918,0.018530
0.879091,0.018528
0.882265,0.018524
0.885438,0.018520
0.888612,0.018517
0.891786,0.018518
0.894959,0.018523
0.898133,0.018535
0.901306,0.018554
0.904480,0.018580
0.907654,0.018613
0.910827,0.018652
0.914001,0.018697
0.917175,0.018745
0.920348,0.018795
0.923522,0.018844
0.926695,0.018891
0.929869,0.018933
0.933043,0.018968
0.936216,0.018994
0.939390,0.019011
0.942563,0.019017
0.945737,0.019013
0.948911,0.018998
0.952084,0.018974
0.955258,0.018943
0.958432,0.018906
0.961605,0.018867
0.964779,0.018827
0.967952,0.018788
0.971126,0.018754
0.974300,0.018727
0.977473,0.018707
0.980647,0.018696
0.983820,0.018693
0.986994,0.018699
0.990168,0.018713
0.993341,0.018732
0.996515,0.018755
0.999689,0.018780
1.002862,0.018803
1.006036,0.018824
1.009209,0.018839
1.012383,0.018846
1.015557,0.018844
1.018730,0.018831
1.021904,0.018808
1.025077,0.018774
1.028251,0.018731
1.031425,0.018678
1.034598,0.018619
1.037772,0.018555
1.040946,0.018489
1.044119,0.018422
1.047293,0.018358
1.050466,0.018298
1.053640,0.018244
1.056814,0.018198
1.059987,0.018159
1.063161,0.018130
1.066334,0.018107
1.069508,0.018092
1.072682,0.018082
1.075855,0.018076
1.079029,0.018071
1.082203,0.018064
1.085376,0.018053
1.088550,0.018037
1.091723,0.018013
1.094897,0.017979
1.098071,0.017936
1.101244,0.017883
1.104418,0.017819
1.107591,0.017748
1.110765,0.017669
1.113939,0.017586
1.117112,0.017499
1.120286,0.017412
1.123460,0.017327
1.126633,0.017246
1.129807,0.017170
1.132980,0.017100
1.136154,0.017037
1.139328,0.016981
1.142501,0.016932
1.145675,0.016888
1.148848,0.016848
1.152022,0.016810
1.155196,0.016773
1.158369,0.016736
1.161543,0.016695
1.164716,0.016650
1.167890,0.016599
1.171064,0.016542
1.174237,0.016477
1.177411,0.016406
1.180585,0.016328
1.183758,0.016243
1.186932,0.016154
1.190105,0.016061
1.193279,0.015965
1.196453,0.015868
1.199626,0.015772
1.202800,0.015678
1.205973,0.015586
1.209147,0.015499
1.212321,0.015417
1.215494,0.015339
1.218668,0.015266
1.221842,0.015198
1.225015,0.015133
1.228189,0.015071
1.231362,0.015010
1.234536,0.014949
1.237710,0.014887
1.240883,0.014822
1.244057,0.014752
1.247230,0.014678
1.250404,0.014599
1.253578,0.014514
1.256751,0.014424
1.259925,0.014329
1.263099,0.014231
1.266272,0.014130
1.269446,0.014027
1.272619,0.013924
1.275793,0.013822
1.278967,0.013721
1.282140,0.013624
1.285314,0.013530
1.288487,0.013439
1.291661,0.013352
1.294835,0.013269
1.298008,0.013188
1.301182,0.013109
1.304356,0.013031
1.307529,0.012954
1.310703,0.012877
1.313876,0.012798
1.317050,0.012717
1.320224,0.012633
1.323397,0.012547
1.326571,0.012457
1.329744,0.012365
1.332918,0.012270
1.336092,0.012172
1.339265,0.012073
1.342439,0.011972
1.345613,0.011871
1.348786,0.011770
1.351960,0.011669
1.355133,0.011570
1.358307,0.011473
1.361481,0.011378
1.364654,0.011285
1.367828,0.011194
1.371001,0.011105
1.374175,0.011018
1.377349,0.010932
1.380522,0.010848
1.383696,0.010763
1.386870,0.010679
1.390043,0.010594
1.393217,0.010508
1.396390,0.010421
1.399564,0.010332
1.402738,0.010242
1.405911,0.010150
1.409085,0.010056
1.412258,0.009961
1.415432,0.009866
1.418606,0.009770
1.421779,0.009674
1.424953,0.009579
1.428126,0.009484
1.431300,0.009391
1.434474,0.009299
1.437647,0.009208
1.440821,0.009120
1.443995,0.009033
1.447168,0.008947
1.450342,0.008862
1.453515,0.008778
1.456689,0.008695
1.459863,0.008612
1.463036,0.008529
1.466210,0.008446
1.469383,0.008363
1.472557,0.008279
1.475731,0.008194
1.478904,0.008108
1.482078,0.008022
1.485252,0.007936
1.488425,0.007850
1.491599,0.007763
1.494772,0.007677
1.497946,0.007591
1.501120,0.007506
1.504293,0.007422
1.507467,0.007338
1.510640,0.007256
1.513814,0.007175
1.516988,0.007095
1.520161,0.007016
1.523335,0.006939
1.526509,0.006861
1.529682,0.006785
1.532856,0.006709
1.536029,0.006634
1.539203,0.006558
1.542377,0.006483
1.545550,0.006408
1.548724,0.006332
1.551897,0.006257
1.555071,0.006182
1.558245,0.006107
1.561418,0.006032
1.564592,0.005957
1.567766,0.005883
1.570939,0.005809
1.574113,0.005736
1.577286,0.005663
1.580460,0.005592
1.583634,0.005521
1.586807,0.005451
1.589981,0.005382
1.593154,0.005314
1.596328,0.005247
1.599502,0.005180
1.602675,0.005114
1.605849,0.005048
1.609023,0.004984
1.612196,0.004919
1.615370,0.004855
1.618543,0.004791
1.621717,0.004728
1.624891,0.004664
1.628064,0.004602
1.631238,0.004539
1.634411,0.004477
1.637585,0.004415
1.640759,0.004354
1.643932,0.004293
1.647106,0.004233
1.650280,0.004174
1.653453,0.004115
1.656627,0.004057
1.659800,0.003999
1.662974,0.003943
1.666148,0.003887
1.669321,0.003832
1.672495,0.003777
1.675668,0.003723
1.678842,0.003669
1.682016,0.003617
1.685189,0.003564
1.688363,0.003512
1.691536,0.003461
1.694710,0.003410
1.697884,0.003359
1.701057,0.003309
1.704231,0.003259
1.707405,0.003210
1.710578,0.003161
1.713752,0.003113
1.716925,0.003065
1.720099,0.003018
1.723273,0.002971
1.726446,0.002925
1.729620,0.002879
1.732793,0.002834
1.735967,0.002790
1.739141,0.002746
1.742314,0.002703
1.745488,0.002660
1.748662,0.002618
1.751835,0.002577
1.755009,0.002536
1.758182,0.002495
1.761356,0.002455
1.764530,0.002415
1.767703,0.002376
1.770877,0.002337
1.774050,0.002299
1.777224,0.002261
1.780398,0.002223
1.783571,0.002186
1.786745,0.002150
1.789919,0.002114
1.793092,0.002078
1.796266,0.002043
1.799439,0.002008
1.802613,0.001974
1.805787,0.001940
1.808960,0.001907
1.812134,0.001874
1.815307,0.001842
1.818481,0.001810
1.821655,0.001779
1.824828,0.001748
1.828002,0.001718
1.831176,0.001687
1.834349,0.001658
1.837523,0.001628
1.840696,0.001600
1.843870,0.001571
1.847044,0.001543
1.850217,0.001515
1.853391,0.001488
1.856564,0.001461
1.859738,0.001435
1.862912,0.001408
1.866085,0.001383
1.869259,0.001357
1.872433,0.001332
1.875606,0.001308
1.878780,0.001283
1.881953,0.001260
1.885127,0.001236
1.888301,0.001213
1.891474,0.001190
1.894648,0.001168
1.897821,0.001146
1.900995,0.001124
1.904169,0.001103
1.907342,0.001082
1.910516,0.001061
1.913689,0.001041
1.916863,0.001021
1.920037,0.001001
1.923210,0.000982
1.926384,0.000963
1.929558,0.000944
1.932731,0.000925
1.935905,0.000907
1.939078,0.000889
1.942252,0.000871
1.945426,0.000854
1.948599,0.000837
1.951773,0.000820
1.954946,0.000804
1.958120,0.000788
1.961294,0.000772
1.964467,0.000756
1.967641,0.000741
1.970815,0.000726
1.973988,0.000711
1.977162,0.000697
1.980335,0.000682
1.983509,0.000668
1.986683,0.000654
1.989856,0.000641
1.993030,0.000627
1.996203,0.000614
1.999377,0.000601
2.002551,0.000589
2.005724,0.000576
2.008898,0.000564
2.012072,0.000552
2.015245,0.000541
2.018419,0.000529
2.021592,0.000518
2.024766,0.000507
2.027940,0.000496
2.031113,0.000485
2.034287,0.000475
2.037460,0.000464
2.040634,0.000454
2.043808,0.000444
2.046981,0.000434
2.050155,0.000425
2.053329,0.000415
2.056502,0.000406
2.059676,0.000397
2.062849,0.000389
2.066023,0.000380
2.069197,0.000372
2.072370,0.000363
2.075544,0.000355
2.078717,0.000347
2.081891,0.000339
2.085065,0.000332
2.088238,0.000324
2.091412,0.000317
2.094586,0.000309
2.097759,0.000302
2.100933,0.000295
2.104106,0.000288
2.107280,0.000282
2.110454,0.000275
2.113627,0.000269
2.116801,0.000263
2.119974,0.000257
2.123148,0.000251
2.126322,0.000245
2.129495,0.000239
2.132669,0.000234
2.135843,0.000228
2.139016,0.000223
2.142190,0.000217
2.145363,0.000212
2.148537,0.000207
2.151711,0.000202
2.154884,0.000197
2.158058,0.000192
2.161231,0.000187
2.164405,0.000183
2.167579,0.000178
2.170752,0.000174
2.173926,0.000170
2.177099,0.000166
2.180273,0.000162
2.183447,0.000158
2.186620,0.000154
2.189794,0.000150
2.192968,0.000146
2.196141,0.000143
2.199315,0.000139
2.202488,0.000135
2.205662,0.000132
2.208836,0.000129
2.212009,0.000125
2.215183,0.000122
2.218356,0.000119
2.221530,0.000116
2.224704,0.000113
2.227877,0.000110
2.231051,0.000108
2.234225,0.000105
2.237398,0.000102
2.240572,0.000100
2.243745,0.000097
2.246919,0.000095
2.250093,0.000092
2.253266,0.000090
2.256440,0.000087
2.259613,0.000085
2.262787,0.000082
2.265961,0.000080
2.269134,0.000078
2.272308,0.000076
2.275482,0.000074
2.278655,0.000072
2.281829,0.000070
2.285002,0.000069
2.288176,0.000067
2.291350,0.000065
2.294523,0.000063
2.297697,0.000062
2.300870,0.000060
2.304044,0.000058
2.307218,0.000057
2.310391,0.000055
2.313565,0.000053
2.316739,0.000052
2.319912,0.000050
2.323086,0.000049
2.326259,0.000048
2.329433,0.000046
2.332607,0.000045
2.335780,0.000044
2.338954,0.000043
2.342127,0.000042
2.345301,0.000041
2.348475,0.000039
2.351648,0.000038
2.354822,0.000037
2.357996,0.000036
2.361169,0.000035
2.364343,0.000034
2.367516,0.000033
2.370690,0.000032
2.373864,0.000031
2.377037,0.000030
2.380211,0.000029
2.383384,0.000028
2.386558,0.000028
2.389732,0.000027
2.392905,0.000026
2.396079,0.000025
2.399253,0.000025
2.402426,0.000024
2.405600,0.000023
2.408773,0.000023
2.411947,0.000022
2.415121,0.000021
2.418294,0.000021
2.421468,0.000020
2.424641,0.000019
2.427815,0.000019
2.430989,0.000018
2.434162,0.000018
2.437336,0.000017
2.440509,0.000017
2.443683,0.000016
2.446857,0.000016
2.450030,0.000015
2.453204,0.000015
2.456378,0.000014
2.459551,0.000014
2.462725,0.000014
2.465898,0.000013
2.469072,0.000013
2.472246,0.000012
2.475419,0.000012
2.478593,0.000011
2.481766,0.000011
2.484940,0.000011
2.488114,0.000010
2.491287,0.000010
2.494461,0.000010
2.497635,0.000010
2.500808,0.000009
2.503982,0.000009
2.507155,0.000009
2.510329,0.000008
2.513503,0.000008
2.516676,0.000008
2.519850,0.000008
2.523023,0.000007
2.526197,0.000007
2.529371,0.000007
2.532544,0.000007
2.535718,0.000006
2.538892,0.000006
2.542065,0.000006
2.545239,0.000006
2.548412,0.000006
2.551586,0.000005
2.554760,0.000005
2.557933,0.000005
2.561107,0.000005
2.564280,0.000005
2.567454,0.000005
2.570628,0.000005
2.573801,0.000004
2.576975,0.000004
2.580149,0.000004
2.583322,0.000004
2.586496,0.000004
2.589669,0.000004
2.592843,0.000004
2.596017,0.000003
2.599190,0.000003
2.602364,0.000003
2.605537,0.000003
2.608711,0.000003
2.611885,0.000003
2.615058,0.000003
2.618232,0.000003
2.621406,0.000003
2.624579,0.000003
2.627753,0.000002
2.630926,0.000002
2.634100,0.000002
2.637274,0.000002
2.640447,0.000002
2.643621,0.000002
2.646794,0.000002
2.649968,0.000002
2.653142,0.000002
2.656315,0.000002
2.659489,0.000002
2.662663,0.000002
2.665836,0.000002
2.669010,0.000002
2.672183,0.000002
2.675357,0.000001
2.678531,0.000001
2.681704,0.000001
2.684878,0.000001
2.688051,0.000001
2.691225,0.000001
2.694399,0.000001
2.697572,0.000001
2.700746,0.000001
2.703919,0.000001
2.707093,0.000001
2.710267,0.000001
2.713440,0.000001
2.716614,0.000001
2.719788,0.000001
2.722961,0.000001
2.726135,0.000001
2.729308,0.000001
2.732482,0.000001
2.735656,0.000001
2.738829,0.000001
2.742003,0.000001
2.745176,0.000001
2.748350,0.000001
2.751524,0.000001
2.754697,0.000001
2.757871,0.000001
2.761045,0.000001
2.764218,0.000001
2.767392,0.000001
2.770565,0.000000
2.773739,0.000000
2.776913,0.000000
2.780086,0.000000
2.783260,0.000000
2.786433,0.000000
2.789607,0.000000
2.792781,0.000000
2.795954,0.000000
2.799128,0.000000
2.802302,0.000000
2.805475,0.000000
2.808649,0.000000
2.811822,0.000000
2.814996,0.000000
2.818170,0.000000
2.821343,0.000000
2.824517,0.000000
2.827690,0.000000
2.830864,0.000000
2.834038,0.000000
2.837211,0.000000
2.840385,0.000000
2.843559,0.000000
2.846732,0.000000
2.849906,0.000000
2.853079,0.000000
2.856253,0.000000
2.859427,0.000000
2.862600,0.000000
2.865774,0.000000
2.868947,0.000000
2.872121,0.000000
2.875295,0.000000
2.878468,0.000000
2.881642,0.000000
2.884816,0.000000
2.887989,0.000000
2.891163,0.000000
2.894336,0.000000
2.897510,0.000000
2.900684,0.000000
2.903857,0.000000
2.907031,0.000000
2.910204,0.000000
2.913378,0.000000
2.916552,0.000000
2.919725,0.000000
2.922899,0.000000
2.926072,0.000000
2.929246,0.000000
2.932420,0.000000
2.935593,0.000000
2.938767,0.000000
2.941941,0.000000
2.945114,0.000000
2.948288,0.000000
2.951461,0.000000
2.954635,0.000000
2.957809,0.000000
2.960982,0.000000
2.964156,0.000000
2.967329,0.000000
2.970503,0.000000
2.973677,0.000000
2.976850,0.000000
2.980024,0.000000
2.983198,0.000000
2.986371,0.000000
2.989545,0.000000
2.992718,0.000000
2.995892,0.000000
2.999066,0.000000
3.002239,0.000000
3.005413,0.000000
3.008586,0.000000
3.011760,0.000000
3.014934,0.000000
3.018107,0.000000
3.021281,0.000000
3.024455,0.000000
3.027628,0.000000
3.030802,0.000000
3.033975,0.000000
3.037149,0.000000
3.040323,0.000000
3.043496,0.000000
3.046670,0.000000
3.049843,0.000000
3.053017,0.000000
3.056191,0.000000
3.059364,0.000000
3.062538,0.000000
3.065712,0.000000
3.068885,0.000000
3.072059,0.000000
3.075232,0.000000
3.078406,0.000000
3.081580,0.000000
3.084753,0.000000
3.087927,0.000000
3.091100,0.000000
3.094274,0.000000
3.097448,0.000000
3.100621,0.000000
3.103795,0.000000
3.106969,0.000000
3.110142,0.000000
3.113316,0.000000
3.116489,0.000000
3.119663,0.000000
3.122837,0.000000
3.126010,0.000000
3.129184,0.000000
3.132357,0.000000
3.135531,0.000000
3.138705,0.000000
3.141878,0.000000
3.145052,0.000000
3.148226,0.000000
3.151399,0.000000
3.154573,0.000000
3.157746,0.000000
3.160920,0.000000
3.164094,0.000000
3.167267,0.000000
3.170441,0.000000
3.173614,0.000000
3.176788,0.000000
3.179962,0.000000
3.183135,0.000000
3.186309,0.000000
3.189482,0.000000
3.192656,0.000000
3.195830,0.000000
3.199003,0.000000
3.202177,0.000000
3.205351,0.000000
3.208524,0.000000
3.211698,0.000000
3.214871,0.000000
3.218045,0.000000
3.221219,0.000000
3.224392,0.000000
3.227566,0.000000
3.230739,0.000000
3.233913,0.000000
3.237087,0.000000
3.240260,-0.000000
3.243434,-0.000000
3.246608,-0.000000
3.249781,-0.000000
3.252955,-0.000000
3.256128,-0.000000
3.259302,-0.000000
3.262476,-0.000000
3.265649,-0.000000
3.268823,-0.000000
3.271996,-0.000000
3.275170,-0.000000
3.278344,-0.000000
3.281517,-0.000000
3.284691,-0.000000
3.287865,-0.000000
3.291038,-0.000000
3.294212,-0.000000
3.297385,-0.000000
3.300559,-0.000000
3.303733,-0.000000
3.306906,-0.000000
3.310080,-0.000000
3.313253,-0.000000
3.316427,-0.000000
3.319601,-0.000000
3.322774,-0.000000
3.325948,-0.000000
3.329122,-0.000000
3.332295,-0.000000
3.335469,-0.000000
3.338642,-0.000000
3.341816,-0.000000
3.344990,-0.000000
3.348163,-0.000000
3.351337,-0.000000
3.354510,-0.000000
3.357684,-0.000000
3.360858,-0.000000
3.364031,-0.000000
3.367205,-0.000000
3.370379,-0.000000
3.373552,-0.000000
3.376726,-0.000000
3.379899,-0.000000
3.383073,-0.000000
3.386247,-0.000000
3.389420,-0.000000
3.392594,-0.000000
3.395767,-0.000000
3.398941,-0.000000
3.402115,-0.000000
3.405288,-0.000000
3.408462,-0.000000
3.411636,-0.000000
3.414809,-0.000000
3.417983,-0.000000
3.421156,-0.000000
3.424330,-0.000000
3.427504,-0.000000
3.430677,-0.000000
3.433851,-0.000000
3.437024,-0.000000
3.440198,-0.000000
3.443372,-0.000000
3.446545,-0.000000
3.449719,-0.000000
3.452892,-0.000000
3.456066,-0.000000
3.459240,-0.000000
3.462413,-0.000000
3.465587,-0.000000
3.468761,-0.000000
3.471934,-0.000000
3.475108,-0.000000
3.478281,-0.000000
3.481455,-0.000000
3.484629,-0.000000
3.487802,-0.000000
3.490976,-0.000000
3.494149,-0.000000
3.497323,-0.000000
3.500497,-0.000000
3.503670,-0.000000
3.506844,-0.000000
3.510018,-0.000000
3.513191,-0.000000
3.516365,-0.000000
3.519538,-0.000000
3.522712,-0.000000
3.525886,-0.000000
3.529059,-0.000000
3.532233,-0.000000
3.535406,-0.000000
3.538580,-0.000000
3.541754,-0.000000
3.544927,-0.000000
3.548101,-0.000000
3.551275,-0.000000
3.554448,-0.000000
3.557622,-0.000000
3.560795,-0.000000
3.563969,-0.000000
3.567143,-0.000000
3.570316,-0.000000
3.573490,-0.000000
3.576663,-0.000000
3.579837,-0.000000
3.583011,-0.000000
3.586184,-0.000000
3.589358,-0.000000
3.592532,-0.000000
3.595705,-0.000000
3.598879,-0.000000
3.602052,-0.000000
3.605226,-0.000000
3.608400,-0.000000
3.611573,-0.000000
3.614747,-0.000000
3.617920,-0.000000
3.621094,-0.000000
3.624268,-0.000000
3.627441,-0.000000
3.630615,-0.000000
3.633789,-0.000000
3.636962,-0.000000
3.640136,-0.000000
3.643309,-0.000000
3.646483,-0.000000
3.649657,-0.000000
3.652830,-0.000000
3.656004,-0.000000
3.659177,-0.000000
3.662351,-0.000000
3.665525,-0.000000
3.668698,-0.000000
3.671872,-0.000000
3.675046,-0.000000
3.678219,-0.000000
3.681393,-0.000000
3.684566,-0.000000
3.687740,-0.000000
3.690914,-0.000000
3.694087,-0.000000
3.697261,-0.000000
3.700434,-0.000000
3.703608,-0.000000
3.706782,-0.000000
3.709955,-0.000000
3.713129,-0.000000
3.716302,-0.000000
3.719476,-0.000000
3.722650,-0.000000
3.725823,-0.000000
3.728997,-0.000000
3.732171,-0.000000
3.735344,-0.000000
3.738518,-0.000000
3.741691,-0.000000
3.744865,-0.000000
3.748039,-0.000000
3.751212,-0.000000
3.754386,-0.000000
3.757559,-0.000000
3.760733,-0.000000
3.763907,-0.000000
3.767080,-0.000000
3.770254,-0.000000
3.773428,-0.000000
3.776601,-0.000000
3.779775,-0.000000
3.782948,-0.000000
3.786122,-0.000000
3.789296,-0.000000
3.792469,-0.000000
3.795643,-0.000000
3.798816,-0.000000
3.801990,0.000000
3.805164,0.000000
3.808337,0.000000
3.811511,-0.000000
3.814685,-0.000000
3.817858,-0.000000
3.821032,-0.000000
3.824205,-0.000000
3.827379,-0.000000
3.830553,0.000000
3.833726,0.000000
3.836900,0.000000
3.840073,0.000000
3.843247,0.000000
3.846421,-0.000000
3.849594,-0.000000
3.852768,-0.000000
3.855942,-0.000000
3.859115,0.000000
3.862289,0.000000
3.865462,0.000000
3.868636,0.000000
3.871810,0.000000
3.874983,0.000000
3.878157,0.000000
3.881330,-0.000000
3.884504,-0.000000
3.887678,0.000000
3.890851,0.000000
3.894025,0.000000
3.897199,0.000000
3.900372,0.000000
3.903546,0.000000
3.906719,0.000000
3.909893,0.000000
3.913067,0.000000
3.916240,0.000000
3.919414,0.000000
3.922587,0.000000
3.925761,0.000000
3.928935,0.000000
3.932108,0.000000
3.935282,0.000000
3.938455,0.000000
3.941629,0.000000
3.944803,0.000000
3.947976,0.000000
3.951150,0.000000
3.954324,0.000000
3.957497,0.000000
3.960671,0.000000
3.963844,0.000000
3.967018,0.000000
3.970192,0.000000
3.973365,0.000000
3.976539,0.000000
3.979712,0.000000
3.982886,0.000000
3.986060,0.000000
3.989233,0.000000
3.992407,0.000000
3.995581,0.000000
3.998754,0.000000


==> anc/fig12/sigma_sc_GS_a.csv <==
omega/2E_p,sigma
0.003174,0.007217
0.006347,0.003800
0.009521,0.002667
0.012694,0.002106
0.015868,0.001773
0.019042,0.001555
0.022215,0.001402
0.025389,0.001290
0.028563,0.001206
0.031736,0.001141
0.034910,0.001091
0.038083,0.001051
0.041257,0.001019
0.044431,0.000995
0.047604,0.000975
0.050778,0.000960
0.053951,0.000949
0.057125,0.000941
0.060299,0.000936
0.063472,0.000933
0.066646,0.000932
0.069820,0.000934
0.072993,0.000937
0.076167,0.000942
0.079340,0.000948
0.082514,0.000956
0.085688,0.000965
0.088861,0.000975
0.092035,0.000986
0.095208,0.000999
0.098382,0.001012
0.101556,0.001027
0.104729,0.001043
0.107903,0.001059
0.111077,0.001077
0.114250,0.001096
0.117424,0.001115
0.120597,0.001136
0.123771,0.001158
0.126945,0.001180
0.130118,0.001204
0.133292,0.001228
0.136465,0.001254
0.139639,0.001281
0.142813,0.001308
0.145986,0.001337
0.149160,0.001366
0.152333,0.001397
0.155507,0.001428
0.158681,0.001461
0.161854,0.001495
0.165028,0.001530
0.168202,0.001566
0.171375,0.001603
0.174549,0.001641
0.177722,0.001680
0.180896,0.001721
0.184070,0.001762
0.187243,0.001805
0.190417,0.001850
0.193590,0.001895
0.196764,0.001942
0.199938,0.001990
0.203111,0.002039
0.206285,0.002090
0.209459,0.002142
0.212632,0.002195
0.215806,0.002250
0.218979,0.002306
0.222153,0.002364
0.225327,0.002424
0.228500,0.002484
0.231674,0.002547
0.234847,0.002611
0.238021,0.002676
0.241195,0.002743
0.244368,0.002812
0.247542,0.002883
0.250716,0.002955
0.253889,0.003029
0.257063,0.003105
0.260236,0.003182
0.263410,0.003262
0.266584,0.003343
0.269757,0.003426
0.272931,0.003511
0.276104,0.003598
0.279278,0.003687
0.282452,0.003777
0.285625,0.003870
0.288799,0.003965
0.291973,0.004062
0.295146,0.004161
0.298320,0.004262
0.301493,0.004366
0.304667,0.004471
0.307841,0.004579
0.311014,0.004689
0.314188,0.004801
0.317361,0.004916
0.320535,0.005033
0.323709,0.005152
0.326882,0.005273
0.330056,0.005397
0.333230,0.005523
0.336403,0.005652
0.339577,0.005783
0.342750,0.005917
0.345924,0.006053
0.349098,0.006192
0.352271,0.006333
0.355445,0.006477
0.358618,0.006623
0.361792,0.006772
0.364966,0.006923
0.368139,0.007077
0.371313,0.007234
0.374487,0.007394
0.377660,0.007556
0.380834,0.007720
0.384007,0.007888
0.387181,0.008058
0.390355,0.008231
0.393528,0.008406
0.396702,0.008585
0.399875,0.008766
0.403049,0.008949
0.406223,0.009136
0.409396,0.009325
0.412570,0.009517
0.415743,0.009712
0.418917,0.009909
0.422091,0.010109
0.425264,0.010312
0.428438,0.010518
0.431612,0.010726
0.434785,0.010937
0.437959,0.011151
0.441132,0.011367
0.444306,0.011587
0.447480,0.011808
0.450653,0.012033
0.453827,0.012260
0.457000,0.012489
0.460174,0.012721
0.463348,0.012956
0.466521,0.013193
0.469695,0.013433
0.472869,0.013675
0.476042,0.013920
0.479216,0.014167
0.482389,0.014416
0.485563,0.014668
0.488737,0.014922
0.491910,0.015178
0.495084,0.015436
0.498257,0.015697
0.501431,0.015960
0.504605,0.016224
0.507778,0.016491
0.510952,0.016760
0.514126,0.017030
0.517299,0.017303
0.520473,0.017577
0.523646,0.017853
0.526820,0.018131
0.529994,0.018410
0.533167,0.018691
0.536341,0.018973
0.539514,0.019257
0.542688,0.019541
0.545862,0.019828
0.549035,0.020115
0.552209,0.020403
0.555383,0.020693
0.558556,0.020983
0.561730,0.021274
0.564903,0.021566
0.568077,0.021859
0.571251,0.022152
0.574424,0.022446
0.577598,0.022740
0.580771,0.023034
0.583945,0.023329
0.587119,0.023624
0.590292,0.023919
0.593466,0.024213
0.596640,0.024508
0.599813,0.024802
0.602987,0.025096
0.606160,0.025389
0.609334,0.025682
0.612508,0.025974
0.615681,0.026266
0.618855,0.026556
0.622028,0.026845
0.625202,0.027133
0.628376,0.027420
0.631549,0.027706
0.634723,0.027990
0.637896,0.028273
0.641070,0.028554
0.644244,0.028833
0.647417,0.029110
0.650591,0.029385
0.653765,0.029658
0.656938,0.029928
0.660112,0.030197
0.663285,0.030462
0.666459,0.030726
0.669633,0.030986
0.672806,0.031244
0.675980,0.031498
0.679153,0.031750
0.682327,0.031998
0.685501,0.032243
0.688674,0.032485
0.691848,0.032723
0.695022,0.032958
0.698195,0.033189
0.701369,0.033415
0.704542,0.033638
0.707716,0.033857
0.710890,0.034072
0.714063,0.034283
0.717237,0.034489
0.720410,0.034691
0.723584,0.034888
0.726758,0.035080
0.729931,0.035268
0.733105,0.035451
0.736279,0.035629
0.739452,0.035802
0.742626,0.035969
0.745799,0.036132
0.748973,0.036289
0.752147,0.036441
0.755320,0.036588
0.758494,0.036729
0.761667,0.036864
0.764841,0.036994
0.768015,0.037118
0.771188,0.037236
0.774362,0.037348
0.777536,0.037454
0.780709,0.037555
0.783883,0.037649
0.787056,0.037737
0.790230,0.037819
0.793404,0.037895
0.796577,0.037965
0.799751,0.038028
0.802924,0.038086
0.806098,0.038136
0.809272,0.038181
0.812445,0.038219
0.815619,0.038250
0.818793,0.038276
0.821966,0.038294
0.825140,0.038307
0.828313,0.038312
0.831487,0.038312
0.834661,0.038304
0.837834,0.038291
0.841008,0.038270
0.844181,0.038244
0.847355,0.038210
0.850529,0.038171
0.853702,0.038125
0.856876,0.038072
0.860050,0.038013
0.863223,0.037948
0.866397,0.037876
0.869570,0.037799
0.872744,0.037714
0.875918,0.037624
0.879091,0.037527
0.882265,0.037424
0.885438,0.037315
0.888612,0.037200
0.891786,0.037080
0.894959,0.036953
0.898133,0.036820
0.901306,0.036681
0.904480,0.036537
0.907654,0.036387
0.910827,0.036231
0.914001,0.036070
0.917175,0.035903
0.920348,0.035731
0.923522,0.035554
0.926695,0.035372
0.929869,0.035184
0.933043,0.034991
0.936216,0.034794
0.939390,0.034591
0.942563,0.034384
0.945737,0.034172
0.948911,0.033955
0.952084,0.033735
0.955258,0.033509
0.958432,0.033280
0.961605,0.033046
0.964779,0.032808
0.967952,0.032567
0.971126,0.032321
0.974300,0.032072
0.977473,0.031819
0.980647,0.031563
0.983820,0.031303
0.986994,0.031040
0.990168,0.030774
0.993341,0.030505
0.996515,0.030233
0.999689,0.029959
1.002862,0.029681
1.006036,0.029401
1.009209,0.029119
1.012383,0.028834
1.015557,0.028547
1.018730,0.028258
1.021904,0.027967
1.025077,0.027675
1.028251,0.027380
1.031425,0.027084
1.034598,0.026787
1.037772,0.026488
1.040946,0.026188
1.044119,0.025886
1.047293,0.025584
1.050466,0.025281
1.053640,0.024977
1.056814,0.024672
1.059987,0.024367
1.063161,0.024062
1.066334,0.023756
1.069508,0.023450
1.072682,0.023143
1.075855,0.022837
1.079029,0.022531
1.082203,0.022225
1.085376,0.021919
1.088550,0.021614
1.091723,0.021310
1.094897,0.021005
1.098071,0.020702
1.101244,0.020399
1.104418,0.020098
1.107591,0.019797
1.110765,0.019497
1.113939,0.019199
1.117112,0.018902
1.120286,0.018606
1.123460,0.018311
1.126633,0.018018
1.129807,0.017727
1.132980,0.017437
1.136154,0.017149
1.139328,0.016862
1.142501,0.016578
1.145675,0.016295
1.148848,0.016015
1.152022,0.015736
1.155196,0.015460
1.158369,0.015186
1.161543,0.014914
1.164716,0.014644
1.167890,0.014377
1.171064,0.014112
1.174237,0.013849
1.177411,0.013589
1.180585,0.013332
1.183758,0.013077
1.186932,0.012825
1.190105,0.012575
1.193279,0.012328
1.196453,0.012084
1.199626,0.011842
1.202800,0.011603
1.205973,0.011367
1.209147,0.011134
1.212321,0.010904
1.215494,0.010676
1.218668,0.010452
1.221842,0.010230
1.225015,0.010011
1.228189,0.009796
1.231362,0.009583
1.234536,0.009373
1.237710,0.009166
1.240883,0.008962
1.244057,0.008761
1.247230,0.008563
1.250404,0.008368
1.253578,0.008176
1.256751,0.007987
1.259925,0.007801
1.263099,0.007618
1.266272,0.007438
1.269446,0.007261
1.272619,0.007087
1.275793,0.006916
1.278967,0.006748
1.282140,0.006582
1.285314,0.006420
1.288487,0.006260
1.291661,0.006104
1.294835,0.005950
1.298008,0.005799
1.301182,0.005651
1.304356,0.005506
1.307529,0.005363
1.310703,0.005223
1.313876,0.005086
1.317050,0.004952
1.320224,0.004820
1.323397,0.004691
1.326571,0.004565
1.329744,0.004441
1.332918,0.004320
1.336092,0.004201
1.339265,0.004085
1.342439,0.003972
1.345613,0.003861
1.348786,0.003752
1.351960,0.003646
1.355133,0.003542
1.358307,0.003440
1.361481,0.003341
1.364654,0.003244
1.367828,0.003149
1.371001,0.003057
1.374175,0.002967
1.377349,0.002879
1.380522,0.002793
1.383696,0.002709
1.386870,0.002627
1.390043,0.002547
1.393217,0.002469
1.396390,0.002393
1.399564,0.002319
1.402738,0.002247
1.405911,0.002177
1.409085,0.002108
1.412258,0.002042
1.415432,0.001977
1.418606,0.001914
1.421779,0.001852
1.424953,0.001792
1.428126,0.001734
1.431300,0.001677
1.434474,0.001622
1.437647,0.001569
1.440821,0.001517
1.443995,0.001466
1.447168,0.001417
1.450342,0.001369
1.453515,0.001323
1.456689,0.001278
1.459863,0.001234
1.463036,0.001192
1.466210,0.001151
1.469383,0.001111
1.472557,0.001072
1.475731,0.001034
1.478904,0.000998
1.482078,0.000962
1.485252,0.000928
1.488425,0.000895
1.491599,0.000863
1.494772,0.000832
1.497946,0.000801
1.501120,0.000772
1.504293,0.000744
1.507467,0.000717
1.510640,0.000690
1.513814,0.000664
1.516988,0.000640
1.520161,0.000616
1.523335,0.000592
1.526509,0.000570
1.529682,0.000548
1.532856,0.000527
1.536029,0.000507
1.539203,0.000488
1.542377,0.000469
1.545550,0.000451
1.548724,0.000433
1.551897,0.000416
1.555071,0.000400
1.558245,0.000384
1.561418,0.000368
1.564592,0.000354
1.567766,0.000340
1.570939,0.000326
1.574113,0.000313
1.577286,0.000300
1.580460,0.000288
1.583634,0.000276
1.586807,0.000265
1.589981,0.000254
1.593154,0.000243
1.596328,0.000233
1.599502,0.000223
1.602675,0.000214
1.605849,0.000205
1.609023,0.000196
1.612196,0.000188
1.615370,0.000180
1.618543,0.000172
1.621717,0.000165
1.624891,0.000158
1.628064,0.000151
1.631238,0.000144
1.634411,0.000138
1.637585,0.000132
1.640759,0.000126
1.643932,0.000121
1.647106,0.000115
1.650280,0.000110
1.653453,0.000105
1.656627,0.000100
1.659800,0.000096
1.662974,0.000092
1.666148,0.000087
1.669321,0.000083
1.672495,0.000080
1.675668,0.000076
1.678842,0.000072
1.682016,0.000069
1.685189,0.000066
1.688363,0.000063
1.691536,0.000060
1.694710,0.000057
1.697884,0.000054
1.701057,0.000052
1.704231,0.000049
1.707405,0.000047
1.710578,0.000045
1.713752,0.000043
1.716925,0.000040
1.720099,0.000039
1.723273,0.000037
1.726446,0.000035
1.729620,0.000033
1.732793,0.000032
1.735967,0.000030
1.739141,0.000029
1.742314,0.000027
1.745488,0.000026
1.748662,0.000024
1.751835,0.000023
1.755009,0.000022
1.758182,0.000021
1.761356,0.000020
1.764530,0.000019
1.767703,0.000018
1.770877,0.000017
1.774050,0.000016
1.777224,0.000015
1.780398,0.000015
1.783571,0.000014
1.786745,0.000013
1.789919,0.000012
1.793092,0.000012
1.796266,0.000011
1.799439,0.000011
1.802613,0.000010
1.805787,0.000009
1.808960,0.000009
1.812134,0.000008
1.815307,0.000008
1.818481,0.000008
1.821655,0.000007
1.824828,0.000007
1.828002,0.000006
1.831176,0.000006
1.834349,0.000006
1.837523,0.000005
1.840696,0.000005
1.843870,0.000005
1.847044,0.000005
1.850217,0.000004
1.853391,0.000004
1.856564,0.000004
1.859738,0.000004
1.862912,0.000003
1.866085,0.000003
1.869259,0.000003
1.872433,0.000003
1.875606,0.000003
1.878780,0.000003
1.881953,0.000002
1.885127,0.000002
1.888301,0.000002
1.891474,0.000002
1.894648,0.000002
1.897821,0.000002
1.900995,0.000002
1.904169,0.000002
1.907342,0.000002
1.910516,0.000001
1.913689,0.000001
1.916863,0.000001
1.920037,0.000001
1.923210,0.000001
1.926384,0.000001
1.929558,0.000001
1.932731,0.000001
1.935905,0.000001
1.939078,0.000001
1.942252,0.000001
1.945426,0.000001
1.948599,0.000001
1.951773,0.000001
1.954946,0.000001
1.958120,0.000001
1.961294,0.000001
1.964467,0.000000
1.967641,0.000000
1.970815,0.000000
1.973988,0.000000
1.977162,0.000000
1.980335,0.000000
1.983509,0.000000
1.986683,0.000000
1.989856,0.000000
1.993030,0.000000
1.996203,0.000000
1.999377,0.000000
2.002551,0.000000
2.005724,0.000000
2.008898,0.000000
2.012072,0.000000
2.015245,0.000000
2.018419,0.000000
2.021592,0.000000
2.024766,0.000000
2.027940,0.000000
2.031113,0.000000
2.034287,0.000000
2.037460,0.000000
2.040634,0.000000
2.043808,0.000000
2.046981,0.000000
2.050155,0.000000
2.053329,0.000000
2.056502,0.000000
2.059676,0.000000
2.062849,0.000000
2.066023,0.000000
2.069197,0.000000
2.072370,0.000000
2.075544,0.000000
2.078717,0.000000
2.081891,0.000000
2.085065,0.000000
2.088238,0.000000
2.091412,0.000000
2.094586,0.000000
2.097759,0.000000
2.100933,0.000000
2.104106,0.000000
2.107280,0.000000
2.110454,0.000000
2.113627,0.000000
2.116801,0.000000
2.119974,0.000000
2.123148,0.000000
2.126322,0.000000
2.129495,0.000000
2.132669,0.000000
2.135843,0.000000
2.139016,0.000000
2.142190,0.000000
2.145363,0.000000
2.148537,0.000000
2.151711,0.000000
2.154884,0.000000
2.158058,0.000000
2.161231,0.000000
2.164405,0.000000
2.167579,0.000000
2.170752,0.000000
2.173926,0.000000
2.177099,0.000000
2.180273,0.000000
2.183447,0.000000
2.186620,0.000000
2.189794,0.000000
2.192968,0.000000
2.196141,0.000000
2.199315,0.000000
2.202488,0.000000
2.205662,0.000000
2.208836,0.000000
2.212009,0.000000
2.215183,0.000000
2.218356,0.000000
2.221530,0.000000
2.224704,0.000000
2.227877,0.000000
2.231051,0.000000
2.234225,0.000000
2.237398,0.000000
2.240572,0.000000
2.243745,0.000000
2.246919,0.000000
2.250093,0.000000
2.253266,0.000000
2.256440,0.000000
2.259613,0.000000
2.262787,0.000000
2.265961,0.000000
2.269134,0.000000
2.272308,0.000000
2.275482,0.000000
2.278655,0.000000
2.281829,0.000000
2.285002,0.000000
2.288176,0.000000
2.291350,0.000000
2.294523,0.000000
2.297697,0.000000
2.300870,0.000000
2.304044,0.000000
2.307218,0.000000
2.310391,0.000000
2.313565,0.000000
2.316739,0.000000
2.319912,0.000000
2.323086,0.000000
2.326259,0.000000
2.329433,0.000000
2.332607,0.000000
2.335780,0.000000
2.338954,0.000000
2.342127,0.000000
2.345301,0.000000
2.348475,0.000000
2.351648,0.000000
2.354822,0.000000
2.357996,0.000000
2.361169,0.000000
2.364343,0.000000
2.367516,0.000000
2.370690,0.000000
2.373864,0.000000
2.377037,0.000000
2.380211,0.000000
2.383384,0.000000
2.386558,0.000000
2.389732,0.000000
2.392905,0.000000
2.396079,0.000000
2.399253,0.000000
2.402426,0.000000
2.405600,0.000000
2.408773,0.000000
2.411947,0.000000
2.415121,0.000000
2.418294,0.000000
2.421468,0.000000
2.424641,0.000000
2.427815,0.000000
2.430989,0.000000
2.434162,0.000000
2.437336,0.000000
2.440509,0.000000
2.443683,0.000000
2.446857,0.000000
2.450030,0.000000
2.453204,0.000000
2.456378,0.000000
2.459551,0.000000
2.462725,0.000000
2.465898,0.000000
2.469072,0.000000
2.472246,0.000000
2.475419,0.000000
2.478593,0.000000
2.481766,0.000000
2.484940,0.000000
2.488114,0.000000
2.491287,0.000000
2.494461,0.000000
2.497635,0.000000
2.500808,0.000000
2.503982,0.000000
2.507155,0.000000
2.510329,0.000000
2.513503,0.000000
2.516676,0.000000
2.519850,0.000000
2.523023,0.000000
2.526197,0.000000
2.529371,0.000000
2.532544,0.000000
2.535718,0.000000
2.538892,0.000000
2.542065,0.000000
2.545239,0.000000
2.548412,0.000000
2.551586,0.000000
2.554760,0.000000
2.557933,0.000000
2.561107,0.000000
2.564280,0.000000
2.567454,0.000000
2.570628,0.000000
2.573801,0.000000
2.576975,0.000000
2.580149,0.000000
2.583322,0.000000
2.586496,0.000000
2.589669,0.000000
2.592843,0.000000
2.596017,0.000000
2.599190,0.000000
2.602364,0.000000
2.605537,0.000000
2.608711,0.000000
2.611885,0.000000
2.615058,0.000000
2.618232,0.000000
2.621406,0.000000
2.624579,0.000000
2.627753,0.000000
2.630926,0.000000
2.634100,0.000000
2.637274,0.000000
2.640447,0.000000
2.643621,0.000000
2.646794,0.000000
2.649968,0.000000
2.653142,0.000000
2.656315,0.000000
2.659489,0.000000
2.662663,0.000000
2.665836,0.000000
2.669010,0.000000
2.672183,0.000000
2.675357,0.000000
2.678531,0.000000
2.681704,0.000000
2.684878,0.000000
2.688051,0.000000
2.691225,0.000000
2.694399,0.000000
2.697572,0.000000
2.700746,0.000000
2.703919,0.000000
2.707093,0.000000
2.710267,0.000000
2.713440,0.000000
2.716614,0.000000
2.719788,0.000000
2.722961,0.000000
2.726135,0.000000
2.729308,0.000000
2.732482,0.000000
2.735656,0.000000
2.738829,0.000000
2.742003,0.000000
2.745176,0.000000
2.748350,0.000000
2.751524,0.000000
2.754697,0.000000
2.757871,0.000000
2.761045,0.000000
2.764218,0.000000
2.767392,0.000000
2.770565,0.000000
2.773739,0.000000
2.776913,0.000000
2.780086,0.000000
2.783260,0.000000
2.786433,0.000000
2.789607,0.000000
2.792781,0.000000
2.795954,0.000000
2.799128,0.000000
2.802302,0.000000
2.805475,0.000000
2.808649,0.000000
2.811822,0.000000
2.814996,0.000000
2.818170,0.000000
2.821343,0.000000
2.824517,0.000000
2.827690,0.000000
2.830864,0.000000
2.834038,0.000000
2.837211,0.000000
2.840385,0.000000
2.843559,0.000000
2.846732,0.000000
2.849906,0.000000
2.853079,0.000000
2.856253,0.000000
2.859427,0.000000
2.862600,0.000000
2.865774,0.000000
2.868947,0.000000
2.872121,0.000000
2.875295,0.000000
2.878468,0.000000
2.881642,0.000000
2.884816,0.000000
2.887989,0.000000
2.891163,0.000000
2.894336,0.000000
2.897510,0.000000
2.900684,0.000000
2.903857,0.000000
2.907031,0.000000
2.910204,0.000000
2.913378,0.000000
2.916552,0.000000
2.919725,0.000000
2.922899,0.000000
2.926072,0.000000
2.929246,0.000000
2.932420,0.000000
2.935593,0.000000
2.938767,0.000000
2.941941,0.000000
2.945114,0.000000
2.948288,0.000000
2.951461,0.000000
2.954635,0.000000
2.957809,0.000000
2.960982,0.000000
2.964156,0.000000
2.967329,0.000000
2.970503,0.000000
2.973677,0.000000
2.976850,0.000000
2.980024,0.000000
2.983198,0.000000
2.986371,0.000000
2.989545,0.000000
2.992718,0.000000
2.995892,0.000000
2.999066,0.000000
3.002239,0.000000
3.005413,0.000000
3.008586,0.000000
3.011760,0.000000
3.014934,0.000000
3.018107,0.000000
3.021281,0.000000
3.024455,0.000000
3.027628,0.000000
3.030802,0.000000
3.033975,0.000000
3.037149,0.000000
3.040323,0.000000
3.043496,0.000000
3.046670,0.000000
3.049843,0.000000
3.053017,0.000000
3.056191,0.000000
3.059364,0.000000
3.062538,0.000000
3.065712,0.000000
3.068885,0.000000
3.072059,0.000000
3.075232,0.000000
3.078406,0.000000
3.081580,0.000000
3.084753,0.000000
3.087927,0.000000
3.091100,0.000000
3.094274,0.000000
3.097448,0.000000
3.100621,0.000000
3.103795,0.000000
3.106969,0.000000
3.110142,0.000000
3.113316,0.000000
3.116489,0.000000
3.119663,0.000000
3.122837,0.000000
3.126010,0.000000
3.129184,0.000000
3.132357,0.000000
3.135531,0.000000
3.138705,0.000000
3.141878,0.000000
3.145052,0.000000
3.148226,0.000000
3.151399,0.000000
3.154573,0.000000
3.157746,0.000000
3.160920,0.000000
3.164094,0.000000
3.167267,0.000000
3.170441,0.000000
3.173614,0.000000
3.176788,0.000000
3.179962,0.000000
3.183135,0.000000
3.186309,0.000000
3.189482,0.000000
3.192656,0.000000
3.195830,0.000000
3.199003,0.000000
3.202177,0.000000
3.205351,0.000000
3.208524,0.000000
3.211698,0.000000
3.214871,0.000000
3.218045,0.000000
3.221219,0.000000
3.224392,0.000000
3.227566,0.000000
3.230739,0.000000
3.233913,0.000000
3.237087,0.000000
3.240260,0.000000
3.243434,0.000000
3.246608,0.000000
3.249781,0.000000
3.252955,0.000000
3.256128,0.000000
3.259302,0.000000
3.262476,0.000000
3.265649,0.000000
3.268823,0.000000
3.271996,0.000000
3.275170,0.000000
3.278344,0.000000
3.281517,0.000000
3.284691,0.000000
3.287865,0.000000
3.291038,0.000000
3.294212,0.000000
3.297385,0.000000
3.300559,0.000000
3.303733,0.000000
3.306906,0.000000
3.310080,0.000000
3.313253,0.000000
3.316427,0.000000
3.319601,0.000000
3.322774,0.000000
3.325948,0.000000
3.329122,0.000000
3.332295,0.000000
3.335469,0.000000
3.338642,0.000000
3.341816,0.000000
3.344990,0.000000
3.348163,0.000000
3.351337,0.000000
3.354510,0.000000
3.357684,0.000000
3.360858,0.000000
3.364031,0.000000
3.367205,0.000000
3.370379,0.000000
3.373552,0.000000
3.376726,0.000000
3.379899,0.000000
3.383073,0.000000
3.386247,0.000000
3.389420,0.000000
3.392594,0.000000
3.395767,0.000000
3.398941,0.000000
3.402115,0.000000
3.405288,0.000000
3.408462,0.000000
3.411636,0.000000
3.414809,0.000000
3.417983,0.000000
3.421156,0.000000
3.424330,0.000000
3.427504,0.000000
3.430677,0.000000
3.433851,0.000000
3.437024,0.000000
3.440198,0.000000
3.443372,0.000000
3.446545,0.000000
3.449719,0.000000
3.452892,0.000000
3.456066,0.000000
3.459240,0.000000
3.462413,0.000000
3.465587,0.000000
3.468761,0.000000
3.471934,0.000000
3.475108,0.000000
3.478281,0.000000
3.481455,0.000000
3.484629,0.000000
3.487802,0.000000
3.490976,0.000000
3.494149,0.000000
3.497323,0.000000
3.500497,0.000000
3.503670,0.000000
3.506844,0.000000
3.510018,0.000000
3.513191,0.000000
3.516365,0.000000
3.519538,0.000000
3.522712,0.000000
3.525886,0.000000
3.529059,0.000000
3.532233,0.000000
3.535406,0.000000
3.538580,0.000000
3.541754,0.000000
3.544927,0.000000
3.548101,0.000000
3.551275,0.000000
3.554448,0.000000
3.557622,0.000000
3.560795,0.000000
3.563969,0.000000
3.567143,0.000000
3.570316,0.000000
3.573490,0.000000
3.576663,0.000000
3.579837,0.000000
3.583011,0.000000
3.586184,0.000000
3.589358,0.000000
3.592532,0.000000
3.595705,0.000000
3.598879,0.000000
3.602052,0.000000
3.605226,0.000000
3.608400,0.000000
3.611573,0.000000
3.614747,0.000000
3.617920,0.000000
3.621094,0.000000
3.624268,0.000000
3.627441,0.000000
3.630615,0.000000
3.633789,0.000000
3.636962,0.000000
3.640136,0.000000
3.643309,0.000000
3.646483,0.000000
3.649657,0.000000
3.652830,0.000000
3.656004,0.000000
3.659177,0.000000
3.662351,0.000000
3.665525,0.000000
3.668698,0.000000
3.671872,0.000000
3.675046,0.000000
3.678219,0.000000
3.681393,0.000000
3.684566,0.000000
3.687740,0.000000
3.690914,0.000000
3.694087,0.000000
3.697261,0.000000
3.700434,0.000000
3.703608,0.000000
3.706782,0.000000
3.709955,0.000000
3.713129,0.000000
3.716302,0.000000
3.719476,0.000000
3.722650,0.000000
3.725823,0.000000
3.728997,0.000000
3.732171,0.000000
3.735344,0.000000
3.738518,0.000000
3.741691,0.000000
3.744865,0.000000
3.748039,0.000000
3.751212,0.000000
3.754386,0.000000
3.757559,0.000000
3.760733,0.000000
3.763907,0.000000
3.767080,0.000000
3.770254,0.000000
3.773428,0.000000
3.776601,0.000000
3.779775,0.000000
3.782948,0.000000
3.786122,0.000000
3.789296,0.000000
3.792469,0.000000
3.795643,0.000000
3.798816,0.000000
3.801990,0.000000
3.805164,0.000000
3.808337,0.000000
3.811511,0.000000
3.814685,0.000000
3.817858,0.000000
3.821032,0.000000
3.824205,0.000000
3.827379,0.000000
3.830553,0.000000
3.833726,0.000000
3.836900,0.000000
3.840073,0.000000
3.843247,0.000000
3.846421,0.000000
3.849594,0.000000
3.852768,0.000000
3.855942,0.000000
3.859115,0.000000
3.862289,0.000000
3.865462,0.000000
3.868636,0.000000
3.871810,0.000000
3.874983,0.000000
3.878157,0.000000
3.881330,0.000000
3.884504,0.000000
3.887678,0.000000
3.890851,0.000000
3.894025,0.000000
3.897199,0.000000
3.900372,0.000000
3.903546,0.000000
3.906719,0.000000
3.909893,0.000000
3.913067,0.000000
3.916240,0.000000
3.919414,0.000000
3.922587,0.000000
3.925761,0.000000
3.928935,0.000000
3.932108,0.000000
3.935282,0.000000
3.938455,0.000000
3.941629,0.000000
3.944803,0.000000
3.947976,0.000000
3.951150,0.000000
3.954324,0.000000
3.957497,0.000000
3.960671,0.000000
3.963844,0.000000
3.967018,0.000000
3.970192,0.000000
3.973365,0.000000
3.976539,0.000000
3.979712,0.000000
3.982886,0.000000
3.986060,0.000000
3.989233,0.000000
3.992407,0.000000
3.995581,0.000000
3.998754,0.000000


==> anc/fig12/sigma_sc_GS_b.csv <==
omega/2E_p,sigma
0.003174,0.001519
0.006347,0.000804
0.009521,0.000567
0.012694,0.000450
0.015868,0.000381
0.019042,0.000336
0.022215,0.000304
0.025389,0.000282
0.028563,0.000265
0.031736,0.000252
0.034910,0.000242
0.038083,0.000234
0.041257,0.000228
0.044431,0.000224
0.047604,0.000221
0.050778,0.000219
0.053951,0.000217
0.057125,0.000216
0.060299,0.000216
0.063472,0.000217
0.066646,0.000218
0.069820,0.000219
0.072993,0.000221
0.076167,0.000223
0.079340,0.000226
0.082514,0.000229
0.085688,0.000232
0.088861,0.000236
0.092035,0.000240
0.095208,0.000244
0.098382,0.000249
0.101556,0.000254
0.104729,0.000259
0.107903,0.000265
0.111077,0.000271
0.114250,0.000277
0.117424,0.000283
0.120597,0.000290
0.123771,0.000297
0.126945,0.000304
0.130118,0.000312
0.133292,0.000320
0.136465,0.000329
0.139639,0.000337
0.142813,0.000346
0.145986,0.000356
0.149160,0.000365
0.152333,0.000376
0.155507,0.000386
0.158681,0.000397
0.161854,0.000408
0.165028,0.000420
0.168202,0.000432
0.171375,0.000445
0.174549,0.000458
0.177722,0.000471
0.180896,0.000485
0.184070,0.000499
0.187243,0.000514
0.190417,0.000529
0.193590,0.000545
0.196764,0.000562
0.199938,0.000579
0.203111,0.000596
0.206285,0.000614
0.209459,0.000633
0.212632,0.000652
0.215806,0.000672
0.218979,0.000692
0.222153,0.000713
0.225327,0.000735
0.228500,0.000757
0.231674,0.000780
0.234847,0.000804
0.238021,0.000829
0.241195,0.000854
0.244368,0.000880
0.247542,0.000907
0.250716,0.000934
0.253889,0.000963
0.257063,0.000992
0.260236,0.001022
0.263410,0.001053
0.266584,0.001085
0.269757,0.001118
0.272931,0.001151
0.276104,0.001186
0.279278,0.001222
0.282452,0.001258
0.285625,0.001296
0.288799,0.001335
0.291973,0.001375
0.295146,0.001416
0.298320,0.001458
0.301493,0.001501
0.304667,0.001545
0.307841,0.001591
0.311014,0.001638
0.314188,0.001686
0.317361,0.001735
0.320535,0.001785
0.323709,0.001837
0.326882,0.001890
0.330056,0.001945
0.333230,0.002001
0.336403,0.002058
0.339577,0.002117
0.342750,0.002178
0.345924,0.002239
0.349098,0.002303
0.352271,0.002368
0.355445,0.002434
0.358618,0.002502
0.361792,0.002572
0.364966,0.002643
0.368139,0.002716
0.371313,0.002791
0.374487,0.002868
0.377660,0.002946
0.380834,0.003026
0.384007,0.003108
0.387181,0.003192
0.390355,0.003277
0.393528,0.003365
0.396702,0.003454
0.399875,0.003546
0.403049,0.003639
0.406223,0.003734
0.409396,0.003832
0.412570,0.003931
0.415743,0.004033
0.418917,0.004137
0.422091,0.004242
0.425264,0.004350
0.428438,0.004461
0.431612,0.004573
0.434785,0.004687
0.437959,0.004804
0.441132,0.004923
0.444306,0.005045
0.447480,0.005168
0.450653,0.005294
0.453827,0.005423
0.457000,0.005553
0.460174,0.005686
0.463348,0.005822
0.466521,0.005960
0.469695,0.006100
0.472869,0.006243
0.476042,0.006388
0.479216,0.006536
0.482389,0.006686
0.485563,0.006839
0.488737,0.006994
0.491910,0.007151
0.495084,0.007312
0.498257,0.007474
0.501431,0.007639
0.504605,0.007807
0.507778,0.007977
0.510952,0.008150
0.514126,0.008326
0.517299,0.008504
0.520473,0.008684
0.523646,0.008867
0.526820,0.009052
0.529994,0.009240
0.533167,0.009431
0.536341,0.009624
0.539514,0.009820
0.542688,0.010018
0.545862,0.010218
0.549035,0.010421
0.552209,0.010626
0.555383,0.010834
0.558556,0.011044
0.561730,0.011257
0.564903,0.011472
0.568077,0.011689
0.571251,0.011908
0.574424,0.012130
0.577598,0.012354
0.580771,0.012580
0.583945,0.012809
0.587119,0.013039
0.590292,0.013272
0.593466,0.013507
0.596640,0.013743
0.599813,0.013982
0.602987,0.014223
0.606160,0.014465
0.609334,0.014710
0.612508,0.014956
0.615681,0.015204
0.618855,0.015453
0.622028,0.015704
0.625202,0.015957
0.628376,0.016211
0.631549,0.016467
0.634723,0.016724
0.637896,0.016983
0.641070,0.017242
0.644244,0.017503
0.647417,0.017765
0.650591,0.018028
0.653765,0.018292
0.656938,0.018557
0.660112,0.018823
0.663285,0.019089
0.666459,0.019356
0.669633,0.019624
0.672806,0.019892
0.675980,0.020161
0.679153,0.020430
0.682327,0.020699
0.685501,0.020968
0.688674,0.021238
0.691848,0.021507
0.695022,0.021776
0.698195,0.022045
0.701369,0.022314
0.704542,0.022582
0.707716,0.022850
0.710890,0.023117
0.714063,0.023384
0.717237,0.023649
0.720410,0.023914
0.723584,0.024178
0.726758,0.024441
0.729931,0.024702
0.733105,0.024962
0.736279,0.025221
0.739452,0.025478
0.742626,0.025734
0.745799,0.025988
0.748973,0.026240
0.752147,0.026490
0.755320,0.026738
0.758494,0.026984
0.761667,0.027227
0.764841,0.027468
0.768015,0.027707
0.771188,0.027943
0.774362,0.028177
0.777536,0.028408
0.780709,0.028635
0.783883,0.028860
0.787056,0.029082
0.790230,0.029301
0.793404,0.029516
0.796577,0.029728
0.799751,0.029936
0.802924,0.030141
0.806098,0.030342
0.809272,0.030539
0.812445,0.030732
0.815619,0.030922
0.818793,0.031107
0.821966,0.031288
0.825140,0.031465
0.828313,0.031638
0.831487,0.031806
0.834661,0.031969
0.837834,0.032128
0.841008,0.032283
0.844181,0.032432
0.847355,0.032577
0.850529,0.032717
0.853702,0.032852
0.856876,0.032982
0.860050,0.033107
0.863223,0.033226
0.866397,0.033341
0.869570,0.033450
0.872744,0.033553
0.875918,0.033652
0.879091,0.033744
0.882265,0.033832
0.885438,0.033913
0.888612,0.033990
0.891786,0.034060
0.894959,0.034125
0.898133,0.034184
0.901306,0.034237
0.904480,0.034285
0.907654,0.034327
0.910827,0.034362
0.914001,0.034392
0.917175,0.034417
0.920348,0.034435
0.923522,0.034447
0.926695,0.034454
0.929869,0.034454
0.933043,0.034449
0.936216,0.034437
0.939390,0.034420
0.942563,0.034397
0.945737,0.034368
0.948911,0.034333
0.952084,0.034292
0.955258,0.034246
0.958432,0.034193
0.961605,0.034135
0.964779,0.034071
0.967952,0.034001
0.971126,0.033925
0.974300,0.033844
0.977473,0.033757
0.980647,0.033664
0.983820,0.033566
0.986994,0.033463
0.990168,0.033354
0.993341,0.033239
0.996515,0.033120
0.999689,0.032994
1.002862,0.032864
1.006036,0.032729
1.009209,0.032588
1.012383,0.032442
1.015557,0.032292
1.018730,0.032136
1.021904,0.031976
1.025077,0.031811
1.028251,0.031642
1.031425,0.031467
1.034598,0.031289
1.037772,0.031105
1.040946,0.030918
1.044119,0.030726
1.047293,0.030531
1.050466,0.030331
1.053640,0.030127
1.056814,0.029919
1.059987,0.029708
1.063161,0.029493
1.066334,0.029274
1.069508,0.029052
1.072682,0.028827
1.075855,0.028598
1.079029,0.028366
1.082203,0.028131
1.085376,0.027894
1.088550,0.027653
1.091723,0.027410
1.094897,0.027164
1.098071,0.026915
1.101244,0.026664
1.104418,0.026411
1.107591,0.026156
1.110765,0.025899
1.113939,0.025639
1.117112,0.025378
1.120286,0.025115
1.123460,0.024850
1.126633,0.024584
1.129807,0.024317
1.132980,0.024048
1.136154,0.023778
1.139328,0.023507
1.142501,0.023234
1.145675,0.022961
1.148848,0.022687
1.152022,0.022413
1.155196,0.022138
1.158369,0.021862
1.161543,0.021586
1.164716,0.021310
1.167890,0.021034
1.171064,0.020757
1.174237,0.020481
1.177411,0.020205
1.180585,0.019929
1.183758,0.019653
1.186932,0.019377
1.190105,0.019102
1.193279,0.018828
1.196453,0.018554
1.199626,0.018282
1.202800,0.018010
1.205973,0.017738
1.209147,0.017468
1.212321,0.017199
1.215494,0.016931
1.218668,0.016664
1.221842,0.016399
1.225015,0.016135
1.228189,0.015872
1.231362,0.015611
1.234536,0.015352
1.237710,0.015094
1.240883,0.014838
1.244057,0.014584
1.247230,0.014331
1.250404,0.014080
1.253578,0.013832
1.256751,0.013585
1.259925,0.013340
1.263099,0.013097
1.266272,0.012857
1.269446,0.012619
1.272619,0.012383
1.275793,0.012149
1.278967,0.011917
1.282140,0.011688
1.285314,0.011461
1.288487,0.011237
1.291661,0.011015
1.294835,0.010795
1.298008,0.010578
1.301182,0.010364
1.304356,0.010152
1.307529,0.009942
1.310703,0.009736
1.313876,0.009532
1.317050,0.009330
1.320224,0.009131
1.323397,0.008935
1.326571,0.008741
1.329744,0.008550
1.332918,0.008362
1.336092,0.008176
1.339265,0.007994
1.342439,0.007813
1.345613,0.007636
1.348786,0.007461
1.351960,0.007289
1.355133,0.007120
1.358307,0.006953
1.361481,0.006789
1.364654,0.006628
1.367828,0.006469
1.371001,0.006313
1.374175,0.006160
1.377349,0.006010
1.380522,0.005862
1.383696,0.005716
1.386870,0.005573
1.390043,0.005433
1.393217,0.005296
1.396390,0.005161
1.399564,0.005028
1.402738,0.004898
1.405911,0.004771
1.409085,0.004646
1.412258,0.004523
1.415432,0.004403
1.418606,0.004286
1.421779,0.004171
1.424953,0.004058
1.428126,0.003947
1.431300,0.003839
1.434474,0.003733
1.437647,0.003630
1.440821,0.003528
1.443995,0.003429
1.447168,0.003332
1.450342,0.003237
1.453515,0.003145
1.456689,0.003054
1.459863,0.002966
1.463036,0.002879
1.466210,0.002795
1.469383,0.002712
1.472557,0.002632
1.475731,0.002553
1.478904,0.002477
1.482078,0.002402
1.485252,0.002329
1.488425,0.002258
1.491599,0.002189
1.494772,0.002121
1.497946,0.002055
1.501120,0.001991
1.504293,0.001929
1.507467,0.001868
1.510640,0.001808
1.513814,0.001751
1.516988,0.001694
1.520161,0.001640
1.523335,0.001587
1.526509,0.001535
1.529682,0.001485
1.532856,0.001436
1.536029,0.001388
1.539203,0.001342
1.542377,0.001297
1.545550,0.001253
1.548724,0.001211
1.551897,0.001170
1.555071,0.001130
1.558245,0.001091
1.561418,0.001053
1.564592,0.001017
1.567766,0.000981
1.570939,0.000947
1.574113,0.000914
1.577286,0.000881
1.580460,0.000850
1.583634,0.000820
1.586807,0.000790
1.589981,0.000762
1.593154,0.000734
1.596328,0.000707
1.599502,0.000681
1.602675,0.000656
1.605849,0.000632
1.609023,0.000609
1.612196,0.000586
1.615370,0.000564
1.618543,0.000543
1.621717,0.000522
1.624891,0.000502
1.628064,0.000483
1.631238,0.000465
1.634411,0.000447
1.637585,0.000430
1.640759,0.000413
1.643932,0.000397
1.647106,0.000381
1.650280,0.000366
1.653453,0.000352
1.656627,0.000338
1.659800,0.000324
1.662974,0.000311
1.666148,0.000299
1.669321,0.000287
1.672495,0.000275
1.675668,0.000264
1.678842,0.000253
1.682016,0.000243
1.685189,0.000233
1.688363,0.000223
1.691536,0.000214
1.694710,0.000205
1.697884,0.000196
1.701057,0.000188
1.704231,0.000180
1.707405,0.000172
1.710578,0.000165
1.713752,0.000158
1.716925,0.000151
1.720099,0.000145
1.723273,0.000138
1.726446,0.000132
1.729620,0.000127
1.732793,0.000121
1.735967,0.000116
1.739141,0.000111
1.742314,0.000106
1.745488,0.000101
1.748662,0.000096
1.751835,0.000092
1.755009,0.000088
1.758182,0.000084
1.761356,0.000080
1.764530,0.000077
1.767703,0.000073
1.770877,0.000070
1.774050,0.000066
1.777224,0.000063
1.780398,0.000060
1.783571,0.000058
1.786745,0.000055
1.789919,0.000052
1.793092,0.000050
1.796266,0.000048
1.799439,0.000045
1.802613,0.000043
1.805787,0.000041
1.808960,0.000039
1.812134,0.000037
1.815307,0.000035
1.818481,0.000034
1.821655,0.000032
1.824828,0.000030
1.828002,0.000029
1.831176,0.000028
1.834349,0.000026
1.837523,0.000025
1.840696,0.000024
1.843870,0.000022
1.847044,0.000021
1.850217,0.000020
1.853391,0.000019
1.856564,0.000018
1.859738,0.000017
1.862912,0.000016
1.866085,0.000016
1.869259,0.000015
1.872433,0.000014
1.875606,0.000013
1.878780,0.000013
1.881953,0.000012
1.885127,0.000011
1.888301,0.000011
1.891474,0.000010
1.894648,0.000010
1.897821,0.000009
1.900995,0.000009
1.904169,0.000008
1.907342,0.000008
1.910516,0.000007
1.913689,0.000007
1.916863,0.000007
1.920037,0.000006
1.923210,0.000006
1.926384,0.000006
1.929558,0.000005
1.932731,0.000005
1.935905,0.000005
1.939078,0.000004
1.942252,0.000004
1.945426,0.000004
1.948599,0.000004
1.951773,0.000004
1.954946,0.000003
1.958120,0.000003
1.961294,0.000003
1.964467,0.000003
1.967641,0.000003
1.970815,0.000003
1.973988,0.000002
1.977162,0.000002
1.980335,0.000002
1.983509,0.000002
1.986683,0.000002
1.989856,0.000002
1.993030,0.000002
1.996203,0.000002
1.999377,0.000001
2.002551,0.000001
2.005724,0.000001
2.008898,0.000001
2.012072,0.000001
2.015245,0.000001
2.018419,0.000001
2.021592,0.000001
2.024766,0.000001
2.027940,0.000001
2.031113,0.000001
2.034287,0.000001
2.037460,0.000001
2.040634,0.000001
2.043808,0.000001
2.046981,0.000001
2.050155,0.000001
2.053329,0.000001
2.056502,0.000000
2.059676,0.000000
2.062849,0.000000
2.066023,0.000000
2.069197,0.000000
2.072370,0.000000
2.075544,0.000000
2.078717,0.000000
2.081891,0.000000
2.085065,0.000000
2.088238,0.000000
2.091412,0.000000
2.094586,0.000000
2.097759,0.000000
2.100933,0.000000
2.104106,0.000000
2.107280,0.000000
2.110454,0.000000
2.113627,0.000000
2.116801,0.000000
2.119974,0.000000
2.123148,0.000000
2.126322,0.000000
2.129495,0.000000
2.132669,0.000000
2.135843,0.000000
2.139016,0.000000
2.142190,0.000000
2.145363,0.000000
2.148537,0.000000
2.151711,0.000000
2.154884,0.000000
2.158058,0.000000
2.161231,0.000000
2.164405,0.000000
2.167579,0.000000
2.170752,0.000000
2.173926,0.000000
2.177099,0.000000
2.180273,0.000000
2.183447,0.000000
2.186620,0.000000
2.189794,0.000000
2.192968,0.000000
2.196141,0.000000
2.199315,0.000000
2.202488,0.000000
2.205662,0.000000
2.208836,0.000000
2.212009,0.000000
2.215183,0.000000
2.218356,0.000000
2.221530,0.000000
2.224704,0.000000
2.227877,0.000000
2.231051,0.000000
2.234225,0.000000
2.237398,0.000000
2.240572,0.000000
2.243745,0.000000
2.246919,0.000000
2.250093,0.000000
2.253266,0.000000
2.256440,0.000000
2.259613,0.000000
2.262787,0.000000
2.265961,0.000000
2.269134,0.000000
2.272308,0.000000
2.275482,0.000000
2.278655,0.000000
2.281829,0.000000
2.285002,0.000000
2.288176,0.000000
2.291350,0.000000
2.294523,0.000000
2.297697,0.000000
2.300870,0.000000
2.304044,0.000000
2.307218,0.000000
2.310391,0.000000
2.313565,0.000000
2.316739,0.000000
2.319912,0.000000
2.323086,0.000000
2.326259,0.000000
2.329433,0.000000
2.332607,0.000000
2.335780,0.000000
2.338954,0.000000
2.342127,0.000000
2.345301,0.000000
2.348475,0.000000
2.351648,0.000000
2.354822,0.000000
2.357996,0.000000
2.361169,0.000000
2.364343,0.000000
2.367516,0.000000
2.370690,0.000000
2.373864,0.000000
2.377037,0.000000
2.380211,0.000000
2.383384,0.000000
2.386558,0.000000
2.389732,0.000000
2.392905,0.000000
2.396079,0.000000
2.399253,0.000000
2.402426,0.000000
2.405600,0.000000
2.408773,0.000000
2.411947,0.000000
2.415121,0.000000
2.418294,0.000000
2.421468,0.000000
2.424641,0.000000
2.427815,0.000000
2.430989,0.000000
2.434162,0.000000
2.437336,0.000000
2.440509,0.000000
2.443683,0.000000
2.446857,0.000000
2.450030,0.000000
2.453204,0.000000
2.456378,0.000000
2.459551,0.000000
2.462725,0.000000
2.465898,0.000000
2.469072,0.000000
2.472246,0.000000
2.475419,0.000000
2.478593,0.000000
2.481766,0.000000
2.484940,0.000000
2.488114,0.000000
2.491287,0.000000
2.494461,0.000000
2.497635,0.000000
2.500808,0.000000
2.503982,0.000000
2.507155,0.000000
2.510329,0.000000
2.513503,0.000000
2.516676,0.000000
2.519850,0.000000
2.523023,0.000000
2.526197,0.000000
2.529371,0.000000
2.532544,0.000000
2.535718,0.000000
2.538892,0.000000
2.542065,0.000000
2.545239,0.000000
2.548412,0.000000
2.551586,0.000000
2.554760,0.000000
2.557933,0.000000
2.561107,0.000000
2.564280,0.000000
2.567454,0.000000
2.570628,0.000000
2.573801,0.000000
2.576975,0.000000
2.580149,0.000000
2.583322,0.000000
2.586496,0.000000
2.589669,0.000000
2.592843,0.000000
2.596017,0.000000
2.599190,0.000000
2.602364,0.000000
2.605537,0.000000
2.608711,0.000000
2.611885,0.000000
2.615058,0.000000
2.618232,0.000000
2.621406,0.000000
2.624579,0.000000
2.627753,0.000000
2.630926,0.000000
2.634100,0.000000
2.637274,0.000000
2.640447,0.000000
2.643621,0.000000
2.646794,0.000000
2.649968,0.000000
2.653142,0.000000
2.656315,0.000000
2.659489,0.000000
2.662663,0.000000
2.665836,0.000000
2.669010,0.000000
2.672183,0.000000
2.675357,0.000000
2.678531,0.000000
2.681704,0.000000
2.684878,0.000000
2.688051,0.000000
2.691225,0.000000
2.694399,0.000000
2.697572,0.000000
2.700746,0.000000
2.703919,0.000000
2.707093,0.000000
2.710267,0.000000
2.713440,0.000000
2.716614,0.000000
2.719788,0.000000
2.722961,0.000000
2.726135,0.000000
2.729308,0.000000
2.732482,0.000000
2.735656,0.000000
2.738829,0.000000
2.742003,0.000000
2.745176,0.000000
2.748350,0.000000
2.751524,0.000000
2.754697,0.000000
2.757871,0.000000
2.761045,0.000000
2.764218,0.000000
2.767392,0.000000
2.770565,0.000000
2.773739,0.000000
2.776913,0.000000
2.780086,0.000000
2.783260,0.000000
2.786433,0.000000
2.789607,0.000000
2.792781,0.000000
2.795954,0.000000
2.799128,0.000000
2.802302,0.000000
2.805475,0.000000
2.808649,0.000000
2.811822,0.000000
2.814996,0.000000
2.818170,0.000000
2.821343,0.000000
2.824517,0.000000
2.827690,0.000000
2.830864,0.000000
2.834038,0.000000
2.837211,0.000000
2.840385,0.000000
2.843559,0.000000
2.846732,0.000000
2.849906,0.000000
2.853079,0.000000
2.856253,0.000000
2.859427,0.000000
2.862600,0.000000
2.865774,0.000000
2.868947,0.000000
2.872121,0.000000
2.875295,0.000000
2.878468,0.000000
2.881642,0.000000
2.884816,0.000000
2.887989,0.000000
2.891163,0.000000
2.894336,0.000000
2.897510,0.000000
2.900684,0.000000
2.903857,0.000000
2.907031,0.000000
2.910204,0.000000
2.913378,0.000000
2.916552,0.000000
2.919725,0.000000
2.922899,0.000000
2.926072,0.000000
2.929246,0.000000
2.932420,0.000000
2.935593,0.000000
2.938767,0.000000
2.941941,0.000000
2.945114,0.000000
2.948288,0.000000
2.951461,0.000000
2.954635,0.000000
2.957809,0.000000
2.960982,0.000000
2.964156,0.000000
2.967329,0.000000
2.970503,0.000000
2.973677,0.000000
2.976850,0.000000
2.980024,0.000000
2.983198,0.000000
2.986371,0.000000
2.989545,0.000000
2.992718,0.000000
2.995892,0.000000
2.999066,0.000000
3.002239,0.000000
3.005413,0.000000
3.008586,0.000000
3.011760,0.000000
3.014934,0.000000
3.018107,0.000000
3.021281,0.000000
3.024455,0.000000
3.027628,0.000000
3.030802,0.000000
3.033975,0.000000
3.037149,0.000000
3.040323,0.000000
3.043496,0.000000
3.046670,0.000000
3.049843,0.000000
3.053017,0.000000
3.056191,0.000000
3.059364,0.000000
3.062538,0.000000
3.065712,0.000000
3.068885,0.000000
3.072059,0.000000
3.075232,0.000000
3.078406,0.000000
3.081580,0.000000
3.084753,0.000000
3.087927,0.000000
3.091100,0.000000
3.094274,0.000000
3.097448,0.000000
3.100621,0.000000
3.103795,0.000000
3.106969,0.000000
3.110142,0.000000
3.113316,0.000000
3.116489,0.000000
3.119663,0.000000
3.122837,0.000000
3.126010,0.000000
3.129184,0.000000
3.132357,0.000000
3.135531,0.000000
3.138705,0.000000
3.141878,0.000000
3.145052,0.000000
3.148226,0.000000
3.151399,0.000000
3.154573,0.000000
3.157746,0.000000
3.160920,0.000000
3.164094,0.000000
3.167267,0.000000
3.170441,0.000000
3.173614,0.000000
3.176788,0.000000
3.179962,0.000000
3.183135,0.000000
3.186309,0.000000
3.189482,0.000000
3.192656,0.000000
3.195830,0.000000
3.199003,0.000000
3.202177,0.000000
3.205351,0.000000
3.208524,0.000000
3.211698,0.000000
3.214871,0.000000
3.218045,0.000000
3.221219,0.000000
3.224392,0.000000
3.227566,0.000000
3.230739,0.000000
3.233913,0.000000
3.237087,0.000000
3.240260,0.000000
3.243434,0.000000
3.246608,0.000000
3.249781,0.000000
3.252955,0.000000
3.256128,0.000000
3.259302,0.000000
3.262476,0.000000
3.265649,0.000000
3.268823,0.000000
3.271996,0.000000
3.275170,0.000000
3.278344,0.000000
3.281517,0.000000
3.284691,0.000000
3.287865,0.000000
3.291038,0.000000
3.294212,0.000000
3.297385,0.000000
3.300559,0.000000
3.303733,0.000000
3.306906,0.000000
3.310080,0.000000
3.313253,0.000000
3.316427,0.000000
3.319601,0.000000
3.322774,0.000000
3.325948,0.000000
3.329122,0.000000
3.332295,0.000000
3.335469,0.000000
3.338642,0.000000
3.341816,0.000000
3.344990,0.000000
3.348163,0.000000
3.351337,0.000000
3.354510,0.000000
3.357684,0.000000
3.360858,0.000000
3.364031,0.000000
3.367205,0.000000
3.370379,0.000000
3.373552,0.000000
3.376726,0.000000
3.379899,0.000000
3.383073,0.000000
3.386247,0.000000
3.389420,0.000000
3.392594,0.000000
3.395767,0.000000
3.398941,0.000000
3.402115,0.000000
3.405288,0.000000
3.408462,0.000000
3.411636,0.000000
3.414809,0.000000
3.417983,0.000000
3.421156,0.000000
3.424330,0.000000
3.427504,0.000000
3.430677,0.000000
3.433851,0.000000
3.437024,0.000000
3.440198,0.000000
3.443372,0.000000
3.446545,0.000000
3.449719,0.000000
3.452892,0.000000
3.456066,0.000000
3.459240,0.000000
3.462413,0.000000
3.465587,0.000000
3.468761,0.000000
3.471934,0.000000
3.475108,0.000000
3.478281,0.000000
3.481455,0.000000
3.484629,0.000000
3.487802,0.000000
3.490976,0.000000
3.494149,0.000000
3.497323,0.000000
3.500497,0.000000
3.503670,0.000000
3.506844,0.000000
3.510018,0.000000
3.513191,0.000000
3.516365,0.000000
3.519538,0.000000
3.522712,0.000000
3.525886,0.000000
3.529059,0.000000
3.532233,0.000000
3.535406,0.000000
3.538580,0.000000
3.541754,0.000000
3.544927,0.000000
3.548101,0.000000
3.551275,0.000000
3.554448,0.000000
3.557622,0.000000
3.560795,0.000000
3.563969,0.000000
3.567143,0.000000
3.570316,0.000000
3.573490,0.000000
3.576663,0.000000
3.579837,0.000000
3.583011,0.000000
3.586184,0.000000
3.589358,0.000000
3.592532,0.000000
3.595705,0.000000
3.598879,0.000000
3.602052,0.000000
3.605226,0.000000
3.608400,0.000000
3.611573,0.000000
3.614747,0.000000
3.617920,0.000000
3.621094,0.000000
3.624268,0.000000
3.627441,0.000000
3.630615,0.000000
3.633789,0.000000
3.636962,0.000000
3.640136,0.000000
3.643309,0.000000
3.646483,0.000000
3.649657,0.000000
3.652830,0.000000
3.656004,0.000000
3.659177,0.000000
3.662351,0.000000
3.665525,0.000000
3.668698,0.000000
3.671872,0.000000
3.675046,0.000000
3.678219,0.000000
3.681393,0.000000
3.684566,0.000000
3.687740,0.000000
3.690914,0.000000
3.694087,0.000000
3.697261,0.000000
3.700434,0.000000
3.703608,0.000000
3.706782,0.000000
3.709955,0.000000
3.713129,0.000000
3.716302,0.000000
3.719476,0.000000
3.722650,0.000000
3.725823,0.000000
3.728997,0.000000
3.732171,0.000000
3.735344,0.000000
3.738518,0.000000
3.741691,0.000000
3.744865,0.000000
3.748039,0.000000
3.751212,0.000000
3.754386,0.000000
3.757559,0.000000
3.760733,0.000000
3.763907,0.000000
3.767080,0.000000
3.770254,0.000000
3.773428,0.000000
3.776601,0.000000
3.779775,0.000000
3.782948,0.000000
3.786122,0.000000
3.789296,0.000000
3.792469,0.000000
3.795643,0.000000
3.798816,0.000000
3.801990,0.000000
3.805164,0.000000
3.808337,0.000000
3.811511,0.000000
3.814685,0.000000
3.817858,0.000000
3.821032,0.000000
3.824205,0.000000
3.827379,0.000000
3.830553,0.000000
3.833726,0.000000
3.836900,0.000000
3.840073,0.000000
3.843247,0.000000
3.846421,0.000000
3.849594,0.000000
3.852768,0.000000
3.855942,0.000000
3.859115,0.000000
3.862289,0.000000
3.865462,0.000000
3.868636,0.000000
3.871810,0.000000
3.874983,0.000000
3.878157,0.000000
3.881330,0.000000
3.884504,0.000000
3.887678,0.000000
3.890851,0.000000
3.894025,0.000000
3.897199,0.000000
3.900372,0.000000
3.903546,0.000000
3.906719,0.000000
3.909893,0.000000
3.913067,0.000000
3.916240,0.000000
3.919414,0.000000
3.922587,0.000000
3.925761,0.000000
3.928935,0.000000
3.932108,0.000000
3.935282,0.000000
3.938455,0.000000
3.941629,0.000000
3.944803,0.000000
3.947976,0.000000
3.951150,0.000000
3.954324,0.000000
3.957497,0.000000
3.960671,0.000000
3.963844,0.000000
3.967018,0.000000
3.970192,0.000000
3.973365,0.000000
3.976539,0.000000
3.979712,0.000000
3.982886,0.000000
3.986060,0.000000
3.989233,0.000000
3.992407,0.000000
3.995581,0.000000
3.998754,0.000000


==> anc/fig12/sigma_sc_GS_c.csv <==
omega/2E_p,sigma
0.003174,0.000185
0.006347,0.000099
0.009521,0.000070
0.012694,0.000056
0.015868,0.000048
0.019042,0.000042
0.022215,0.000039
0.025389,0.000036
0.028563,0.000034
0.031736,0.000032
0.034910,0.000031
0.038083,0.000031
0.041257,0.000030
0.044431,0.000030
0.047604,0.000029
0.050778,0.000029
0.053951,0.000029
0.057125,0.000029
0.060299,0.000030
0.063472,0.000030
0.066646,0.000030
0.069820,0.000031
0.072993,0.000031
0.076167,0.000031
0.079340,0.000032
0.082514,0.000033
0.085688,0.000033
0.088861,0.000034
0.092035,0.000035
0.095208,0.000036
0.098382,0.000037
0.101556,0.000038
0.104729,0.000039
0.107903,0.000040
0.111077,0.000041
0.114250,0.000042
0.117424,0.000043
0.120597,0.000045
0.123771,0.000046
0.126945,0.000047
0.130118,0.000049
0.133292,0.000051
0.136465,0.000052
0.139639,0.000054
0.142813,0.000056
0.145986,0.000058
0.149160,0.000060
0.152333,0.000062
0.155507,0.000064
0.158681,0.000066
0.161854,0.000068
0.165028,0.000071
0.168202,0.000073
0.171375,0.000076
0.174549,0.000079
0.177722,0.000081
0.180896,0.000084
0.184070,0.000087
0.187243,0.000091
0.190417,0.000094
0.193590,0.000097
0.196764,0.000101
0.199938,0.000104
0.203111,0.000108
0.206285,0.000112
0.209459,0.000116
0.212632,0.000121
0.215806,0.000125
0.218979,0.000130
0.222153,0.000135
0.225327,0.000140
0.228500,0.000145
0.231674,0.000150
0.234847,0.000156
0.238021,0.000162
0.241195,0.000168
0.244368,0.000174
0.247542,0.000180
0.250716,0.000187
0.253889,0.000194
0.257063,0.000201
0.260236,0.000208
0.263410,0.000216
0.266584,0.000224
0.269757,0.000232
0.272931,0.000241
0.276104,0.000250
0.279278,0.000259
0.282452,0.000268
0.285625,0.000278
0.288799,0.000288
0.291973,0.000299
0.295146,0.000310
0.298320,0.000321
0.301493,0.000332
0.304667,0.000344
0.307841,0.000357
0.311014,0.000370
0.314188,0.000383
0.317361,0.000397
0.320535,0.000411
0.323709,0.000426
0.326882,0.000441
0.330056,0.000456
0.333230,0.000472
0.336403,0.000489
0.339577,0.000506
0.342750,0.000524
0.345924,0.000542
0.349098,0.000561
0.352271,0.000581
0.355445,0.000601
0.358618,0.000622
0.361792,0.000643
0.364966,0.000665
0.368139,0.000688
0.371313,0.000712
0.374487,0.000736
0.377660,0.000761
0.380834,0.000786
0.384007,0.000813
0.387181,0.000840
0.390355,0.000868
0.393528,0.000897
0.396702,0.000927
0.399875,0.000958
0.403049,0.000989
0.406223,0.001022
0.409396,0.001055
0.412570,0.001089
0.415743,0.001125
0.418917,0.001161
0.422091,0.001198
0.425264,0.001237
0.428438,0.001276
0.431612,0.001317
0.434785,0.001358
0.437959,0.001401
0.441132,0.001445
0.444306,0.001490
0.447480,0.001537
0.450653,0.001584
0.453827,0.001633
0.457000,0.001683
0.460174,0.001734
0.463348,0.001787
0.466521,0.001841
0.469695,0.001897
0.472869,0.001954
0.476042,0.002012
0.479216,0.002072
0.482389,0.002133
0.485563,0.002196
0.488737,0.002260
0.491910,0.002326
0.495084,0.002393
0.498257,0.002462
0.501431,0.002533
0.504605,0.002605
0.507778,0.002679
0.510952,0.002755
0.514126,0.002832
0.517299,0.002911
0.520473,0.002992
0.523646,0.003075
0.526820,0.003159
0.529994,0.003246
0.533167,0.003334
0.536341,0.003424
0.539514,0.003516
0.542688,0.003610
0.545862,0.003706
0.549035,0.003804
0.552209,0.003904
0.555383,0.004006
0.558556,0.004110
0.561730,0.004216
0.564903,0.004324
0.568077,0.004435
0.571251,0.004547
0.574424,0.004662
0.577598,0.004778
0.580771,0.004897
0.583945,0.005018
0.587119,0.005142
0.590292,0.005267
0.593466,0.005395
0.596640,0.005525
0.599813,0.005657
0.602987,0.005791
0.606160,0.005928
0.609334,0.006067
0.612508,0.006208
0.615681,0.006352
0.618855,0.006498
0.622028,0.006646
0.625202,0.006797
0.628376,0.006950
0.631549,0.007105
0.634723,0.007262
0.637896,0.007422
0.641070,0.007584
0.644244,0.007749
0.647417,0.007916
0.650591,0.008085
0.653765,0.008256
0.656938,0.008430
0.660112,0.008606
0.663285,0.008784
0.666459,0.008964
0.669633,0.009147
0.672806,0.009332
0.675980,0.009519
0.679153,0.009708
0.682327,0.009900
0.685501,0.010093
0.688674,0.010289
0.691848,0.010487
0.695022,0.010687
0.698195,0.010889
0.701369,0.011093
0.704542,0.011299
0.707716,0.011506
0.710890,0.011716
0.714063,0.011928
0.717237,0.012141
0.720410,0.012357
0.723584,0.012574
0.726758,0.012793
0.729931,0.013013
0.733105,0.013235
0.736279,0.013459
0.739452,0.013684
0.742626,0.013911
0.745799,0.014139
0.748973,0.014368
0.752147,0.014599
0.755320,0.014831
0.758494,0.015065
0.761667,0.015299
0.764841,0.015534
0.768015,0.015771
0.771188,0.016008
0.774362,0.016246
0.777536,0.016486
0.780709,0.016725
0.783883,0.016966
0.787056,0.017207
0.790230,0.017448
0.793404,0.017690
0.796577,0.017933
0.799751,0.018176
0.802924,0.018418
0.806098,0.018661
0.809272,0.018904
0.812445,0.019147
0.815619,0.019390
0.818793,0.019633
0.821966,0.019875
0.825140,0.020117
0.828313,0.020358
0.831487,0.020599
0.834661,0.020839
0.837834,0.021079
0.841008,0.021317
0.844181,0.021555
0.847355,0.021792
0.850529,0.022027
0.853702,0.022261
0.856876,0.022494
0.860050,0.022726
0.863223,0.022956
0.866397,0.023184
0.869570,0.023411
0.872744,0.023636
0.875918,0.023859
0.879091,0.024080
0.882265,0.024299
0.885438,0.024516
0.888612,0.024730
0.891786,0.024942
0.894959,0.025152
0.898133,0.025359
0.901306,0.025564
0.904480,0.025765
0.907654,0.025964
0.910827,0.026160
0.914001,0.026353
0.917175,0.026543
0.920348,0.026729
0.923522,0.026912
0.926695,0.027092
0.929869,0.027269
0.933043,0.027442
0.936216,0.027611
0.939390,0.027776
0.942563,0.027938
0.945737,0.028096
0.948911,0.028249
0.952084,0.028399
0.955258,0.028545
0.958432,0.028686
0.961605,0.028824
0.964779,0.028956
0.967952,0.029085
0.971126,0.029209
0.974300,0.029328
0.977473,0.029443
0.980647,0.029554
0.983820,0.029659
0.986994,0.029760
0.990168,0.029856
0.993341,0.029947
0.996515,0.030033
0.999689,0.030114
1.002862,0.030190
1.006036,0.030262
1.009209,0.030328
1.012383,0.030389
1.015557,0.030444
1.018730,0.030495
1.021904,0.030540
1.025077,0.030580
1.028251,0.030615
1.031425,0.030645
1.034598,0.030669
1.037772,0.030688
1.040946,0.030702
1.044119,0.030710
1.047293,0.030713
1.050466,0.030711
1.053640,0.030703
1.056814,0.030690
1.059987,0.030672
1.063161,0.030648
1.066334,0.030619
1.069508,0.030585
1.072682,0.030545
1.075855,0.030501
1.079029,0.030450
1.082203,0.030395
1.085376,0.030335
1.088550,0.030269
1.091723,0.030198
1.094897,0.030122
1.098071,0.030041
1.101244,0.029955
1.104418,0.029864
1.107591,0.029768
1.110765,0.029668
1.113939,0.029562
1.117112,0.029452
1.120286,0.029337
1.123460,0.029217
1.126633,0.029092
1.129807,0.028964
1.132980,0.028830
1.136154,0.028692
1.139328,0.028550
1.142501,0.028404
1.145675,0.028253
1.148848,0.028098
1.152022,0.027939
1.155196,0.027777
1.158369,0.027610
1.161543,0.027439
1.164716,0.027265
1.167890,0.027087
1.171064,0.026906
1.174237,0.026721
1.177411,0.026532
1.180585,0.026341
1.183758,0.026146
1.186932,0.025948
1.190105,0.025747
1.193279,0.025543
1.196453,0.025336
1.199626,0.025126
1.202800,0.024914
1.205973,0.024699
1.209147,0.024482
1.212321,0.024263
1.215494,0.024041
1.218668,0.023817
1.221842,0.023591
1.225015,0.023362
1.228189,0.023132
1.231362,0.022901
1.234536,0.022667
1.237710,0.022432
1.240883,0.022196
1.244057,0.021958
1.247230,0.021719
1.250404,0.021478
1.253578,0.021237
1.256751,0.020994
1.259925,0.020751
1.263099,0.020507
1.266272,0.020262
1.269446,0.020017
1.272619,0.019771
1.275793,0.019524
1.278967,0.019277
1.282140,0.019030
1.285314,0.018783
1.288487,0.018536
1.291661,0.018289
1.294835,0.018042
1.298008,0.017795
1.301182,0.017548
1.304356,0.017302
1.307529,0.017056
1.310703,0.016810
1.313876,0.016566
1.317050,0.016322
1.320224,0.016078
1.323397,0.015836
1.326571,0.015594
1.329744,0.015353
1.332918,0.015114
1.336092,0.014875
1.339265,0.014638
1.342439,0.014402
1.345613,0.014167
1.348786,0.013933
1.351960,0.013701
1.355133,0.013471
1.358307,0.013241
1.361481,0.013014
1.364654,0.012788
1.367828,0.012564
1.371001,0.012341
1.374175,0.012121
1.377349,0.011902
1.380522,0.011685
1.383696,0.011470
1.386870,0.011257
1.390043,0.011046
1.393217,0.010837
1.396390,0.010630
1.399564,0.010425
1.402738,0.010222
1.405911,0.010022
1.409085,0.009823
1.412258,0.009627
1.415432,0.009433
1.418606,0.009241
1.421779,0.009052
1.424953,0.008865
1.428126,0.008680
1.431300,0.008497
1.434474,0.008317
1.437647,0.008140
1.440821,0.007964
1.443995,0.007791
1.447168,0.007621
1.450342,0.007453
1.453515,0.007287
1.456689,0.007123
1.459863,0.006962
1.463036,0.006804
1.466210,0.006648
1.469383,0.006494
1.472557,0.006343
1.475731,0.006194
1.478904,0.006048
1.482078,0.005904
1.485252,0.005762
1.488425,0.005623
1.491599,0.005486
1.494772,0.005352
1.497946,0.005220
1.501120,0.005090
1.504293,0.004962
1.507467,0.004837
1.510640,0.004715
1.513814,0.004594
1.516988,0.004476
1.520161,0.004360
1.523335,0.004246
1.526509,0.004135
1.529682,0.004026
1.532856,0.003919
1.536029,0.003814
1.539203,0.003711
1.542377,0.003610
1.545550,0.003512
1.548724,0.003415
1.551897,0.003321
1.555071,0.003228
1.558245,0.003138
1.561418,0.003050
1.564592,0.002963
1.567766,0.002879
1.570939,0.002796
1.574113,0.002716
1.577286,0.002637
1.580460,0.002560
1.583634,0.002484
1.586807,0.002411
1.589981,0.002339
1.593154,0.002269
1.596328,0.002201
1.599502,0.002135
1.602675,0.002070
1.605849,0.002006
1.609023,0.001945
1.612196,0.001884
1.615370,0.001826
1.618543,0.001769
1.621717,0.001713
1.624891,0.001659
1.628064,0.001606
1.631238,0.001555
1.634411,0.001505
1.637585,0.001456
1.640759,0.001409
1.643932,0.001363
1.647106,0.001318
1.650280,0.001274
1.653453,0.001232
1.656627,0.001191
1.659800,0.001151
1.662974,0.001112
1.666148,0.001074
1.669321,0.001038
1.672495,0.001002
1.675668,0.000968
1.678842,0.000934
1.682016,0.000902
1.685189,0.000870
1.688363,0.000840
1.691536,0.000810
1.694710,0.000781
1.697884,0.000754
1.701057,0.000727
1.704231,0.000700
1.707405,0.000675
1.710578,0.000651
1.713752,0.000627
1.716925,0.000604
1.720099,0.000582
1.723273,0.000560
1.726446,0.000539
1.729620,0.000519
1.732793,0.000500
1.735967,0.000481
1.739141,0.000463
1.742314,0.000445
1.745488,0.000428
1.748662,0.000412
1.751835,0.000396
1.755009,0.000380
1.758182,0.000366
1.761356,0.000351
1.764530,0.000337
1.767703,0.000324
1.770877,0.000311
1.774050,0.000299
1.777224,0.000287
1.780398,0.000275
1.783571,0.000264
1.786745,0.000254
1.789919,0.000243
1.793092,0.000233
1.796266,0.000224
1.799439,0.000215
1.802613,0.000206
1.805787,0.000197
1.808960,0.000189
1.812134,0.000181
1.815307,0.000173
1.818481,0.000166
1.821655,0.000159
1.824828,0.000152
1.828002,0.000146
1.831176,0.000140
1.834349,0.000134
1.837523,0.000128
1.840696,0.000122
1.843870,0.000117
1.847044,0.000112
1.850217,0.000107
1.853391,0.000102
1.856564,0.000098
1.859738,0.000093
1.862912,0.000089
1.866085,0.000085
1.869259,0.000081
1.872433,0.000078
1.875606,0.000074
1.878780,0.000071
1.881953,0.000068
1.885127,0.000064
1.888301,0.000061
1.891474,0.000059
1.894648,0.000056
1.897821,0.000053
1.900995,0.000051
1.904169,0.000048
1.907342,0.000046
1.910516,0.000044
1.913689,0.000042
1.916863,0.000040
1.920037,0.000038
1.923210,0.000036
1.926384,0.000034
1.929558,0.000033
1.932731,0.000031
1.935905,0.000030
1.939078,0.000028
1.942252,0.000027
1.945426,0.000026
1.948599,0.000024
1.951773,0.000023
1.954946,0.000022
1.958120,0.000021
1.961294,0.000020
1.964467,0.000019
1.967641,0.000018
1.970815,0.000017
1.973988,0.000016
1.977162,0.000015
1.980335,0.000015
1.983509,0.000014
1.986683,0.000013
1.989856,0.000012
1.993030,0.000012
1.996203,0.000011
1.999377,0.000011
2.002551,0.000010
2.005724,0.000009
2.008898,0.000009
2.012072,0.000009
2.015245,0.000008
2.018419,0.000008
2.021592,0.000007
2.024766,0.000007
2.027940,0.000006
2.031113,0.000006
2.034287,0.000006
2.037460,0.000005
2.040634,0.000005
2.043808,0.000005
2.046981,0.000005
2.050155,0.000004
2.053329,0.000004
2.056502,0.000004
2.059676,0.000004
2.062849,0.000003
2.066023,0.000003
2.069197,0.000003
2.072370,0.000003
2.075544,0.000003
2.078717,0.000003
2.081891,0.000002
2.085065,0.000002
2.088238,0.000002
2.091412,0.000002
2.094586,0.000002
2.097759,0.000002
2.100933,0.000002
2.104106,0.000002
2.107280,0.000002
2.110454,0.000001
2.113627,0.000001
2.116801,0.000001
2.119974,0.000001
2.123148,0.000001
2.126322,0.000001
2.129495,0.000001
2.132669,0.000001
2.135843,0.000001
2.139016,0.000001
2.142190,0.000001
2.145363,0.000001
2.148537,0.000001
2.151711,0.000001
2.154884,0.000001
2.158058,0.000001
2.161231,0.000001
2.164405,0.000001
2.167579,0.000000
2.170752,0.000000
2.173926,0.000000
2.177099,0.000000
2.180273,0.000000
2.183447,0.000000
2.186620,0.000000
2.189794,0.000000
2.192968,0.000000
2.196141,0.000000
2.199315,0.000000
2.202488,0.000000
2.205662,0.000000
2.208836,0.000000
2.212009,0.000000
2.215183,0.000000
2.218356,0.000000
2.221530,0.000000
2.224704,0.000000
2.227877,0.000000
2.231051,0.000000
2.234225,0.000000
2.237398,0.000000
2.240572,0.000000
2.243745,0.000000
2.246919,0.000000
2.250093,0.000000
2.253266,0.000000
2.256440,0.000000
2.259613,0.000000
2.262787,0.000000
2.265961,0.000000
2.269134,0.000000
2.272308,0.000000
2.275482,0.000000
2.278655,0.000000
2.281829,0.000000
2.285002,0.000000
2.288176,0.000000
2.291350,0.000000
2.294523,0.000000
2.297697,0.000000
2.300870,0.000000
2.304044,0.000000
2.307218,0.000000
2.310391,0.000000
2.313565,0.000000
2.316739,0.000000
2.319912,0.000000
2.323086,0.000000
2.326259,0.000000
2.329433,0.000000
2.332607,0.000000
2.335780,0.000000
2.338954,0.000000
2.342127,0.000000
2.345301,0.000000
2.348475,0.000000
2.351648,0.000000
2.354822,0.000000
2.357996,0.000000
2.361169,0.000000
2.364343,0.000000
2.367516,0.000000
2.370690,0.000000
2.373864,0.000000
2.377037,0.000000
2.380211,0.000000
2.383384,0.000000
2.386558,0.000000
2.389732,0.000000
2.392905,0.000000
2.396079,0.000000
2.399253,0.000000
2.402426,0.000000
2.405600,0.000000
2.408773,0.000000
2.411947,0.000000
2.415121,0.000000
2.418294,0.000000
2.421468,0.000000
2.424641,0.000000
2.427815,0.000000
2.430989,0.000000
2.434162,0.000000
2.437336,0.000000
2.440509,0.000000
2.443683,0.000000
2.446857,0.000000
2.450030,0.000000
2.453204,0.000000
2.456378,0.000000
2.459551,0.000000
2.462725,0.000000
2.465898,0.000000
2.469072,0.000000
2.472246,0.000000
2.475419,0.000000
2.478593,0.000000
2.481766,0.000000
2.484940,0.000000
2.488114,0.000000
2.491287,0.000000
2.494461,0.000000
2.497635,0.000000
2.500808,0.000000
2.503982,0.000000
2.507155,0.000000
2.510329,0.000000
2.513503,0.000000
2.516676,0.000000
2.519850,0.000000
2.523023,0.000000
2.526197,0.000000
2.529371,0.000000
2.532544,0.000000
2.535718,0.000000
2.538892,0.000000
2.542065,0.000000
2.545239,0.000000
2.548412,0.000000
2.551586,0.000000
2.554760,0.000000
2.557933,0.000000
2.561107,0.000000
2.564280,0.000000
2.567454,0.000000
2.570628,0.000000
2.573801,0.000000
2.576975,0.000000
2.580149,0.000000
2.583322,0.000000
2.586496,0.000000
2.589669,0.000000
2.592843,0.000000
2.596017,0.000000
2.599190,0.000000
2.602364,0.000000
2.605537,0.000000
2.608711,0.000000
2.611885,0.000000
2.615058,0.000000
2.618232,0.000000
2.621406,0.000000
2.624579,0.000000
2.627753,0.000000
2.630926,0.000000
2.634100,0.000000
2.637274,0.000000
2.640447,0.000000
2.643621,0.000000
2.646794,0.000000
2.649968,0.000000
2.653142,0.000000
2.656315,0.000000
2.659489,0.000000
2.662663,0.000000
2.665836,0.000000
2.669010,0.000000
2.672183,0.000000
2.675357,0.000000
2.678531,0.000000
2.681704,0.000000
2.684878,0.000000
2.688051,0.000000
2.691225,0.000000
2.694399,0.000000
2.697572,0.000000
2.700746,0.000000
2.703919,0.000000
2.707093,0.000000
2.710267,0.000000
2.713440,0.000000
2.716614,0.000000
2.719788,0.000000
2.722961,0.000000
2.726135,0.000000
2.729308,0.000000
2.732482,0.000000
2.735656,0.000000
2.738829,0.000000
2.742003,0.000000
2.745176,0.000000
2.748350,0.000000
2.751524,0.000000
2.754697,0.000000
2.757871,0.000000
2.761045,0.000000
2.764218,0.000000
2.767392,0.000000
2.770565,0.000000
2.773739,0.000000
2.776913,0.000000
2.780086,0.000000
2.783260,0.000000
2.786433,0.000000
2.789607,0.000000
2.792781,0.000000
2.795954,0.000000
2.799128,0.000000
2.802302,0.000000
2.805475,0.000000
2.808649,0.000000
2.811822,0.000000
2.814996,0.000000
2.818170,0.000000
2.821343,0.000000
2.824517,0.000000
2.827690,0.000000
2.830864,0.000000
2.834038,0.000000
2.837211,0.000000
2.840385,0.000000
2.843559,0.000000
2.846732,0.000000
2.849906,0.000000
2.853079,0.000000
2.856253,0.000000
2.859427,0.000000
2.862600,0.000000
2.865774,0.000000
2.868947,0.000000
2.872121,0.000000
2.875295,0.000000
2.878468,0.000000
2.881642,0.000000
2.884816,0.000000
2.887989,0.000000
2.891163,0.000000
2.894336,0.000000
2.897510,0.000000
2.900684,0.000000
2.903857,0.000000
2.907031,0.000000
2.910204,0.000000
2.913378,0.000000
2.916552,0.000000
2.919725,0.000000
2.922899,0.000000
2.926072,0.000000
2.929246,0.000000
2.932420,0.000000
2.935593,0.000000
2.938767,0.000000
2.941941,0.000000
2.945114,0.000000
2.948288,0.000000
2.951461,0.000000
2.954635,0.000000
2.957809,0.000000
2.960982,0.000000
2.964156,0.000000
2.967329,0.000000
2.970503,0.000000
2.973677,0.000000
2.976850,0.000000
2.980024,0.000000
2.983198,0.000000
2.986371,0.000000
2.989545,0.000000
2.992718,0.000000
2.995892,0.000000
2.999066,0.000000
3.002239,0.000000
3.005413,0.000000
3.008586,0.000000
3.011760,0.000000
3.014934,0.000000
3.018107,0.000000
3.021281,0.000000
3.024455,0.000000
3.027628,0.000000
3.030802,0.000000
3.033975,0.000000
3.037149,0.000000
3.040323,0.000000
3.043496,0.000000
3.046670,0.000000
3.049843,0.000000
3.053017,0.000000
3.056191,0.000000
3.059364,0.000000
3.062538,0.000000
3.065712,0.000000
3.068885,0.000000
3.072059,0.000000
3.075232,0.000000
3.078406,0.000000
3.081580,0.000000
3.084753,0.000000
3.087927,0.000000
3.091100,0.000000
3.094274,0.000000
3.097448,0.000000
3.100621,0.000000
3.103795,0.000000
3.106969,0.000000
3.110142,0.000000
3.113316,0.000000
3.116489,0.000000
3.119663,0.000000
3.122837,0.000000
3.126010,0.000000
3.129184,0.000000
3.132357,0.000000
3.135531,0.000000
3.138705,0.000000
3.141878,0.000000
3.145052,0.000000
3.148226,0.000000
3.151399,0.000000
3.154573,0.000000
3.157746,0.000000
3.160920,0.000000
3.164094,0.000000
3.167267,0.000000
3.170441,0.000000
3.173614,0.000000
3.176788,0.000000
3.179962,0.000000
3.183135,0.000000
3.186309,0.000000
3.189482,0.000000
3.192656,0.000000
3.195830,0.000000
3.199003,0.000000
3.202177,0.000000
3.205351,0.000000
3.208524,0.000000
3.211698,0.000000
3.214871,0.000000
3.218045,0.000000
3.221219,0.000000
3.224392,0.000000
3.227566,0.000000
3.230739,0.000000
3.233913,0.000000
3.237087,0.000000
3.240260,0.000000
3.243434,0.000000
3.246608,0.000000
3.249781,0.000000
3.252955,0.000000
3.256128,0.000000
3.259302,0.000000
3.262476,0.000000
3.265649,0.000000
3.268823,0.000000
3.271996,0.000000
3.275170,0.000000
3.278344,0.000000
3.281517,0.000000
3.284691,0.000000
3.287865,0.000000
3.291038,0.000000
3.294212,0.000000
3.297385,0.000000
3.300559,0.000000
3.303733,0.000000
3.306906,0.000000
3.310080,0.000000
3.313253,0.000000
3.316427,0.000000
3.319601,0.000000
3.322774,0.000000
3.325948,0.000000
3.329122,0.000000
3.332295,0.000000
3.335469,0.000000
3.338642,0.000000
3.341816,0.000000
3.344990,0.000000
3.348163,0.000000
3.351337,0.000000
3.354510,0.000000
3.357684,0.000000
3.360858,0.000000
3.364031,0.000000
3.367205,0.000000
3.370379,0.000000
3.373552,0.000000
3.376726,0.000000
3.379899,0.000000
3.383073,0.000000
3.386247,0.000000
3.389420,0.000000
3.392594,0.000000
3.395767,0.000000
3.398941,0.000000
3.402115,0.000000
3.405288,0.000000
3.408462,0.000000
3.411636,0.000000
3.414809,0.000000
3.417983,0.000000
3.421156,0.000000
3.424330,0.000000
3.427504,0.000000
3.430677,0.000000
3.433851,0.000000
3.437024,0.000000
3.440198,0.000000
3.443372,0.000000
3.446545,0.000000
3.449719,0.000000
3.452892,0.000000
3.456066,0.000000
3.459240,0.000000
3.462413,0.000000
3.465587,0.000000
3.468761,0.000000
3.471934,0.000000
3.475108,0.000000
3.478281,0.000000
3.481455,0.000000
3.484629,0.000000
3.487802,0.000000
3.490976,0.000000
3.494149,0.000000
3.497323,0.000000
3.500497,0.000000
3.503670,0.000000
3.506844,0.000000
3.510018,0.000000
3.513191,0.000000
3.516365,0.000000
3.519538,0.000000
3.522712,0.000000
3.525886,0.000000
3.529059,0.000000
3.532233,0.000000
3.535406,0.000000
3.538580,0.000000
3.541754,0.000000
3.544927,0.000000
3.548101,0.000000
3.551275,0.000000
3.554448,0.000000
3.557622,0.000000
3.560795,0.000000
3.563969,0.000000
3.567143,0.000000
3.570316,0.000000
3.573490,0.000000
3.576663,0.000000
3.579837,0.000000
3.583011,0.000000
3.586184,0.000000
3.589358,0.000000
3.592532,0.000000
3.595705,0.000000
3.598879,0.000000
3.602052,0.000000
3.605226,0.000000
3.608400,0.000000
3.611573,0.000000
3.614747,0.000000
3.617920,0.000000
3.621094,0.000000
3.624268,0.000000
3.627441,0.000000
3.630615,0.000000
3.633789,0.000000
3.636962,0.000000
3.640136,0.000000
3.643309,0.000000
3.646483,0.000000
3.649657,0.000000
3.652830,0.000000
3.656004,0.000000
3.659177,0.000000
3.662351,0.000000
3.665525,0.000000
3.668698,0.000000
3.671872,0.000000
3.675046,0.000000
3.678219,0.000000
3.681393,0.000000
3.684566,0.000000
3.687740,0.000000
3.690914,0.000000
3.694087,0.000000
3.697261,0.000000
3.700434,0.000000
3.703608,0.000000
3.706782,0.000000
3.709955,0.000000
3.713129,0.000000
3.716302,0.000000
3.719476,0.000000
3.722650,0.000000
3.725823,0.000000
3.728997,0.000000
3.732171,0.000000
3.735344,0.000000
3.738518,0.000000
3.741691,0.000000
3.744865,0.000000
3.748039,0.000000
3.751212,0.000000
3.754386,0.000000
3.757559,0.000000
3.760733,0.000000
3.763907,0.000000
3.767080,0.000000
3.770254,0.000000
3.773428,0.000000
3.776601,0.000000
3.779775,0.000000
3.782948,0.000000
3.786122,0.000000
3.789296,0.000000
3.792469,0.000000
3.795643,0.000000
3.798816,0.000000
3.801990,0.000000
3.805164,0.000000
3.808337,0.000000
3.811511,0.000000
3.814685,0.000000
3.817858,0.000000
3.821032,0.000000
3.824205,0.000000
3.827379,0.000000
3.830553,0.000000
3.833726,0.000000
3.836900,0.000000
3.840073,0.000000
3.843247,0.000000
3.846421,0.000000
3.849594,0.000000
3.852768,0.000000
3.855942,0.000000
3.859115,0.000000
3.862289,0.000000
3.865462,0.000000
3.868636,0.000000
3.871810,0.000000
3.874983,0.000000
3.878157,0.000000
3.881330,0.000000
3.884504,0.000000
3.887678,0.000000
3.890851,0.000000
3.894025,0.000000
3.897199,0.000000
3.900372,0.000000
3.903546,0.000000
3.906719,0.000000
3.909893,0.000000
3.913067,0.000000
3.916240,0.000000
3.919414,0.000000
3.922587,0.000000
3.925761,0.000000
3.928935,0.000000
3.932108,0.000000
3.935282,0.000000
3.938455,0.000000
3.941629,0.000000
3.944803,0.000000
3.947976,0.000000
3.951150,0.000000
3.954324,0.000000
3.957497,0.000000
3.960671,0.000000
3.963844,0.000000
3.967018,0.000000
3.970192,0.000000
3.973365,0.000000
3.976539,0.000000
3.979712,0.000000
3.982886,0.000000
3.986060,0.000000
3.989233,0.000000
3.992407,0.000000
3.995581,0.000000
3.998754,0.000000


==> anc/fig12/sigma_sc_T_1_a.csv <==
omega/2E_p,sigma
0.000000,
0.003174,0.010732
0.006347,0.010707
0.009521,0.010685
0.012694,0.010664
0.015868,0.010645
0.019042,0.010628
0.022215,0.010613
0.025389,0.010600
0.028563,0.010589
0.031736,0.010580
0.034910,0.010573
0.038083,0.010567
0.041257,0.010563
0.044431,0.010562
0.047604,0.010562
0.050778,0.010563
0.053951,0.010567
0.057125,0.010572
0.060299,0.010579
0.063472,0.010588
0.066646,0.010598
0.069820,0.010611
0.072993,0.010625
0.076167,0.010640
0.079340,0.010658
0.082514,0.010677
0.085688,0.010697
0.088861,0.010720
0.092035,0.010744
0.095208,0.010769
0.098382,0.010796
0.101556,0.010825
0.104729,0.010856
0.107903,0.010888
0.111077,0.010921
0.114250,0.010956
0.117424,0.010993
0.120597,0.011031
0.123771,0.011071
0.126945,0.011112
0.130118,0.011155
0.133292,0.011199
0.136465,0.011245
0.139639,0.011292
0.142813,0.011341
0.145986,0.011391
0.149160,0.011443
0.152333,0.011496
0.155507,0.011550
0.158681,0.011606
0.161854,0.011663
0.165028,0.011722
0.168202,0.011782
0.171375,0.011843
0.174549,0.011906
0.177722,0.011970
0.180896,0.012035
0.184070,0.012102
0.187243,0.012170
0.190417,0.012239
0.193590,0.012310
0.196764,0.012382
0.199938,0.012455
0.203111,0.012529
0.206285,0.012605
0.209459,0.012682
0.212632,0.012760
0.215806,0.012839
0.218979,0.012920
0.222153,0.013001
0.225327,0.013084
0.228500,0.013168
0.231674,0.013253
0.234847,0.013339
0.238021,0.013427
0.241195,0.013515
0.244368,0.013605
0.247542,0.013696
0.250716,0.013787
0.253889,0.013880
0.257063,0.013974
0.260236,0.014069
0.263410,0.014165
0.266584,0.014261
0.269757,0.014359
0.272931,0.014458
0.276104,0.014558
0.279278,0.014658
0.282452,0.014760
0.285625,0.014863
0.288799,0.014966
0.291973,0.015070
0.295146,0.015175
0.298320,0.015281
0.301493,0.015388
0.304667,0.015496
0.307841,0.015604
0.311014,0.015713
0.314188,0.015823
0.317361,0.015934
0.320535,0.016045
0.323709,0.016158
0.326882,0.016270
0.330056,0.016384
0.333230,0.016498
0.336403,0.016613
0.339577,0.016728
0.342750,0.016844
0.345924,0.016961
0.349098,0.017078
0.352271,0.017196
0.355445,0.017314
0.358618,0.017433
0.361792,0.017552
0.364966,0.017672
0.368139,0.017792
0.371313,0.017912
0.374487,0.018033
0.377660,0.018154
0.380834,0.018276
0.384007,0.018398
0.387181,0.018520
0.390355,0.018643
0.393528,0.018766
0.396702,0.018889
0.399875,0.019012
0.403049,0.019136
0.406223,0.019260
0.409396,0.019383
0.412570,0.019507
0.415743,0.019632
0.418917,0.019756
0.422091,0.019880
0.425264,0.020004
0.428438,0.020129
0.431612,0.020253
0.434785,0.020377
0.437959,0.020501
0.441132,0.020625
0.444306,0.020749
0.447480,0.020873
0.450653,0.020997
0.453827,0.021120
0.457000,0.021244
0.460174,0.021367
0.463348,0.021490
0.466521,0.021612
0.469695,0.021734
0.472869,0.021856
0.476042,0.021978
0.479216,0.022099
0.482389,0.022220
0.485563,0.022340
0.488737,0.022460
0.491910,0.022579
0.495084,0.022698
0.498257,0.022816
0.501431,0.022933
0.504605,0.023050
0.507778,0.023167
0.510952,0.023283
0.514126,0.023398
0.517299,0.023512
0.520473,0.023626
0.523646,0.023739
0.526820,0.023851
0.529994,0.023962
0.533167,0.024072
0.536341,0.024182
0.539514,0.024290
0.542688,0.024398
0.545862,0.024505
0.549035,0.024611
0.552209,0.024716
0.555383,0.024819
0.558556,0.024922
0.561730,0.025024
0.564903,0.025124
0.568077,0.025224
0.571251,0.025322
0.574424,0.025419
0.577598,0.025515
0.580771,0.025610
0.583945,0.025703
0.587119,0.025795
0.590292,0.025886
0.593466,0.025976
0.596640,0.026064
0.599813,0.026151
0.602987,0.026236
0.606160,0.026320
0.609334,0.026403
0.612508,0.026484
0.615681,0.026563
0.618855,0.026641
0.622028,0.026718
0.625202,0.026793
0.628376,0.026866
0.631549,0.026938
0.634723,0.027009
0.637896,0.027077
0.641070,0.027144
0.644244,0.027209
0.647417,0.027273
0.650591,0.027335
0.653765,0.027395
0.656938,0.027453
0.660112,0.027510
0.663285,0.027565
0.666459,0.027618
0.669633,0.027669
0.672806,0.027718
0.675980,0.027766
0.679153,0.027811
0.682327,0.027855
0.685501,0.027897
0.688674,0.027937
0.691848,0.027975
0.695022,0.028011
0.698195,0.028045
0.701369,0.028077
0.704542,0.028108
0.707716,0.028136
0.710890,0.028162
0.714063,0.028186
0.717237,0.028208
0.720410,0.028228
0.723584,0.028247
0.726758,0.028263
0.729931,0.028277
0.733105,0.028289
0.736279,0.028298
0.739452,0.028306
0.742626,0.028312
0.745799,0.028315
0.748973,0.028317
0.752147,0.028316
0.755320,0.028314
0.758494,0.028309
0.761667,0.028302
0.764841,0.028293
0.768015,0.028282
0.771188,0.028269
0.774362,0.028253
0.777536,0.028236
0.780709,0.028216
0.783883,0.028194
0.787056,0.028170
0.790230,0.028144
0.793404,0.028116
0.796577,0.028086
0.799751,0.028054
0.802924,0.028020
0.806098,0.027983
0.809272,0.027944
0.812445,0.027904
0.815619,0.027861
0.818793,0.027816
0.821966,0.027769
0.825140,0.027720
0.828313,0.027669
0.831487,0.027616
0.834661,0.027561
0.837834,0.027504
0.841008,0.027445
0.844181,0.027384
0.847355,0.027321
0.850529,0.027255
0.853702,0.027188
0.856876,0.027119
0.860050,0.027048
0.863223,0.026975
0.866397,0.026900
0.869570,0.026824
0.872744,0.026745
0.875918,0.026665
0.879091,0.026582
0.882265,0.026498
0.885438,0.026412
0.888612,0.026324
0.891786,0.026234
0.894959,0.026143
0.898133,0.026050
0.901306,0.025955
0.904480,0.025858
0.907654,0.025760
0.910827,0.025660
0.914001,0.025558
0.917175,0.025455
0.920348,0.025350
0.923522,0.025244
0.926695,0.025136
0.929869,0.025026
0.933043,0.024915
0.936216,0.024802
0.939390,0.024688
0.942563,0.024573
0.945737,0.024456
0.948911,0.024337
0.952084,0.024217
0.955258,0.024096
0.958432,0.023974
0.961605,0.023850
0.964779,0.023725
0.967952,0.023598
0.971126,0.023471
0.974300,0.023342
0.977473,0.023212
0.980647,0.023081
0.983820,0.022949
0.986994,0.022815
0.990168,0.022681
0.993341,0.022545
0.996515,0.022409
0.999689,0.022271
1.002862,0.022133
1.006036,0.021993
1.009209,0.021853
1.012383,0.021711
1.015557,0.021569
1.018730,0.021426
1.021904,0.021283
1.025077,0.021138
1.028251,0.020993
1.031425,0.020847
1.034598,0.020700
1.037772,0.020552
1.040946,0.020404
1.044119,0.020256
1.047293,0.020107
1.050466,0.019957
1.053640,0.019806
1.056814,0.019656
1.059987,0.019504
1.063161,0.019353
1.066334,0.019201
1.069508,0.019048
1.072682,0.018895
1.075855,0.018742
1.079029,0.018588
1.082203,0.018434
1.085376,0.018280
1.088550,0.018126
1.091723,0.017972
1.094897,0.017817
1.098071,0.017662
1.101244,0.017507
1.104418,0.017352
1.107591,0.017197
1.110765,0.017042
1.113939,0.016887
1.117112,0.016732
1.120286,0.016576
1.123460,0.016421
1.126633,0.016266
1.129807,0.016111
1.132980,0.015957
1.136154,0.015802
1.139328,0.015648
1.142501,0.015493
1.145675,0.015339
1.148848,0.015186
1.152022,0.015032
1.155196,0.014879
1.158369,0.014726
1.161543,0.014574
1.164716,0.014421
1.167890,0.014270
1.171064,0.014118
1.174237,0.013967
1.177411,0.013817
1.180585,0.013667
1.183758,0.013517
1.186932,0.013368
1.190105,0.013220
1.193279,0.013071
1.196453,0.012924
1.199626,0.012777
1.202800,0.012631
1.205973,0.012485
1.209147,0.012340
1.212321,0.012196
1.215494,0.012052
1.218668,0.011909
1.221842,0.011767
1.225015,0.011625
1.228189,0.011484
1.231362,0.011344
1.234536,0.011204
1.237710,0.011066
1.240883,0.010928
1.244057,0.010791
1.247230,0.010654
1.250404,0.010519
1.253578,0.010384
1.256751,0.010250
1.259925,0.010118
1.263099,0.009985
1.266272,0.009854
1.269446,0.009724
1.272619,0.009595
1.275793,0.009466
1.278967,0.009339
1.282140,0.009212
1.285314,0.009086
1.288487,0.008961
1.291661,0.008838
1.294835,0.008715
1.298008,0.008593
1.301182,0.008472
1.304356,0.008352
1.307529,0.008233
1.310703,0.008115
1.313876,0.007998
1.317050,0.007882
1.320224,0.007767
1.323397,0.007653
1.326571,0.007541
1.329744,0.007429
1.332918,0.007318
1.336092,0.007208
1.339265,0.007099
1.342439,0.006991
1.345613,0.006885
1.348786,0.006779
1.351960,0.006674
1.355133,0.006571
1.358307,0.006468
1.361481,0.006367
1.364654,0.006266
1.367828,0.006167
1.371001,0.006069
1.374175,0.005971
1.377349,0.005875
1.380522,0.005780
1.383696,0.005686
1.386870,0.005593
1.390043,0.005501
1.393217,0.005410
1.396390,0.005320
1.399564,0.005231
1.402738,0.005143
1.405911,0.005056
1.409085,0.004970
1.412258,0.004886
1.415432,0.004802
1.418606,0.004719
1.421779,0.004637
1.424953,0.004557
1.428126,0.004477
1.431300,0.004398
1.434474,0.004321
1.437647,0.004244
1.440821,0.004168
1.443995,0.004094
1.447168,0.004020
1.450342,0.003947
1.453515,0.003876
1.456689,0.003805
1.459863,0.003735
1.463036,0.003666
1.466210,0.003598
1.469383,0.003532
1.472557,0.003466
1.475731,0.003401
1.478904,0.003336
1.482078,0.003273
1.485252,0.003211
1.488425,0.003150
1.491599,0.003089
1.494772,0.003030
1.497946,0.002971
1.501120,0.002913
1.504293,0.002856
1.507467,0.002800
1.510640,0.002745
1.513814,0.002690
1.516988,0.002637
1.520161,0.002584
1.523335,0.002532
1.526509,0.002481
1.529682,0.002431
1.532856,0.002382
1.536029,0.002333
1.539203,0.002285
1.542377,0.002238
1.545550,0.002192
1.548724,0.002147
1.551897,0.002102
1.555071,0.002058
1.558245,0.002015
1.561418,0.001972
1.564592,0.001931
1.567766,0.001889
1.570939,0.001849
1.574113,0.001809
1.577286,0.001771
1.580460,0.001732
1.583634,0.001695
1.586807,0.001658
1.589981,0.001622
1.593154,0.001586
1.596328,0.001551
1.599502,0.001517
1.602675,0.001483
1.605849,0.001450
1.609023,0.001417
1.612196,0.001386
1.615370,0.001354
1.618543,0.001324
1.621717,0.001294
1.624891,0.001264
1.628064,0.001235
1.631238,0.001207
1.634411,0.001179
1.637585,0.001152
1.640759,0.001125
1.643932,0.001099
1.647106,0.001073
1.650280,0.001048
1.653453,0.001023
1.656627,0.000999
1.659800,0.000975
1.662974,0.000952
1.666148,0.000929
1.669321,0.000907
1.672495,0.000885
1.675668,0.000863
1.678842,0.000842
1.682016,0.000822
1.685189,0.000802
1.688363,0.000782
1.691536,0.000763
1.694710,0.000744
1.697884,0.000726
1.701057,0.000707
1.704231,0.000690
1.707405,0.000672
1.710578,0.000656
1.713752,0.000639
1.716925,0.000623
1.720099,0.000607
1.723273,0.000592
1.726446,0.000576
1.729620,0.000562
1.732793,0.000547
1.735967,0.000533
1.739141,0.000519
1.742314,0.000506
1.745488,0.000493
1.748662,0.000480
1.751835,0.000467
1.755009,0.000455
1.758182,0.000443
1.761356,0.000431
1.764530,0.000419
1.767703,0.000408
1.770877,0.000397
1.774050,0.000387
1.777224,0.000376
1.780398,0.000366
1.783571,0.000356
1.786745,0.000346
1.789919,0.000337
1.793092,0.000328
1.796266,0.000319
1.799439,0.000310
1.802613,0.000301
1.805787,0.000293
1.808960,0.000285
1.812134,0.000277
1.815307,0.000269
1.818481,0.000262
1.821655,0.000254
1.824828,0.000247
1.828002,0.000240
1.831176,0.000233
1.834349,0.000227
1.837523,0.000220
1.840696,0.000214
1.843870,0.000208
1.847044,0.000202
1.850217,0.000196
1.853391,0.000190
1.856564,0.000185
1.859738,0.000179
1.862912,0.000174
1.866085,0.000169
1.869259,0.000164
1.872433,0.000159
1.875606,0.000154
1.878780,0.000150
1.881953,0.000145
1.885127,0.000141
1.888301,0.000137
1.891474,0.000133
1.894648,0.000129
1.897821,0.000125
1.900995,0.000121
1.904169,0.000117
1.907342,0.000114
1.910516,0.000110
1.913689,0.000107
1.916863,0.000103
1.920037,0.000100
1.923210,0.000097
1.926384,0.000094
1.929558,0.000091
1.932731,0.000088
1.935905,0.000086
1.939078,0.000083
1.942252,0.000080
1.945426,0.000078
1.948599,0.000075
1.951773,0.000073
1.954946,0.000071
1.958120,0.000068
1.961294,0.000066
1.964467,0.000064
1.967641,0.000062
1.970815,0.000060
1.973988,0.000058
1.977162,0.000056
1.980335,0.000054
1.983509,0.000053
1.986683,0.000051
1.989856,0.000049
1.993030,0.000048
1.996203,0.000046
1.999377,0.000044
2.002551,0.000043
2.005724,0.000042
2.008898,0.000040
2.012072,0.000039
2.015245,0.000038
2.018419,0.000036
2.021592,0.000035
2.024766,0.000034
2.027940,0.000033
2.031113,0.000032
2.034287,0.000031
2.037460,0.000030
2.040634,0.000029
2.043808,0.000028
2.046981,0.000027
2.050155,0.000026
2.053329,0.000025
2.056502,0.000024
2.059676,0.000023
2.062849,0.000022
2.066023,0.000022
2.069197,0.000021
2.072370,0.000020
2.075544,0.000019
2.078717,0.000019
2.081891,0.000018
2.085065,0.000017
2.088238,0.000017
2.091412,0.000016
2.094586,0.000016
2.097759,0.000015
2.100933,0.000014
2.104106,0.000014
2.107280,0.000013
2.110454,0.000013
2.113627,0.000013
2.116801,0.000012
2.119974,0.000012
2.123148,0.000011
2.126322,0.000011
2.129495,0.000010
2.132669,0.000010
2.135843,0.000010
2.139016,0.000009
2.142190,0.000009
2.145363,0.000009
2.148537,0.000008
2.151711,0.000008
2.154884,0.000008
2.158058,0.000007
2.161231,0.000007
2.164405,0.000007
2.167579,0.000007
2.170752,0.000006
2.173926,0.000006
2.177099,0.000006
2.180273,0.000006
2.183447,0.000005
2.186620,0.000005
2.189794,0.000005
2.192968,0.000005
2.196141,0.000005
2.199315,0.000004
2.202488,0.000004
2.205662,0.000004
2.208836,0.000004
2.212009,0.000004
2.215183,0.000004
2.218356,0.000004
2.221530,0.000003
2.224704,0.000003
2.227877,0.000003
2.231051,0.000003
2.234225,0.000003
2.237398,0.000003
2.240572,0.000003
2.243745,0.000003
2.246919,0.000002
2.250093,0.000002
2.253266,0.000002
2.256440,0.000002
2.259613,0.000002
2.262787,0.000002
2.265961,0.000002
2.269134,0.000002
2.272308,0.000002
2.275482,0.000002
2.278655,0.000002
2.281829,0.000002
2.285002,0.000001
2.288176,0.000001
2.291350,0.000001
2.294523,0.000001
2.297697,0.000001
2.300870,0.000001
2.304044,0.000001
2.307218,0.000001
2.310391,0.000001
2.313565,0.000001
2.316739,0.000001
2.319912,0.000001
2.323086,0.000001
2.326259,0.000001
2.329433,0.000001
2.332607,0.000001
2.335780,0.000001
2.338954,0.000001
2.342127,0.000001
2.345301,0.000001
2.348475,0.000001
2.351648,0.000001
2.354822,0.000001
2.357996,0.000001
2.361169,0.000001
2.364343,0.000001
2.367516,0.000000
2.370690,0.000000
2.373864,0.000000
2.377037,0.000000
2.380211,0.000000
2.383384,0.000000
2.386558,0.000000
2.389732,0.000000
2.392905,0.000000
2.396079,0.000000
2.399253,0.000000
2.402426,0.000000
2.405600,0.000000
2.408773,0.000000
2.411947,0.000000
2.415121,0.000000
2.418294,0.000000
2.421468,0.000000
2.424641,0.000000
2.427815,0.000000
2.430989,0.000000
2.434162,0.000000
2.437336,0.000000
2.440509,0.000000
2.443683,0.000000
2.446857,0.000000
2.450030,0.000000
2.453204,0.000000
2.456378,0.000000
2.459551,0.000000
2.462725,0.000000
2.465898,0.000000
2.469072,0.000000
2.472246,0.000000
2.475419,0.000000
2.478593,0.000000
2.481766,0.000000
2.484940,0.000000
2.488114,0.000000
2.491287,0.000000
2.494461,0.000000
2.497635,0.000000
2.500808,0.000000
2.503982,0.000000
2.507155,0.000000
2.510329,0.000000
2.513503,0.000000
2.516676,0.000000
2.519850,0.000000
2.523023,0.000000
2.526197,0.000000
2.529371,0.000000
2.532544,0.000000
2.535718,0.000000
2.538892,0.000000
2.542065,0.000000
2.545239,0.000000
2.548412,0.000000
2.551586,0.000000
2.554760,0.000000
2.557933,0.000000
2.561107,0.000000
2.564280,0.000000
2.567454,0.000000
2.570628,0.000000
2.573801,0.000000
2.576975,0.000000
2.580149,0.000000
2.583322,0.000000
2.586496,0.000000
2.589669,0.000000
2.592843,0.000000
2.596017,0.000000
2.599190,0.000000
2.602364,0.000000
2.605537,0.000000
2.608711,0.000000
2.611885,0.000000
2.615058,0.000000
2.618232,0.000000
2.621406,0.000000
2.624579,0.000000
2.627753,0.000000
2.630926,0.000000
2.634100,0.000000
2.637274,0.000000
2.640447,0.000000
2.643621,0.000000
2.646794,0.000000
2.649968,0.000000
2.653142,0.000000
2.656315,0.000000
2.659489,0.000000
2.662663,0.000000
2.665836,0.000000
2.669010,0.000000
2.672183,0.000000
2.675357,0.000000
2.678531,0.000000
2.681704,0.000000
2.684878,0.000000
2.688051,0.000000
2.691225,0.000000
2.694399,0.000000
2.697572,0.000000
2.700746,0.000000
2.703919,0.000000
2.707093,0.000000
2.710267,0.000000
2.713440,0.000000
2.716614,0.000000
2.719788,0.000000
2.722961,0.000000
2.726135,0.000000
2.729308,0.000000
2.732482,0.000000
2.735656,0.000000
2.738829,0.000000
2.742003,0.000000
2.745176,0.000000
2.748350,0.000000
2.751524,0.000000
2.754697,0.000000
2.757871,0.000000
2.761045,0.000000
2.764218,0.000000
2.767392,0.000000
2.770565,0.000000
2.773739,0.000000
2.776913,0.000000
2.780086,0.000000
2.783260,0.000000
2.786433,0.000000
2.789607,0.000000
2.792781,0.000000
2.795954,0.000000
2.799128,0.000000
2.802302,0.000000
2.805475,0.000000
2.808649,0.000000
2.811822,0.000000
2.814996,0.000000
2.818170,0.000000
2.821343,0.000000
2.824517,0.000000
2.827690,0.000000
2.830864,0.000000
2.834038,0.000000
2.837211,0.000000
2.840385,0.000000
2.843559,0.000000
2.846732,0.000000
2.849906,0.000000
2.853079,0.000000
2.856253,0.000000
2.859427,0.000000
2.862600,0.000000
2.865774,0.000000
2.868947,0.000000
2.872121,0.000000
2.875295,0.000000
2.878468,0.000000
2.881642,0.000000
2.884816,0.000000
2.887989,0.000000
2.891163,0.000000
2.894336,0.000000
2.897510,0.000000
2.900684,0.000000
2.903857,0.000000
2.907031,0.000000
2.910204,0.000000
2.913378,0.000000
2.916552,0.000000
2.919725,0.000000
2.922899,0.000000
2.926072,0.000000
2.929246,0.000000
2.932420,0.000000
2.935593,0.000000
2.938767,0.000000
2.941941,0.000000
2.945114,0.000000
2.948288,0.000000
2.951461,0.000000
2.954635,0.000000
2.957809,0.000000
2.960982,0.000000
2.964156,0.000000
2.967329,0.000000
2.970503,0.000000
2.973677,0.000000
2.976850,0.000000
2.980024,0.000000
2.983198,0.000000
2.986371,0.000000
2.989545,0.000000
2.992718,0.000000
2.995892,0.000000
2.999066,0.000000
3.002239,0.000000
3.005413,0.000000
3.008586,0.000000
3.011760,0.000000
3.014934,0.000000
3.018107,0.000000
3.021281,0.000000
3.024455,0.000000
3.027628,0.000000
3.030802,0.000000
3.033975,0.000000
3.037149,0.000000
3.040323,0.000000
3.043496,0.000000
3.046670,0.000000
3.049843,0.000000
3.053017,0.000000
3.056191,0.000000
3.059364,0.000000
3.062538,0.000000
3.065712,0.000000
3.068885,0.000000
3.072059,0.000000
3.075232,0.000000
3.078406,0.000000
3.081580,0.000000
3.084753,0.000000
3.087927,0.000000
3.091100,0.000000
3.094274,0.000000
3.097448,0.000000
3.100621,0.000000
3.103795,0.000000
3.106969,0.000000
3.110142,0.000000
3.113316,0.000000
3.116489,0.000000
3.119663,0.000000
3.122837,0.000000
3.126010,0.000000
3.129184,0.000000
3.132357,0.000000
3.135531,0.000000
3.138705,0.000000
3.141878,0.000000
3.145052,0.000000
3.148226,0.000000
3.151399,0.000000
3.154573,0.000000
3.157746,0.000000
3.160920,0.000000
3.164094,0.000000
3.167267,0.000000
3.170441,0.000000
3.173614,0.000000
3.176788,0.000000
3.179962,0.000000
3.183135,0.000000
3.186309,0.000000
3.189482,0.000000
3.192656,0.000000
3.195830,0.000000
3.199003,0.000000
3.202177,0.000000
3.205351,0.000000
3.208524,0.000000
3.211698,0.000000
3.214871,0.000000
3.218045,0.000000
3.221219,0.000000
3.224392,0.000000
3.227566,0.000000
3.230739,0.000000
3.233913,0.000000
3.237087,0.000000
3.240260,0.000000
3.243434,0.000000
3.246608,0.000000
3.249781,0.000000
3.252955,0.000000
3.256128,0.000000
3.259302,0.000000
3.262476,0.000000
3.265649,0.000000
3.268823,0.000000
3.271996,0.000000
3.275170,0.000000
3.278344,0.000000
3.281517,0.000000
3.284691,0.000000
3.287865,0.000000
3.291038,0.000000
3.294212,0.000000
3.297385,0.000000
3.300559,0.000000
3.303733,0.000000
3.306906,0.000000
3.310080,0.000000
3.313253,0.000000
3.316427,0.000000
3.319601,0.000000
3.322774,0.000000
3.325948,0.000000
3.329122,0.000000
3.332295,0.000000
3.335469,0.000000
3.338642,0.000000
3.341816,0.000000
3.344990,0.000000
3.348163,0.000000
3.351337,0.000000
3.354510,0.000000
3.357684,0.000000
3.360858,0.000000
3.364031,0.000000
3.367205,0.000000
3.370379,0.000000
3.373552,0.000000
3.376726,0.000000
3.379899,0.000000
3.383073,0.000000
3.386247,0.000000
3.389420,0.000000
3.392594,0.000000
3.395767,0.000000
3.398941,0.000000
3.402115,0.000000
3.405288,0.000000
3.408462,0.000000
3.411636,0.000000
3.414809,0.000000
3.417983,0.000000
3.421156,0.000000
3.424330,0.000000
3.427504,0.000000
3.430677,0.000000
3.433851,0.000000
3.437024,0.000000
3.440198,0.000000
3.443372,0.000000
3.446545,0.000000
3.449719,0.000000
3.452892,0.000000
3.456066,0.000000
3.459240,0.000000
3.462413,0.000000
3.465587,0.000000
3.468761,0.000000
3.471934,0.000000
3.475108,0.000000
3.478281,0.000000
3.481455,0.000000
3.484629,0.000000
3.487802,0.000000
3.490976,0.000000
3.494149,0.000000
3.497323,0.000000
3.500497,0.000000
3.503670,0.000000
3.506844,0.000000
3.510018,0.000000
3.513191,0.000000
3.516365,0.000000
3.519538,0.000000
3.522712,0.000000
3.525886,0.000000
3.529059,0.000000
3.532233,0.000000
3.535406,0.000000
3.538580,0.000000
3.541754,0.000000
3.544927,0.000000
3.548101,0.000000
3.551275,0.000000
3.554448,0.000000
3.557622,0.000000
3.560795,0.000000
3.563969,0.000000
3.567143,0.000000
3.570316,0.000000
3.573490,0.000000
3.576663,0.000000
3.579837,0.000000
3.583011,0.000000
3.586184,0.000000
3.589358,0.000000
3.592532,0.000000
3.595705,0.000000
3.598879,0.000000
3.602052,0.000000
3.605226,0.000000
3.608400,0.000000
3.611573,0.000000
3.614747,0.000000
3.617920,0.000000
3.621094,0.000000
3.624268,0.000000
3.627441,0.000000
3.630615,0.000000
3.633789,0.000000
3.636962,0.000000
3.640136,0.000000
3.643309,0.000000
3.646483,0.000000
3.649657,0.000000
3.652830,0.000000
3.656004,0.000000
3.659177,0.000000
3.662351,0.000000
3.665525,0.000000
3.668698,0.000000
3.671872,0.000000
3.675046,0.000000
3.678219,0.000000
3.681393,0.000000
3.684566,0.000000
3.687740,0.000000
3.690914,0.000000
3.694087,0.000000
3.697261,0.000000
3.700434,0.000000
3.703608,0.000000
3.706782,0.000000
3.709955,0.000000
3.713129,0.000000
3.716302,0.000000
3.719476,0.000000
3.722650,0.000000
3.725823,0.000000
3.728997,0.000000
3.732171,0.000000
3.735344,0.000000
3.738518,0.000000
3.741691,0.000000
3.744865,0.000000
3.748039,0.000000
3.751212,0.000000
3.754386,0.000000
3.757559,0.000000
3.760733,0.000000
3.763907,0.000000
3.767080,0.000000
3.770254,0.000000
3.773428,0.000000
3.776601,0.000000
3.779775,0.000000
3.782948,0.000000
3.786122,0.000000
3.789296,0.000000
3.792469,0.000000
3.795643,0.000000
3.798816,0.000000
3.801990,0.000000
3.805164,0.000000
3.808337,0.000000
3.811511,0.000000
3.814685,0.000000
3.817858,0.000000
3.821032,0.000000
3.824205,0.000000
3.827379,0.000000
3.830553,0.000000
3.833726,0.000000
3.836900,0.000000
3.840073,0.000000
3.843247,0.000000
3.846421,0.000000
3.849594,0.000000
3.852768,0.000000
3.855942,0.000000
3.859115,0.000000
3.862289,0.000000
3.865462,0.000000
3.868636,0.000000
3.871810,0.000000
3.874983,0.000000
3.878157,0.000000
3.881330,0.000000
3.884504,0.000000
3.887678,0.000000
3.890851,0.000000
3.894025,0.000000
3.897199,0.000000
3.900372,0.000000
3.903546,0.000000
3.906719,0.000000
3.909893,0.000000
3.913067,0.000000
3.916240,0.000000
3.919414,0.000000
3.922587,0.000000
3.925761,0.000000
3.928935,0.000000
3.932108,0.000000
3.935282,0.000000
3.938455,0.000000
3.941629,0.000000
3.944803,0.000000
3.947976,0.000000
3.951150,0.000000
3.954324,0.000000
3.957497,0.000000
3.960671,0.000000
3.963844,0.000000
3.967018,0.000000
3.970192,0.000000
3.973365,0.000000
3.976539,0.000000
3.979712,0.000000
3.982886,0.000000
3.986060,0.000000
3.989233,0.000000
3.992407,0.000000
3.995581,0.000000
3.998754,0.000000


==> anc/fig12/sigma_sc_T_1_b.csv <==
omega/2E_p,sigma
0.000000,
0.003174,0.006632
0.006347,0.006620
0.009521,0.006609
0.012694,0.006599
0.015868,0.006590
0.019042,0.006583
0.022215,0.006576
0.025389,0.006571
0.028563,0.006567
0.031736,0.006565
0.034910,0.006563
0.038083,0.006563
0.041257,0.006564
0.044431,0.006566
0.047604,0.006570
0.050778,0.006574
0.053951,0.006580
0.057125,0.006586
0.060299,0.006594
0.063472,0.006604
0.066646,0.006614
0.069820,0.006625
0.072993,0.006638
0.076167,0.006651
0.079340,0.006666
0.082514,0.006682
0.085688,0.006699
0.088861,0.006717
0.092035,0.006736
0.095208,0.006756
0.098382,0.006778
0.101556,0.006800
0.104729,0.006823
0.107903,0.006848
0.111077,0.006874
0.114250,0.006900
0.117424,0.006928
0.120597,0.006957
0.123771,0.006987
0.126945,0.007018
0.130118,0.007050
0.133292,0.007083
0.136465,0.007117
0.139639,0.007152
0.142813,0.007188
0.145986,0.007225
0.149160,0.007263
0.152333,0.007302
0.155507,0.007342
0.158681,0.007383
0.161854,0.007425
0.165028,0.007469
0.168202,0.007513
0.171375,0.007558
0.174549,0.007604
0.177722,0.007651
0.180896,0.007699
0.184070,0.007748
0.187243,0.007798
0.190417,0.007849
0.193590,0.007901
0.196764,0.007954
0.199938,0.008008
0.203111,0.008063
0.206285,0.008119
0.209459,0.008175
0.212632,0.008233
0.215806,0.008292
0.218979,0.008351
0.222153,0.008412
0.225327,0.008473
0.228500,0.008535
0.231674,0.008599
0.234847,0.008663
0.238021,0.008728
0.241195,0.008794
0.244368,0.008860
0.247542,0.008928
0.250716,0.008997
0.253889,0.009066
0.257063,0.009137
0.260236,0.009208
0.263410,0.009280
0.266584,0.009353
0.269757,0.009427
0.272931,0.009501
0.276104,0.009577
0.279278,0.009653
0.282452,0.009730
0.285625,0.009808
0.288799,0.009887
0.291973,0.009966
0.295146,0.010047
0.298320,0.010128
0.301493,0.010210
0.304667,0.010293
0.307841,0.010376
0.311014,0.010460
0.314188,0.010545
0.317361,0.010631
0.320535,0.010718
0.323709,0.010805
0.326882,0.010893
0.330056,0.010982
0.333230,0.011071
0.336403,0.011161
0.339577,0.011252
0.342750,0.011344
0.345924,0.011436
0.349098,0.011529
0.352271,0.011622
0.355445,0.011716
0.358618,0.011811
0.361792,0.011907
0.364966,0.012003
0.368139,0.012099
0.371313,0.012197
0.374487,0.012294
0.377660,0.012393
0.380834,0.012492
0.384007,0.012591
0.387181,0.012692
0.390355,0.012792
0.393528,0.012893
0.396702,0.012995
0.399875,0.013097
0.403049,0.013200
0.406223,0.013303
0.409396,0.013406
0.412570,0.013510
0.415743,0.013615
0.418917,0.013719
0.422091,0.013825
0.425264,0.013930
0.428438,0.014036
0.431612,0.014143
0.434785,0.014249
0.437959,0.014356
0.441132,0.014464
0.444306,0.014572
0.447480,0.014679
0.450653,0.014788
0.453827,0.014896
0.457000,0.015005
0.460174,0.015114
0.463348,0.015223
0.466521,0.015332
0.469695,0.015442
0.472869,0.015552
0.476042,0.015662
0.479216,0.015772
0.482389,0.015882
0.485563,0.015992
0.488737,0.016102
0.491910,0.016212
0.495084,0.016323
0.498257,0.016433
0.501431,0.016544
0.504605,0.016654
0.507778,0.016764
0.510952,0.016875
0.514126,0.016985
0.517299,0.017095
0.520473,0.017205
0.523646,0.017315
0.526820,0.017425
0.529994,0.017535
0.533167,0.017644
0.536341,0.017753
0.539514,0.017862
0.542688,0.017971
0.545862,0.018080
0.549035,0.018188
0.552209,0.018296
0.555383,0.018404
0.558556,0.018511
0.561730,0.018618
0.564903,0.018725
0.568077,0.018831
0.571251,0.018937
0.574424,0.019042
0.577598,0.019147
0.580771,0.019252
0.583945,0.019356
0.587119,0.019459
0.590292,0.019562
0.593466,0.019664
0.596640,0.019766
0.599813,0.019867
0.602987,0.019968
0.606160,0.020068
0.609334,0.020167
0.612508,0.020265
0.615681,0.020363
0.618855,0.020460
0.622028,0.020557
0.625202,0.020652
0.628376,0.020747
0.631549,0.020841
0.634723,0.020935
0.637896,0.021027
0.641070,0.021119
0.644244,0.021209
0.647417,0.021299
0.650591,0.021388
0.653765,0.021476
0.656938,0.021563
0.660112,0.021649
0.663285,0.021734
0.666459,0.021817
0.669633,0.021900
0.672806,0.021982
0.675980,0.022063
0.679153,0.022143
0.682327,0.022221
0.685501,0.022299
0.688674,0.022375
0.691848,0.022450
0.695022,0.022524
0.698195,0.022597
0.701369,0.022668
0.704542,0.022738
0.707716,0.022807
0.710890,0.022875
0.714063,0.022942
0.717237,0.023007
0.720410,0.023071
0.723584,0.023133
0.726758,0.023194
0.729931,0.023254
0.733105,0.023312
0.736279,0.023369
0.739452,0.023425
0.742626,0.023479
0.745799,0.023532
0.748973,0.023583
0.752147,0.023633
0.755320,0.023681
0.758494,0.023728
0.761667,0.023773
0.764841,0.023817
0.768015,0.023859
0.771188,0.023900
0.774362,0.023939
0.777536,0.023977
0.780709,0.024013
0.783883,0.024047
0.787056,0.024080
0.790230,0.024111
0.793404,0.024141
0.796577,0.024169
0.799751,0.024195
0.802924,0.024220
0.806098,0.024243
0.809272,0.024264
0.812445,0.024284
0.815619,0.024302
0.818793,0.024318
0.821966,0.024333
0.825140,0.024346
0.828313,0.024357
0.831487,0.024367
0.834661,0.024375
0.837834,0.024381
0.841008,0.024385
0.844181,0.024388
0.847355,0.024389
0.850529,0.024388
0.853702,0.024386
0.856876,0.024381
0.860050,0.024375
0.863223,0.024368
0.866397,0.024358
0.869570,0.024347
0.872744,0.024334
0.875918,0.024320
0.879091,0.024303
0.882265,0.024285
0.885438,0.024265
0.888612,0.024244
0.891786,0.024221
0.894959,0.024196
0.898133,0.024169
0.901306,0.024141
0.904480,0.024110
0.907654,0.024079
0.910827,0.024045
0.914001,0.024010
0.917175,0.023973
0.920348,0.023934
0.923522,0.023894
0.926695,0.023852
0.929869,0.023808
0.933043,0.023763
0.936216,0.023716
0.939390,0.023667
0.942563,0.023617
0.945737,0.023565
0.948911,0.023512
0.952084,0.023457
0.955258,0.023400
0.958432,0.023342
0.961605,0.023282
0.964779,0.023220
0.967952,0.023157
0.971126,0.023093
0.974300,0.023027
0.977473,0.022959
0.980647,0.022890
0.983820,0.022820
0.986994,0.022748
0.990168,0.022674
0.993341,0.022599
0.996515,0.022523
0.999689,0.022445
1.002862,0.022366
1.006036,0.022286
1.009209,0.022204
1.012383,0.022120
1.015557,0.022036
1.018730,0.021950
1.021904,0.021862
1.025077,0.021774
1.028251,0.021684
1.031425,0.021593
1.034598,0.021501
1.037772,0.021407
1.040946,0.021312
1.044119,0.021217
1.047293,0.021119
1.050466,0.021021
1.053640,0.020922
1.056814,0.020821
1.059987,0.020720
1.063161,0.020617
1.066334,0.020514
1.069508,0.020409
1.072682,0.020303
1.075855,0.020196
1.079029,0.020089
1.082203,0.019980
1.085376,0.019871
1.088550,0.019760
1.091723,0.019649
1.094897,0.019537
1.098071,0.019424
1.101244,0.019310
1.104418,0.019195
1.107591,0.019080
1.110765,0.018963
1.113939,0.018846
1.117112,0.018729
1.120286,0.018610
1.123460,0.018491
1.126633,0.018372
1.129807,0.018251
1.132980,0.018130
1.136154,0.018009
1.139328,0.017887
1.142501,0.017764
1.145675,0.017641
1.148848,0.017518
1.152022,0.017393
1.155196,0.017269
1.158369,0.017144
1.161543,0.017018
1.164716,0.016893
1.167890,0.016767
1.171064,0.016640
1.174237,0.016513
1.177411,0.016386
1.180585,0.016259
1.183758,0.016131
1.186932,0.016003
1.190105,0.015875
1.193279,0.015747
1.196453,0.015618
1.199626,0.015489
1.202800,0.015361
1.205973,0.015232
1.209147,0.015103
1.212321,0.014974
1.215494,0.014844
1.218668,0.014715
1.221842,0.014586
1.225015,0.014457
1.228189,0.014328
1.231362,0.014199
1.234536,0.014070
1.237710,0.013941
1.240883,0.013812
1.244057,0.013683
1.247230,0.013554
1.250404,0.013426
1.253578,0.013298
1.256751,0.013170
1.259925,0.013042
1.263099,0.012914
1.266272,0.012787
1.269446,0.012660
1.272619,0.012533
1.275793,0.012406
1.278967,0.012280
1.282140,0.012154
1.285314,0.012028
1.288487,0.011903
1.291661,0.011778
1.294835,0.011654
1.298008,0.011530
1.301182,0.011406
1.304356,0.011283
1.307529,0.011160
1.310703,0.011038
1.313876,0.010916
1.317050,0.010795
1.320224,0.010674
1.323397,0.010554
1.326571,0.010434
1.329744,0.010315
1.332918,0.010196
1.336092,0.010078
1.339265,0.009961
1.342439,0.009844
1.345613,0.009727
1.348786,0.009612
1.351960,0.009497
1.355133,0.009382
1.358307,0.009268
1.361481,0.009155
1.364654,0.009043
1.367828,0.008931
1.371001,0.008820
1.374175,0.008709
1.377349,0.008600
1.380522,0.008491
1.383696,0.008382
1.386870,0.008275
1.390043,0.008168
1.393217,0.008062
1.396390,0.007956
1.399564,0.007852
1.402738,0.007748
1.405911,0.007645
1.409085,0.007542
1.412258,0.007441
1.415432,0.007340
1.418606,0.007240
1.421779,0.007141
1.424953,0.007042
1.428126,0.006945
1.431300,0.006848
1.434474,0.006752
1.437647,0.006657
1.440821,0.006563
1.443995,0.006469
1.447168,0.006376
1.450342,0.006284
1.453515,0.006193
1.456689,0.006103
1.459863,0.006014
1.463036,0.005925
1.466210,0.005838
1.469383,0.005751
1.472557,0.005665
1.475731,0.005579
1.478904,0.005495
1.482078,0.005411
1.485252,0.005329
1.488425,0.005247
1.491599,0.005166
1.494772,0.005086
1.497946,0.005007
1.501120,0.004928
1.504293,0.004850
1.507467,0.004774
1.510640,0.004698
1.513814,0.004623
1.516988,0.004548
1.520161,0.004475
1.523335,0.004402
1.526509,0.004330
1.529682,0.004259
1.532856,0.004189
1.536029,0.004120
1.539203,0.004052
1.542377,0.003984
1.545550,0.003917
1.548724,0.003851
1.551897,0.003786
1.555071,0.003721
1.558245,0.003658
1.561418,0.003595
1.564592,0.003533
1.567766,0.003472
1.570939,0.003411
1.574113,0.003351
1.577286,0.003292
1.580460,0.003234
1.583634,0.003177
1.586807,0.003120
1.589981,0.003065
1.593154,0.003009
1.596328,0.002955
1.599502,0.002902
1.602675,0.002849
1.605849,0.002797
1.609023,0.002745
1.612196,0.002695
1.615370,0.002645
1.618543,0.002595
1.621717,0.002547
1.624891,0.002499
1.628064,0.002452
1.631238,0.002406
1.634411,0.002360
1.637585,0.002315
1.640759,0.002271
1.643932,0.002227
1.647106,0.002184
1.650280,0.002141
1.653453,0.002100
1.656627,0.002059
1.659800,0.002018
1.662974,0.001978
1.666148,0.001939
1.669321,0.001901
1.672495,0.001863
1.675668,0.001825
1.678842,0.001789
1.682016,0.001753
1.685189,0.001717
1.688363,0.001682
1.691536,0.001648
1.694710,0.001614
1.697884,0.001581
1.701057,0.001548
1.704231,0.001516
1.707405,0.001484
1.710578,0.001453
1.713752,0.001423
1.716925,0.001393
1.720099,0.001363
1.723273,0.001334
1.726446,0.001306
1.729620,0.001278
1.732793,0.001250
1.735967,0.001224
1.739141,0.001197
1.742314,0.001171
1.745488,0.001146
1.748662,0.001121
1.751835,0.001096
1.755009,0.001072
1.758182,0.001048
1.761356,0.001025
1.764530,0.001002
1.767703,0.000980
1.770877,0.000958
1.774050,0.000936
1.777224,0.000915
1.780398,0.000894
1.783571,0.000874
1.786745,0.000854
1.789919,0.000834
1.793092,0.000815
1.796266,0.000796
1.799439,0.000778
1.802613,0.000760
1.805787,0.000742
1.808960,0.000725
1.812134,0.000708
1.815307,0.000691
1.818481,0.000675
1.821655,0.000659
1.824828,0.000643
1.828002,0.000628
1.831176,0.000613
1.834349,0.000598
1.837523,0.000584
1.840696,0.000569
1.843870,0.000556
1.847044,0.000542
1.850217,0.000529
1.853391,0.000516
1.856564,0.000503
1.859738,0.000491
1.862912,0.000479
1.866085,0.000467
1.869259,0.000455
1.872433,0.000444
1.875606,0.000433
1.878780,0.000422
1.881953,0.000411
1.885127,0.000401
1.888301,0.000391
1.891474,0.000381
1.894648,0.000371
1.897821,0.000361
1.900995,0.000352
1.904169,0.000343
1.907342,0.000334
1.910516,0.000325
1.913689,0.000317
1.916863,0.000309
1.920037,0.000301
1.923210,0.000293
1.926384,0.000285
1.929558,0.000278
1.932731,0.000270
1.935905,0.000263
1.939078,0.000256
1.942252,0.000249
1.945426,0.000242
1.948599,0.000236
1.951773,0.000230
1.954946,0.000223
1.958120,0.000217
1.961294,0.000211
1.964467,0.000206
1.967641,0.000200
1.970815,0.000194
1.973988,0.000189
1.977162,0.000184
1.980335,0.000179
1.983509,0.000174
1.986683,0.000169
1.989856,0.000164
1.993030,0.000160
1.996203,0.000155
1.999377,0.000151
2.002551,0.000147
2.005724,0.000142
2.008898,0.000138
2.012072,0.000134
2.015245,0.000131
2.018419,0.000127
2.021592,0.000123
2.024766,0.000120
2.027940,0.000116
2.031113,0.000113
2.034287,0.000110
2.037460,0.000106
2.040634,0.000103
2.043808,0.000100
2.046981,0.000097
2.050155,0.000094
2.053329,0.000092
2.056502,0.000089
2.059676,0.000086
2.062849,0.000084
2.066023,0.000081
2.069197,0.000079
2.072370,0.000076
2.075544,0.000074
2.078717,0.000072
2.081891,0.000070
2.085065,0.000068
2.088238,0.000065
2.091412,0.000064
2.094586,0.000062
2.097759,0.000060
2.100933,0.000058
2.104106,0.000056
2.107280,0.000054
2.110454,0.000053
2.113627,0.000051
2.116801,0.000049
2.119974,0.000048
2.123148,0.000046
2.126322,0.000045
2.129495,0.000044
2.132669,0.000042
2.135843,0.000041
2.139016,0.000040
2.142190,0.000038
2.145363,0.000037
2.148537,0.000036
2.151711,0.000035
2.154884,0.000034
2.158058,0.000033
2.161231,0.000031
2.164405,0.000030
2.167579,0.000029
2.170752,0.000028
2.173926,0.000028
2.177099,0.000027
2.180273,0.000026
2.183447,0.000025
2.186620,0.000024
2.189794,0.000023
2.192968,0.000023
2.196141,0.000022
2.199315,0.000021
2.202488,0.000020
2.205662,0.000020
2.208836,0.000019
2.212009,0.000018
2.215183,0.000018
2.218356,0.000017
2.221530,0.000017
2.224704,0.000016
2.227877,0.000016
2.231051,0.000015
2.234225,0.000014
2.237398,0.000014
2.240572,0.000013
2.243745,0.000013
2.246919,0.000013
2.250093,0.000012
2.253266,0.000012
2.256440,0.000011
2.259613,0.000011
2.262787,0.000011
2.265961,0.000010
2.269134,0.000010
2.272308,0.000009
2.275482,0.000009
2.278655,0.000009
2.281829,0.000009
2.285002,0.000008
2.288176,0.000008
2.291350,0.000008
2.294523,0.000007
2.297697,0.000007
2.300870,0.000007
2.304044,0.000007
2.307218,0.000006
2.310391,0.000006
2.313565,0.000006
2.316739,0.000006
2.319912,0.000005
2.323086,0.000005
2.326259,0.000005
2.329433,0.000005
2.332607,0.000005
2.335780,0.000005
2.338954,0.000004
2.342127,0.000004
2.345301,0.000004
2.348475,0.000004
2.351648,0.000004
2.354822,0.000004
2.357996,0.000004
2.361169,0.000003
2.364343,0.000003
2.367516,0.000003
2.370690,0.000003
2.373864,0.000003
2.377037,0.000003
2.380211,0.000003
2.383384,0.000003
2.386558,0.000002
2.389732,0.000002
2.392905,0.000002
2.396079,0.000002
2.399253,0.000002
2.402426,0.000002
2.405600,0.000002
2.408773,0.000002
2.411947,0.000002
2.415121,0.000002
2.418294,0.000002
2.421468,0.000002
2.424641,0.000002
2.427815,0.000001
2.430989,0.000001
2.434162,0.000001
2.437336,0.000001
2.440509,0.000001
2.443683,0.000001
2.446857,0.000001
2.450030,0.000001
2.453204,0.000001
2.456378,0.000001
2.459551,0.000001
2.462725,0.000001
2.465898,0.000001
2.469072,0.000001
2.472246,0.000001
2.475419,0.000001
2.478593,0.000001
2.481766,0.000001
2.484940,0.000001
2.488114,0.000001
2.491287,0.000001
2.494461,0.000001
2.497635,0.000001
2.500808,0.000001
2.503982,0.000001
2.507155,0.000001
2.510329,0.000001
2.513503,0.000000
2.516676,0.000000
2.519850,0.000000
2.523023,0.000000
2.526197,0.000000
2.529371,0.000000
2.532544,0.000000
2.535718,0.000000
2.538892,0.000000
2.542065,0.000000
2.545239,0.000000
2.548412,0.000000
2.551586,0.000000
2.554760,0.000000
2.557933,0.000000
2.561107,0.000000
2.564280,0.000000
2.567454,0.000000
2.570628,0.000000
2.573801,0.000000
2.576975,0.000000
2.580149,0.000000
2.583322,0.000000
2.586496,0.000000
2.589669,0.000000
2.592843,0.000000
2.596017,0.000000
2.599190,0.000000
2.602364,0.000000
2.605537,0.000000
2.608711,0.000000
2.611885,0.000000
2.615058,0.000000
2.618232,0.000000
2.621406,0.000000
2.624579,0.000000
2.627753,0.000000
2.630926,0.000000
2.634100,0.000000
2.637274,0.000000
2.640447,0.000000
2.643621,0.000000
2.646794,0.000000
2.649968,0.000000
2.653142,0.000000
2.656315,0.000000
2.659489,0.000000
2.662663,0.000000
2.665836,0.000000
2.669010,0.000000
2.672183,0.000000
2.675357,0.000000
2.678531,0.000000
2.681704,0.000000
2.684878,0.000000
2.688051,0.000000
2.691225,0.000000
2.694399,0.000000
2.697572,0.000000
2.700746,0.000000
2.703919,0.000000
2.707093,0.000000
2.710267,0.000000
2.713440,0.000000
2.716614,0.000000
2.719788,0.000000
2.722961,0.000000
2.726135,0.000000
2.729308,0.000000
2.732482,0.000000
2.735656,0.000000
2.738829,0.000000
2.742003,0.000000
2.745176,0.000000
2.748350,0.000000
2.751524,0.000000
2.754697,0.000000
2.757871,0.000000
2.761045,0.000000
2.764218,0.000000
2.767392,0.000000
2.770565,0.000000
2.773739,0.000000
2.776913,0.000000
2.780086,0.000000
2.783260,0.000000
2.786433,0.000000
2.789607,0.000000
2.792781,0.000000
2.795954,0.000000
2.799128,0.000000
2.802302,0.000000
2.805475,0.000000
2.808649,0.000000
2.811822,0.000000
2.814996,0.000000
2.818170,0.000000
2.821343,0.000000
2.824517,0.000000
2.827690,0.000000
2.830864,0.000000
2.834038,0.000000
2.837211,0.000000
2.840385,0.000000
2.843559,0.000000
2.846732,0.000000
2.849906,0.000000
2.853079,0.000000
2.856253,0.000000
2.859427,0.000000
2.862600,0.000000
2.865774,0.000000
2.868947,0.000000
2.872121,0.000000
2.875295,0.000000
2.878468,0.000000
2.881642,0.000000
2.884816,0.000000
2.887989,0.000000
2.891163,0.000000
2.894336,0.000000
2.897510,0.000000
2.900684,0.000000
2.903857,0.000000
2.907031,0.000000
2.910204,0.000000
2.913378,0.000000
2.916552,0.000000
2.919725,0.000000
2.922899,0.000000
2.926072,0.000000
2.929246,0.000000
2.932420,0.000000
2.935593,0.000000
2.938767,0.000000
2.941941,0.000000
2.945114,0.000000
2.948288,0.000000
2.951461,0.000000
2.954635,0.000000
2.957809,0.000000
2.960982,0.000000
2.964156,0.000000
2.967329,0.000000
2.970503,0.000000
2.973677,0.000000
2.976850,0.000000
2.980024,0.000000
2.983198,0.000000
2.986371,0.000000
2.989545,0.000000
2.992718,0.000000
2.995892,0.000000
2.999066,0.000000
3.002239,0.000000
3.005413,0.000000
3.008586,0.000000
3.011760,0.000000
3.014934,0.000000
3.018107,0.000000
3.021281,0.000000
3.024455,0.000000
3.027628,0.000000
3.030802,0.000000
3.033975,0.000000
3.037149,0.000000
3.040323,0.000000
3.043496,0.000000
3.046670,0.000000
3.049843,0.000000
3.053017,0.000000
3.056191,0.000000
3.059364,0.000000
3.062538,0.000000
3.065712,0.000000
3.068885,0.000000
3.072059,0.000000
3.075232,0.000000
3.078406,0.000000
3.081580,0.000000
3.084753,0.000000
3.087927,0.000000
3.091100,0.000000
3.094274,0.000000
3.097448,0.000000
3.100621,0.000000
3.103795,0.000000
3.106969,0.000000
3.110142,0.000000
3.113316,0.000000
3.116489,0.000000
3.119663,0.000000
3.122837,0.000000
3.126010,0.000000
3.129184,0.000000
3.132357,0.000000
3.135531,0.000000
3.138705,0.000000
3.141878,0.000000
3.145052,0.000000
3.148226,0.000000
3.151399,0.000000
3.154573,0.000000
3.157746,0.000000
3.160920,0.000000
3.164094,0.000000
3.167267,0.000000
3.170441,0.000000
3.173614,0.000000
3.176788,0.000000
3.179962,0.000000
3.183135,0.000000
3.186309,0.000000
3.189482,0.000000
3.192656,0.000000
3.195830,0.000000
3.199003,0.000000
3.202177,0.000000
3.205351,0.000000
3.208524,0.000000
3.211698,0.000000
3.214871,0.000000
3.218045,0.000000
3.221219,0.000000
3.224392,0.000000
3.227566,0.000000
3.230739,0.000000
3.233913,0.000000
3.237087,0.000000
3.240260,0.000000
3.243434,0.000000
3.246608,0.000000
3.249781,0.000000
3.252955,0.000000
3.256128,0.000000
3.259302,0.000000
3.262476,0.000000
3.265649,0.000000
3.268823,0.000000
3.271996,0.000000
3.275170,0.000000
3.278344,0.000000
3.281517,0.000000
3.284691,0.000000
3.287865,0.000000
3.291038,0.000000
3.294212,0.000000
3.297385,0.000000
3.300559,0.000000
3.303733,0.000000
3.306906,0.000000
3.310080,0.000000
3.313253,0.000000
3.316427,0.000000
3.319601,0.000000
3.322774,0.000000
3.325948,0.000000
3.329122,0.000000
3.332295,0.000000
3.335469,0.000000
3.338642,0.000000
3.341816,0.000000
3.344990,0.000000
3.348163,0.000000
3.351337,0.000000
3.354510,0.000000
3.357684,0.000000
3.360858,0.000000
3.364031,0.000000
3.367205,0.000000
3.370379,0.000000
3.373552,0.000000
3.376726,0.000000
3.379899,0.000000
3.383073,0.000000
3.386247,0.000000
3.389420,0.000000
3.392594,0.000000
3.395767,0.000000
3.398941,0.000000
3.402115,0.000000
3.405288,0.000000
3.408462,0.000000
3.411636,0.000000
3.414809,0.000000
3.417983,0.000000
3.421156,0.000000
3.424330,0.000000
3.427504,0.000000
3.430677,0.000000
3.433851,0.000000
3.437024,0.000000
3.440198,0.000000
3.443372,0.000000
3.446545,0.000000
3.449719,0.000000
3.452892,0.000000
3.456066,0.000000
3.459240,0.000000
3.462413,0.000000
3.465587,0.000000
3.468761,0.000000
3.471934,0.000000
3.475108,0.000000
3.478281,0.000000
3.481455,0.000000
3.484629,0.000000
3.487802,0.000000
3.490976,0.000000
3.494149,0.000000
3.497323,0.000000
3.500497,0.000000
3.503670,0.000000
3.506844,0.000000
3.510018,0.000000
3.513191,0.000000
3.516365,0.000000
3.519538,0.000000
3.522712,0.000000
3.525886,0.000000
3.529059,0.000000
3.532233,0.000000
3.535406,0.000000
3.538580,0.000000
3.541754,0.000000
3.544927,0.000000
3.548101,0.000000
3.551275,0.000000
3.554448,0.000000
3.557622,0.000000
3.560795,0.000000
3.563969,0.000000
3.567143,0.000000
3.570316,0.000000
3.573490,0.000000
3.576663,0.000000
3.579837,0.000000
3.583011,0.000000
3.586184,0.000000
3.589358,0.000000
3.592532,0.000000
3.595705,0.000000
3.598879,0.000000
3.602052,0.000000
3.605226,0.000000
3.608400,0.000000
3.611573,0.000000
3.614747,0.000000
3.617920,0.000000
3.621094,0.000000
3.624268,0.000000
3.627441,0.000000
3.630615,0.000000
3.633789,0.000000
3.636962,0.000000
3.640136,0.000000
3.643309,0.000000
3.646483,0.000000
3.649657,0.000000
3.652830,0.000000
3.656004,0.000000
3.659177,0.000000
3.662351,0.000000
3.665525,0.000000
3.668698,0.000000
3.671872,0.000000
3.675046,0.000000
3.678219,0.000000
3.681393,0.000000
3.684566,0.000000
3.687740,0.000000
3.690914,0.000000
3.694087,0.000000
3.697261,0.000000
3.700434,0.000000
3.703608,0.000000
3.706782,0.000000
3.709955,0.000000
3.713129,0.000000
3.716302,0.000000
3.719476,0.000000
3.722650,0.000000
3.725823,0.000000
3.728997,0.000000
3.732171,0.000000
3.735344,0.000000
3.738518,0.000000
3.741691,0.000000
3.744865,0.000000
3.748039,0.000000
3.751212,0.000000
3.754386,0.000000
3.757559,0.000000
3.760733,0.000000
3.763907,0.000000
3.767080,0.000000
3.770254,0.000000
3.773428,0.000000
3.776601,0.000000
3.779775,0.000000
3.782948,0.000000
3.786122,0.000000
3.789296,0.000000
3.792469,0.000000
3.795643,0.000000
3.798816,0.000000
3.801990,0.000000
3.805164,0.000000
3.808337,0.000000
3.811511,0.000000
3.814685,0.000000
3.817858,0.000000
3.821032,0.000000
3.824205,0.000000
3.827379,0.000000
3.830553,0.000000
3.833726,0.000000
3.836900,0.000000
3.840073,0.000000
3.843247,0.000000
3.846421,0.000000
3.849594,0.000000
3.852768,0.000000
3.855942,0.000000
3.859115,0.000000
3.862289,0.000000
3.865462,0.000000
3.868636,0.000000
3.871810,0.000000
3.874983,0.000000
3.878157,0.000000
3.881330,0.000000
3.884504,0.000000
3.887678,0.000000
3.890851,0.000000
3.894025,0.000000
3.897199,0.000000
3.900372,0.000000
3.903546,0.000000
3.906719,0.000000
3.909893,0.000000
3.913067,0.000000
3.916240,0.000000
3.919414,0.000000
3.922587,0.000000
3.925761,0.000000
3.928935,0.000000
3.932108,0.000000
3.935282,0.000000
3.938455,0.000000
3.941629,0.000000
3.944803,0.000000
3.947976,0.000000
3.951150,0.000000
3.954324,0.000000
3.957497,0.000000
3.960671,0.000000
3.963844,0.000000
3.967018,0.000000
3.970192,0.000000
3.973365,0.000000
3.976539,0.000000
3.979712,0.000000
3.982886,0.000000
3.986060,0.000000
3.989233,0.000000
3.992407,0.000000
3.995581,0.000000
3.998754,0.000000


==> anc/fig12/sigma_sc_T_1_c.csv <==
omega/2E_p,sigma
0.000000,
0.003174,0.003715
0.006347,0.003710
0.009521,0.003705
0.012694,0.003701
0.015868,0.003698
0.019042,0.003695
0.022215,0.003693
0.025389,0.003692
0.028563,0.003691
0.031736,0.003691
0.034910,0.003692
0.038083,0.003694
0.041257,0.003696
0.044431,0.003699
0.047604,0.003703
0.050778,0.003707
0.053951,0.003712
0.057125,0.003718
0.060299,0.003724
0.063472,0.003732
0.066646,0.003739
0.069820,0.003748
0.072993,0.003757
0.076167,0.003767
0.079340,0.003777
0.082514,0.003788
0.085688,0.003800
0.088861,0.003813
0.092035,0.003826
0.095208,0.003840
0.098382,0.003854
0.101556,0.003869
0.104729,0.003885
0.107903,0.003902
0.111077,0.003919
0.114250,0.003936
0.117424,0.003955
0.120597,0.003974
0.123771,0.003994
0.126945,0.004014
0.130118,0.004035
0.133292,0.004057
0.136465,0.004079
0.139639,0.004102
0.142813,0.004126
0.145986,0.004150
0.149160,0.004175
0.152333,0.004201
0.155507,0.004227
0.158681,0.004254
0.161854,0.004281
0.165028,0.004310
0.168202,0.004338
0.171375,0.004368
0.174549,0.004398
0.177722,0.004429
0.180896,0.004460
0.184070,0.004492
0.187243,0.004525
0.190417,0.004558
0.193590,0.004592
0.196764,0.004627
0.199938,0.004662
0.203111,0.004698
0.206285,0.004735
0.209459,0.004772
0.212632,0.004810
0.215806,0.004849
0.218979,0.004888
0.222153,0.004928
0.225327,0.004968
0.228500,0.005009
0.231674,0.005051
0.234847,0.005094
0.238021,0.005137
0.241195,0.005180
0.244368,0.005225
0.247542,0.005270
0.250716,0.005316
0.253889,0.005362
0.257063,0.005409
0.260236,0.005456
0.263410,0.005505
0.266584,0.005553
0.269757,0.005603
0.272931,0.005653
0.276104,0.005704
0.279278,0.005755
0.282452,0.005807
0.285625,0.005860
0.288799,0.005914
0.291973,0.005968
0.295146,0.006022
0.298320,0.006077
0.301493,0.006133
0.304667,0.006190
0.307841,0.006247
0.311014,0.006305
0.314188,0.006363
0.317361,0.006422
0.320535,0.006482
0.323709,0.006542
0.326882,0.006603
0.330056,0.006665
0.333230,0.006727
0.336403,0.006790
0.339577,0.006853
0.342750,0.006917
0.345924,0.006982
0.349098,0.007047
0.352271,0.007113
0.355445,0.007179
0.358618,0.007246
0.361792,0.007314
0.364966,0.007382
0.368139,0.007451
0.371313,0.007520
0.374487,0.007590
0.377660,0.007660
0.380834,0.007732
0.384007,0.007803
0.387181,0.007876
0.390355,0.007948
0.393528,0.008022
0.396702,0.008096
0.399875,0.008170
0.403049,0.008245
0.406223,0.008321
0.409396,0.008397
0.412570,0.008473
0.415743,0.008551
0.418917,0.008628
0.422091,0.008707
0.425264,0.008785
0.428438,0.008865
0.431612,0.008944
0.434785,0.009025
0.437959,0.009105
0.441132,0.009186
0.444306,0.009268
0.447480,0.009350
0.450653,0.009433
0.453827,0.009516
0.457000,0.009600
0.460174,0.009683
0.463348,0.009768
0.466521,0.009853
0.469695,0.009938
0.472869,0.010024
0.476042,0.010110
0.479216,0.010196
0.482389,0.010283
0.485563,0.010370
0.488737,0.010458
0.491910,0.010546
0.495084,0.010634
0.498257,0.010723
0.501431,0.010812
0.504605,0.010901
0.507778,0.010991
0.510952,0.011081
0.514126,0.011171
0.517299,0.011262
0.520473,0.011353
0.523646,0.011444
0.526820,0.011535
0.529994,0.011627
0.533167,0.011719
0.536341,0.011811
0.539514,0.011903
0.542688,0.011996
0.545862,0.012089
0.549035,0.012181
0.552209,0.012275
0.555383,0.012368
0.558556,0.012461
0.561730,0.012555
0.564903,0.012648
0.568077,0.012742
0.571251,0.012836
0.574424,0.012930
0.577598,0.013024
0.580771,0.013118
0.583945,0.013212
0.587119,0.013307
0.590292,0.013401
0.593466,0.013495
0.596640,0.013589
0.599813,0.013684
0.602987,0.013778
0.606160,0.013872
0.609334,0.013966
0.612508,0.014060
0.615681,0.014154
0.618855,0.014248
0.622028,0.014342
0.625202,0.014436
0.628376,0.014529
0.631549,0.014622
0.634723,0.014716
0.637896,0.014809
0.641070,0.014902
0.644244,0.014994
0.647417,0.015087
0.650591,0.015179
0.653765,0.015271
0.656938,0.015362
0.660112,0.015454
0.663285,0.015545
0.666459,0.015635
0.669633,0.015726
0.672806,0.015816
0.675980,0.015906
0.679153,0.015995
0.682327,0.016084
0.685501,0.016172
0.688674,0.016260
0.691848,0.016348
0.695022,0.016435
0.698195,0.016522
0.701369,0.016608
0.704542,0.016694
0.707716,0.016779
0.710890,0.016864
0.714063,0.016948
0.717237,0.017032
0.720410,0.017115
0.723584,0.017197
0.726758,0.017279
0.729931,0.017361
0.733105,0.017441
0.736279,0.017521
0.739452,0.017600
0.742626,0.017679
0.745799,0.017757
0.748973,0.017834
0.752147,0.017911
0.755320,0.017986
0.758494,0.018061
0.761667,0.018136
0.764841,0.018209
0.768015,0.018282
0.771188,0.018353
0.774362,0.018424
0.777536,0.018494
0.780709,0.018564
0.783883,0.018632
0.787056,0.018700
0.790230,0.018766
0.793404,0.018832
0.796577,0.018897
0.799751,0.018960
0.802924,0.019023
0.806098,0.019085
0.809272,0.019146
0.812445,0.019206
0.815619,0.019265
0.818793,0.019323
0.821966,0.019380
0.825140,0.019436
0.828313,0.019490
0.831487,0.019544
0.834661,0.019597
0.837834,0.019648
0.841008,0.019699
0.844181,0.019748
0.847355,0.019796
0.850529,0.019843
0.853702,0.019889
0.856876,0.019934
0.860050,0.019977
0.863223,0.020020
0.866397,0.020061
0.869570,0.020101
0.872744,0.020140
0.875918,0.020177
0.879091,0.020214
0.882265,0.020249
0.885438,0.020283
0.888612,0.020315
0.891786,0.020347
0.894959,0.020377
0.898133,0.020406
0.901306,0.020433
0.904480,0.020459
0.907654,0.020484
0.910827,0.020508
0.914001,0.020530
0.917175,0.020551
0.920348,0.020571
0.923522,0.020589
0.926695,0.020606
0.929869,0.020622
0.933043,0.020636
0.936216,0.020649
0.939390,0.020661
0.942563,0.020671
0.945737,0.020680
0.948911,0.020688
0.952084,0.020694
0.955258,0.020699
0.958432,0.020703
0.961605,0.020705
0.964779,0.020705
0.967952,0.020705
0.971126,0.020703
0.974300,0.020699
0.977473,0.020695
0.980647,0.020688
0.983820,0.020681
0.986994,0.020672
0.990168,0.020662
0.993341,0.020650
0.996515,0.020637
0.999689,0.020623
1.002862,0.020607
1.006036,0.020590
1.009209,0.020571
1.012383,0.020551
1.015557,0.020530
1.018730,0.020507
1.021904,0.020483
1.025077,0.020458
1.028251,0.020431
1.031425,0.020403
1.034598,0.020374
1.037772,0.020343
1.040946,0.020311
1.044119,0.020278
1.047293,0.020243
1.050466,0.020207
1.053640,0.020170
1.056814,0.020131
1.059987,0.020091
1.063161,0.020050
1.066334,0.020007
1.069508,0.019963
1.072682,0.019918
1.075855,0.019872
1.079029,0.019824
1.082203,0.019776
1.085376,0.019726
1.088550,0.019674
1.091723,0.019622
1.094897,0.019568
1.098071,0.019513
1.101244,0.019457
1.104418,0.019400
1.107591,0.019342
1.110765,0.019282
1.113939,0.019221
1.117112,0.019159
1.120286,0.019096
1.123460,0.019032
1.126633,0.018967
1.129807,0.018901
1.132980,0.018834
1.136154,0.018765
1.139328,0.018696
1.142501,0.018625
1.145675,0.018554
1.148848,0.018481
1.152022,0.018408
1.155196,0.018333
1.158369,0.018258
1.161543,0.018181
1.164716,0.018104
1.167890,0.018026
1.171064,0.017946
1.174237,0.017866
1.177411,0.017785
1.180585,0.017703
1.183758,0.017621
1.186932,0.017537
1.190105,0.017453
1.193279,0.017367
1.196453,0.017281
1.199626,0.017194
1.202800,0.017107
1.205973,0.017019
1.209147,0.016930
1.212321,0.016840
1.215494,0.016749
1.218668,0.016658
1.221842,0.016566
1.225015,0.016474
1.228189,0.016381
1.231362,0.016287
1.234536,0.016193
1.237710,0.016098
1.240883,0.016002
1.244057,0.015906
1.247230,0.015809
1.250404,0.015712
1.253578,0.015615
1.256751,0.015516
1.259925,0.015418
1.263099,0.015319
1.266272,0.015219
1.269446,0.015119
1.272619,0.015019
1.275793,0.014918
1.278967,0.014817
1.282140,0.014715
1.285314,0.014614
1.288487,0.014511
1.291661,0.014409
1.294835,0.014306
1.298008,0.014203
1.301182,0.014100
1.304356,0.013996
1.307529,0.013892
1.310703,0.013788
1.313876,0.013684
1.317050,0.013580
1.320224,0.013475
1.323397,0.013371
1.326571,0.013266
1.329744,0.013161
1.332918,0.013056
1.336092,0.012950
1.339265,0.012845
1.342439,0.012740
1.345613,0.012635
1.348786,0.012529
1.351960,0.012424
1.355133,0.012319
1.358307,0.012213
1.361481,0.012108
1.364654,0.012003
1.367828,0.011897
1.371001,0.011792
1.374175,0.011687
1.377349,0.011582
1.380522,0.011477
1.383696,0.011373
1.386870,0.011268
1.390043,0.011164
1.393217,0.011060
1.396390,0.010956
1.399564,0.010852
1.402738,0.010748
1.405911,0.010645
1.409085,0.010541
1.412258,0.010438
1.415432,0.010336
1.418606,0.010233
1.421779,0.010131
1.424953,0.010029
1.428126,0.009928
1.431300,0.009827
1.434474,0.009726
1.437647,0.009625
1.440821,0.009525
1.443995,0.009425
1.447168,0.009326
1.450342,0.009227
1.453515,0.009128
1.456689,0.009030
1.459863,0.008932
1.463036,0.008834
1.466210,0.008737
1.469383,0.008641
1.472557,0.008545
1.475731,0.008449
1.478904,0.008354
1.482078,0.008259
1.485252,0.008165
1.488425,0.008071
1.491599,0.007978
1.494772,0.007885
1.497946,0.007793
1.501120,0.007701
1.504293,0.007610
1.507467,0.007519
1.510640,0.007429
1.513814,0.007339
1.516988,0.007250
1.520161,0.007162
1.523335,0.007074
1.526509,0.006986
1.529682,0.006900
1.532856,0.006814
1.536029,0.006728
1.539203,0.006643
1.542377,0.006558
1.545550,0.006475
1.548724,0.006391
1.551897,0.006309
1.555071,0.006227
1.558245,0.006145
1.561418,0.006065
1.564592,0.005985
1.567766,0.005905
1.570939,0.005826
1.574113,0.005748
1.577286,0.005670
1.580460,0.005593
1.583634,0.005517
1.586807,0.005441
1.589981,0.005366
1.593154,0.005292
1.596328,0.005218
1.599502,0.005145
1.602675,0.005073
1.605849,0.005001
1.609023,0.004930
1.612196,0.004859
1.615370,0.004789
1.618543,0.004720
1.621717,0.004652
1.624891,0.004584
1.628064,0.004517
1.631238,0.004450
1.634411,0.004384
1.637585,0.004319
1.640759,0.004254
1.643932,0.004190
1.647106,0.004127
1.650280,0.004065
1.653453,0.004003
1.656627,0.003941
1.659800,0.003881
1.662974,0.003821
1.666148,0.003761
1.669321,0.003703
1.672495,0.003645
1.675668,0.003587
1.678842,0.003531
1.682016,0.003474
1.685189,0.003419
1.688363,0.003364
1.691536,0.003310
1.694710,0.003256
1.697884,0.003204
1.701057,0.003151
1.704231,0.003100
1.707405,0.003048
1.710578,0.002998
1.713752,0.002948
1.716925,0.002899
1.720099,0.002850
1.723273,0.002802
1.726446,0.002755
1.729620,0.002708
1.732793,0.002662
1.735967,0.002617
1.739141,0.002572
1.742314,0.002527
1.745488,0.002483
1.748662,0.002440
1.751835,0.002397
1.755009,0.002355
1.758182,0.002314
1.761356,0.002273
1.764530,0.002232
1.767703,0.002192
1.770877,0.002153
1.774050,0.002114
1.777224,0.002076
1.780398,0.002039
1.783571,0.002001
1.786745,0.001965
1.789919,0.001929
1.793092,0.001893
1.796266,0.001858
1.799439,0.001824
1.802613,0.001790
1.805787,0.001756
1.808960,0.001723
1.812134,0.001691
1.815307,0.001659
1.818481,0.001627
1.821655,0.001596
1.824828,0.001565
1.828002,0.001535
1.831176,0.001506
1.834349,0.001476
1.837523,0.001448
1.840696,0.001419
1.843870,0.001392
1.847044,0.001364
1.850217,0.001337
1.853391,0.001311
1.856564,0.001285
1.859738,0.001259
1.862912,0.001234
1.866085,0.001209
1.869259,0.001185
1.872433,0.001161
1.875606,0.001137
1.878780,0.001114
1.881953,0.001091
1.885127,0.001069
1.888301,0.001047
1.891474,0.001025
1.894648,0.001004
1.897821,0.000983
1.900995,0.000962
1.904169,0.000942
1.907342,0.000922
1.910516,0.000903
1.913689,0.000884
1.916863,0.000865
1.920037,0.000846
1.923210,0.000828
1.926384,0.000810
1.929558,0.000793
1.932731,0.000776
1.935905,0.000759
1.939078,0.000742
1.942252,0.000726
1.945426,0.000710
1.948599,0.000695
1.951773,0.000679
1.954946,0.000664
1.958120,0.000649
1.961294,0.000635
1.964467,0.000621
1.967641,0.000607
1.970815,0.000593
1.973988,0.000580
1.977162,0.000567
1.980335,0.000554
1.983509,0.000541
1.986683,0.000529
1.989856,0.000517
1.993030,0.000505
1.996203,0.000493
1.999377,0.000482
2.002551,0.000470
2.005724,0.000459
2.008898,0.000449
2.012072,0.000438
2.015245,0.000428
2.018419,0.000418
2.021592,0.000408
2.024766,0.000398
2.027940,0.000389
2.031113,0.000379
2.034287,0.000370
2.037460,0.000361
2.040634,0.000353
2.043808,0.000344
2.046981,0.000336
2.050155,0.000328
2.053329,0.000320
2.056502,0.000312
2.059676,0.000304
2.062849,0.000297
2.066023,0.000289
2.069197,0.000282
2.072370,0.000275
2.075544,0.000268
2.078717,0.000262
2.081891,0.000255
2.085065,0.000249
2.088238,0.000242
2.091412,0.000236
2.094586,0.000230
2.097759,0.000224
2.100933,0.000219
2.104106,0.000213
2.107280,0.000208
2.110454,0.000202
2.113627,0.000197
2.116801,0.000192
2.119974,0.000187
2.123148,0.000182
2.126322,0.000177
2.129495,0.000173
2.132669,0.000168
2.135843,0.000164
2.139016,0.000159
2.142190,0.000155
2.145363,0.000151
2.148537,0.000147
2.151711,0.000143
2.154884,0.000139
2.158058,0.000136
2.161231,0.000132
2.164405,0.000128
2.167579,0.000125
2.170752,0.000122
2.173926,0.000118
2.177099,0.000115
2.180273,0.000112
2.183447,0.000109
2.186620,0.000106
2.189794,0.000103
2.192968,0.000100
2.196141,0.000097
2.199315,0.000095
2.202488,0.000092
2.205662,0.000089
2.208836,0.000087
2.212009,0.000084
2.215183,0.000082
2.218356,0.000080
2.221530,0.000077
2.224704,0.000075
2.227877,0.000073
2.231051,0.000071
2.234225,0.000069
2.237398,0.000067
2.240572,0.000065
2.243745,0.000063
2.246919,0.000061
2.250093,0.000060
2.253266,0.000058
2.256440,0.000056
2.259613,0.000055
2.262787,0.000053
2.265961,0.000051
2.269134,0.000050
2.272308,0.000048
2.275482,0.000047
2.278655,0.000046
2.281829,0.000044
2.285002,0.000043
2.288176,0.000042
2.291350,0.000040
2.294523,0.000039
2.297697,0.000038
2.300870,0.000037
2.304044,0.000036
2.307218,0.000035
2.310391,0.000034
2.313565,0.000033
2.316739,0.000032
2.319912,0.000031
2.323086,0.000030
2.326259,0.000029
2.329433,0.000028
2.332607,0.000027
2.335780,0.000026
2.338954,0.000025
2.342127,0.000025
2.345301,0.000024
2.348475,0.000023
2.351648,0.000022
2.354822,0.000022
2.357996,0.000021
2.361169,0.000020
2.364343,0.000020
2.367516,0.000019
2.370690,0.000018
2.373864,0.000018
2.377037,0.000017
2.380211,0.000017
2.383384,0.000016
2.386558,0.000016
2.389732,0.000015
2.392905,0.000015
2.396079,0.000014
2.399253,0.000014
2.402426,0.000013
2.405600,0.000013
2.408773,0.000012
2.411947,0.000012
2.415121,0.000012
2.418294,0.000011
2.421468,0.000011
2.424641,0.000011
2.427815,0.000010
2.430989,0.000010
2.434162,0.000010
2.437336,0.000009
2.440509,0.000009
2.443683,0.000009
2.446857,0.000008
2.450030,0.000008
2.453204,0.000008
2.456378,0.000008
2.459551,0.000007
2.462725,0.000007
2.465898,0.000007
2.469072,0.000007
2.472246,0.000006
2.475419,0.000006
2.478593,0.000006
2.481766,0.000006
2.484940,0.000006
2.488114,0.000005
2.491287,0.000005
2.494461,0.000005
2.497635,0.000005
2.500808,0.000005
2.503982,0.000004
2.507155,0.000004
2.510329,0.000004
2.513503,0.000004
2.516676,0.000004
2.519850,0.000004
2.523023,0.000004
2.526197,0.000003
2.529371,0.000003
2.532544,0.000003
2.535718,0.000003
2.538892,0.000003
2.542065,0.000003
2.545239,0.000003
2.548412,0.000003
2.551586,0.000003
2.554760,0.000003
2.557933,0.000002
2.561107,0.000002
2.564280,0.000002
2.567454,0.000002
2.570628,0.000002
2.573801,0.000002
2.576975,0.000002
2.580149,0.000002
2.583322,0.000002
2.586496,0.000002
2.589669,0.000002
2.592843,0.000002
2.596017,0.000002
2.599190,0.000001
2.602364,0.000001
2.605537,0.000001
2.608711,0.000001
2.611885,0.000001
2.615058,0.000001
2.618232,0.000001
2.621406,0.000001
2.624579,0.000001
2.627753,0.000001
2.630926,0.000001
2.634100,0.000001
2.637274,0.000001
2.640447,0.000001
2.643621,0.000001
2.646794,0.000001
2.649968,0.000001
2.653142,0.000001
2.656315,0.000001
2.659489,0.000001
2.662663,0.000001
2.665836,0.000001
2.669010,0.000001
2.672183,0.000001
2.675357,0.000001
2.678531,0.000001
2.681704,0.000001
2.684878,0.000001
2.688051,0.000001
2.691225,0.000000
2.694399,0.000000
2.697572,0.000000
2.700746,0.000000
2.703919,0.000000
2.707093,0.000000
2.710267,0.000000
2.713440,0.000000
2.716614,0.000000
2.719788,0.000000
2.722961,0.000000
2.726135,0.000000
2.729308,0.000000
2.732482,0.000000
2.735656,0.000000
2.738829,0.000000
2.742003,0.000000
2.745176,0.000000
2.748350,0.000000
2.751524,0.000000
2.754697,0.000000
2.757871,0.000000
2.761045,0.000000
2.764218,0.000000
2.767392,0.000000
2.770565,0.000000
2.773739,0.000000
2.776913,0.000000
2.780086,0.000000
2.783260,0.000000
2.786433,0.000000
2.789607,0.000000
2.792781,0.000000
2.795954,0.000000
2.799128,0.000000
2.802302,0.000000
2.805475,0.000000
2.808649,0.000000
2.811822,0.000000
2.814996,0.000000
2.818170,0.000000
2.821343,0.000000
2.824517,0.000000
2.827690,0.000000
2.830864,0.000000
2.834038,0.000000
2.837211,0.000000
2.840385,0.000000
2.843559,0.000000
2.846732,0.000000
2.849906,0.000000
2.853079,0.000000
2.856253,0.000000
2.859427,0.000000
2.862600,0.000000
2.865774,0.000000
2.868947,0.000000
2.872121,0.000000
2.875295,0.000000
2.878468,0.000000
2.881642,0.000000
2.884816,0.000000
2.887989,0.000000
2.891163,0.000000
2.894336,0.000000
2.897510,0.000000
2.900684,0.000000
2.903857,0.000000
2.907031,0.000000
2.910204,0.000000
2.913378,0.000000
2.916552,0.000000
2.919725,0.000000
2.922899,0.000000
2.926072,0.000000
2.929246,0.000000
2.932420,0.000000
2.935593,0.000000
2.938767,0.000000
2.941941,0.000000
2.945114,0.000000
2.948288,0.000000
2.951461,0.000000
2.954635,0.000000
2.957809,0.000000
2.960982,0.000000
2.964156,0.000000
2.967329,0.000000
2.970503,0.000000
2.973677,0.000000
2.976850,0.000000
2.980024,0.000000
2.983198,0.000000
2.986371,0.000000
2.989545,0.000000
2.992718,0.000000
2.995892,0.000000
2.999066,0.000000
3.002239,0.000000
3.005413,0.000000
3.008586,0.000000
3.011760,0.000000
3.014934,0.000000
3.018107,0.000000
3.021281,0.000000
3.024455,0.000000
3.027628,0.000000
3.030802,0.000000
3.033975,0.000000
3.037149,0.000000
3.040323,0.000000
3.043496,0.000000
3.046670,0.000000
3.049843,0.000000
3.053017,0.000000
3.056191,0.000000
3.059364,0.000000
3.062538,0.000000
3.065712,0.000000
3.068885,0.000000
3.072059,0.000000
3.075232,0.000000
3.078406,0.000000
3.081580,0.000000
3.084753,0.000000
3.087927,0.000000
3.091100,0.000000
3.094274,0.000000
3.097448,0.000000
3.100621,0.000000
3.103795,0.000000
3.106969,0.000000
3.110142,0.000000
3.113316,0.000000
3.116489,0.000000
3.119663,0.000000
3.122837,0.000000
3.126010,0.000000
3.129184,0.000000
3.132357,0.000000
3.135531,0.000000
3.138705,0.000000
3.141878,0.000000
3.145052,0.000000
3.148226,0.000000
3.151399,0.000000
3.154573,0.000000
3.157746,0.000000
3.160920,0.000000
3.164094,0.000000
3.167267,0.000000
3.170441,0.000000
3.173614,0.000000
3.176788,0.000000
3.179962,0.000000
3.183135,0.000000
3.186309,0.000000
3.189482,0.000000
3.192656,0.000000
3.195830,0.000000
3.199003,0.000000
3.202177,0.000000
3.205351,0.000000
3.208524,0.000000
3.211698,0.000000
3.214871,0.000000
3.218045,0.000000
3.221219,0.000000
3.224392,0.000000
3.227566,0.000000
3.230739,0.000000
3.233913,0.000000
3.237087,0.000000
3.240260,0.000000
3.243434,0.000000
3.246608,0.000000
3.249781,0.000000
3.252955,0.000000
3.256128,0.000000
3.259302,0.000000
3.262476,0.000000
3.265649,0.000000
3.268823,0.000000
3.271996,0.000000
3.275170,0.000000
3.278344,0.000000
3.281517,0.000000
3.284691,0.000000
3.287865,0.000000
3.291038,0.000000
3.294212,0.000000
3.297385,0.000000
3.300559,0.000000
3.303733,0.000000
3.306906,0.000000
3.310080,0.000000
3.313253,0.000000
3.316427,0.000000
3.319601,0.000000
3.322774,0.000000
3.325948,0.000000
3.329122,0.000000
3.332295,0.000000
3.335469,0.000000
3.338642,0.000000
3.341816,0.000000
3.344990,0.000000
3.348163,0.000000
3.351337,0.000000
3.354510,0.000000
3.357684,0.000000
3.360858,0.000000
3.364031,0.000000
3.367205,0.000000
3.370379,0.000000
3.373552,0.000000
3.376726,0.000000
3.379899,0.000000
3.383073,0.000000
3.386247,0.000000
3.389420,0.000000
3.392594,0.000000
3.395767,0.000000
3.398941,0.000000
3.402115,0.000000
3.405288,0.000000
3.408462,0.000000
3.411636,0.000000
3.414809,0.000000
3.417983,0.000000
3.421156,0.000000
3.424330,0.000000
3.427504,0.000000
3.430677,0.000000
3.433851,0.000000
3.437024,0.000000
3.440198,0.000000
3.443372,0.000000
3.446545,0.000000
3.449719,0.000000
3.452892,0.000000
3.456066,0.000000
3.459240,0.000000
3.462413,0.000000
3.465587,0.000000
3.468761,0.000000
3.471934,0.000000
3.475108,0.000000
3.478281,0.000000
3.481455,0.000000
3.484629,0.000000
3.487802,0.000000
3.490976,0.000000
3.494149,0.000000
3.497323,0.000000
3.500497,0.000000
3.503670,0.000000
3.506844,0.000000
3.510018,0.000000
3.513191,0.000000
3.516365,0.000000
3.519538,0.000000
3.522712,0.000000
3.525886,0.000000
3.529059,0.000000
3.532233,0.000000
3.535406,0.000000
3.538580,0.000000
3.541754,0.000000
3.544927,0.000000
3.548101,0.000000
3.551275,0.000000
3.554448,0.000000
3.557622,0.000000
3.560795,0.000000
3.563969,0.000000
3.567143,0.000000
3.570316,0.000000
3.573490,0.000000
3.576663,0.000000
3.579837,0.000000
3.583011,0.000000
3.586184,0.000000
3.589358,0.000000
3.592532,0.000000
3.595705,0.000000
3.598879,0.000000
3.602052,0.000000
3.605226,0.000000
3.608400,0.000000
3.611573,0.000000
3.614747,0.000000
3.617920,0.000000
3.621094,0.000000
3.624268,0.000000
3.627441,0.000000
3.630615,0.000000
3.633789,0.000000
3.636962,0.000000
3.640136,0.000000
3.643309,0.000000
3.646483,0.000000
3.649657,0.000000
3.652830,0.000000
3.656004,0.000000
3.659177,0.000000
3.662351,0.000000
3.665525,0.000000
3.668698,0.000000
3.671872,0.000000
3.675046,0.000000
3.678219,0.000000
3.681393,0.000000
3.684566,0.000000
3.687740,0.000000
3.690914,0.000000
3.694087,0.000000
3.697261,0.000000
3.700434,0.000000
3.703608,0.000000
3.706782,0.000000
3.709955,0.000000
3.713129,0.000000
3.716302,0.000000
3.719476,0.000000
3.722650,0.000000
3.725823,0.000000
3.728997,0.000000
3.732171,0.000000
3.735344,0.000000
3.738518,0.000000
3.741691,0.000000
3.744865,0.000000
3.748039,0.000000
3.751212,0.000000
3.754386,0.000000
3.757559,0.000000
3.760733,0.000000
3.763907,0.000000
3.767080,0.000000
3.770254,0.000000
3.773428,0.000000
3.776601,0.000000
3.779775,0.000000
3.782948,0.000000
3.786122,0.000000
3.789296,0.000000
3.792469,0.000000
3.795643,0.000000
3.798816,0.000000
3.801990,0.000000
3.805164,0.000000
3.808337,0.000000
3.811511,0.000000
3.814685,0.000000
3.817858,0.000000
3.821032,0.000000
3.824205,0.000000
3.827379,0.000000
3.830553,0.000000
3.833726,0.000000
3.836900,0.000000
3.840073,0.000000
3.843247,0.000000
3.846421,0.000000
3.849594,0.000000
3.852768,0.000000
3.855942,0.000000
3.859115,0.000000
3.862289,0.000000
3.865462,0.000000
3.868636,0.000000
3.871810,0.000000
3.874983,0.000000
3.878157,0.000000
3.881330,0.000000
3.884504,0.000000
3.887678,0.000000
3.890851,0.000000
3.894025,0.000000
3.897199,0.000000
3.900372,0.000000
3.903546,0.000000
3.906719,0.000000
3.909893,0.000000
3.913067,0.000000
3.916240,0.000000
3.919414,0.000000
3.922587,0.000000
3.925761,0.000000
3.928935,0.000000
3.932108,0.000000
3.935282,0.000000
3.938455,0.000000
3.941629,0.000000
3.944803,0.000000
3.947976,0.000000
3.951150,0.000000
3.954324,0.000000
3.957497,0.000000
3.960671,0.000000
3.963844,0.000000
3.967018,0.000000
3.970192,0.000000
3.973365,0.000000
3.976539,0.000000
3.979712,0.000000
3.982886,0.000000
3.986060,0.000000
3.989233,0.000000
3.992407,0.000000
3.995581,0.000000
3.998754,0.000000


==> anc/fig13/dmrg_GS_a.csv <==
omega/omega_0,sigma
0.073929,5.056581
0.147857,2.438690
0.221786,1.424372
0.295714,0.835068
0.369643,0.449453
0.443571,0.201283
0.517500,0.063331
0.591428,0.017998
0.665357,0.048072
0.739285,0.134250
0.813214,0.255519
0.887142,0.390833
0.961071,0.521172
1.034999,0.631407
1.108928,0.711550
1.182856,0.757204
1.256785,0.769171
1.330713,0.752367
1.404642,0.714300
1.478570,0.663403
1.552499,0.607541
1.626428,0.552906
1.700356,0.503440
1.774285,0.460789
1.848213,0.424700
1.922142,0.393691
1.996070,0.365807
2.069999,0.339274
2.143927,0.312941
2.217856,0.286445
2.291784,0.260122
2.365713,0.234755
2.439641,0.211240
2.513570,0.190287
2.587498,0.172237
2.661427,0.157005
2.735355,0.144165
2.809284,0.133106
2.883212,0.123217
2.957141,0.114028
3.031070,0.105285
3.104998,0.096945
3.178927,0.089099
3.252855,0.081875
3.326784,0.075343
3.400712,0.069469
3.474641,0.064103
3.548569,0.059036
3.622498,0.054059
3.696426,0.049037
3.770355,0.043944
3.844283,0.038875
3.918212,0.034007
3.992140,0.029549
4.066069,0.025678
4.139997,0.022503
4.213926,0.020040
4.287854,0.018226
4.361783,0.016949
4.435711,0.016082
4.509640,0.015511
4.583569,0.015153
4.657497,0.014949
4.731426,0.014850
4.805354,0.014803
4.879283,0.014740
4.953211,0.014582
5.027140,0.014256
5.101068,0.013719
5.174997,0.012971
5.248925,0.012066
5.322854,0.011098
5.396782,0.010182
5.470711,0.009415
5.544639,0.008852
5.618568,0.008490
5.692496,0.008269
5.766425,0.008090
5.840353,0.007850
5.914282,0.007469
5.988210,0.006916
6.062139,0.006213
6.136068,0.005426
6.209996,0.004643
6.283925,0.003939
6.357853,0.003363
6.431782,0.002920
6.505710,0.002579
6.579639,0.002288
6.653567,0.001995
6.727496,0.001672
6.801424,0.001318
6.875353,0.000961
6.949281,0.000647
7.023210,0.000415
7.097138,0.000290
7.171067,0.000264
7.244995,0.000307
7.318924,0.000372
7.392852,0.000412
7.466781,0.000398
7.540710,0.000325
7.614638,0.000213
7.688567,0.000096
7.762495,0.000011
7.836424,-0.000020
7.910352,0.000006
7.984281,0.000072
8.058209,0.000146
8.132138,0.000196
8.206066,0.000199
8.279995,0.000153
8.353923,0.000073
8.427852,-0.000013
8.501780,-0.000076
8.575709,-0.000096
8.649637,-0.000069
8.723566,-0.000009
8.797494,0.000058
8.871423,0.000107
8.945351,0.000118
9.019280,0.000088
9.093209,0.000029
9.167137,-0.000037
9.241066,-0.000086
9.314994,-0.000100
9.388923,-0.000076
9.462851,-0.000024
9.536780,0.000035
9.610708,0.000079
9.684637,0.000092
9.758565,0.000070
9.832494,0.000023
9.906422,-0.000032
9.980351,-0.000073
10.054279,-0.000086
10.128208,-0.000066
10.202136,-0.000023
10.276065,0.000027
10.349993,0.000065
10.423922,0.000077
10.497850,0.000060
10.571779,0.000020
10.645708,-0.000026
10.719636,-0.000062
10.793565,-0.000074
10.867493,-0.000058
10.941422,-0.000022
11.015350,0.000021
11.089279,0.000054
11.163207,0.000066
11.237136,0.000052
11.311064,0.000019
11.384993,-0.000021
11.458921,-0.000052
11.532850,-0.000062
11.606778,-0.000050
11.680707,-0.000019
11.754635,0.000018
11.828564,0.000047
11.902492,0.000057
11.976421,0.000045
12.050350,0.000016
12.124278,-0.000019
12.198207,-0.000046
12.272135,-0.000056
12.346064,-0.000045
12.419992,-0.000017
12.493921,0.000016
12.567849,0.000042
12.641778,0.000051
12.715706,0.000041
12.789635,0.000016
12.863563,-0.000015
12.937492,-0.000040
13.011420,-0.000049
13.085349,-0.000041
13.159277,-0.000017
13.233206,0.000012
13.307134,0.000036
13.381063,0.000045
13.454991,0.000037
13.528920,0.000015
13.602849,-0.000012
13.676777,-0.000034
13.750706,-0.000043
13.824634,-0.000036
13.898563,-0.000015
13.972491,0.000011
14.046420,0.000031
14.120348,0.000040
14.194277,0.000033
14.268205,0.000014
14.342134,-0.000011
14.416062,-0.000031
14.489991,-0.000039
14.563919,-0.000032
14.637848,-0.000014
14.711776,0.000009
14.785705,0.000028
14.859633,0.000036
14.933562,0.000030
15.007490,0.000012
15.081419,-0.000010
15.155348,-0.000028
15.229276,-0.000035
15.303205,-0.000029
15.377133,-0.000013
15.451062,0.000008
15.524990,0.000025
15.598919,0.000033
15.672847,0.000028
15.746776,0.000012
15.820704,-0.000008
15.894633,-0.000024
15.968561,-0.000031
16.042490,-0.000027
16.116418,-0.000012
16.190347,0.000007
16.264275,0.000022
16.338204,0.000029
16.412132,0.000025
16.486061,0.000011
16.559990,-0.000007
16.633918,-0.000022
16.707847,-0.000028
16.781775,-0.000024
16.855704,-0.000011
16.929632,0.000006
17.003561,0.000021
17.077489,0.000027
17.151418,0.000023
17.225346,0.000010
17.299275,-0.000006
17.373203,-0.000020
17.447132,-0.000026
17.521060,-0.000022
17.594989,-0.000010
17.668917,0.000005
17.742846,0.000019
17.816774,0.000025
17.890703,0.000021
17.964631,0.000010
18.038560,-0.000005
18.112489,-0.000018
18.186417,-0.000024
18.260346,-0.000021
18.334274,-0.000010
18.408203,0.000005
18.482131,0.000017
18.556060,0.000023
18.629988,0.000020
18.703917,0.000009
18.777845,-0.000005
18.851774,-0.000016
18.925702,-0.000022
18.999631,-0.000019
19.073559,-0.000009
19.147488,0.000004
19.221416,0.000016
19.295345,0.000021
19.369273,0.000018
19.443202,0.000008
19.517130,-0.000004
19.591059,-0.000015
19.664988,-0.000020
19.738916,-0.000018
19.812845,-0.000008
19.886773,0.000004
19.960702,0.000014


==> anc/fig13/dmrg_GS_b.csv <==
omega/omega_0,sigma
0.073929,1.438524
0.147857,0.764987
0.221786,0.451391
0.295714,0.235031
0.369643,0.082138
0.443571,-0.007484
0.517500,-0.032194
0.591428,0.002202
0.665357,0.080574
0.739285,0.180802
0.813214,0.278706
0.887142,0.353887
0.961071,0.394802
1.034999,0.401636
1.108928,0.386145
1.182856,0.368488
1.256785,0.371846
1.330713,0.416229
1.404642,0.513064
1.478570,0.661932
1.552499,0.850247
1.626428,1.055871
1.700356,1.251942
1.774285,1.412635
1.848213,1.518431
1.922142,1.559654
1.996070,1.537587
2.069999,1.463085
2.143927,1.353281
2.217856,1.227342
2.291784,1.102409
2.365713,0.990631
2.439641,0.897847
2.513570,0.823962
2.587498,0.764623
2.661427,0.713552
2.735355,0.664812
2.809284,0.614432
2.883212,0.561107
2.957141,0.505967
3.031070,0.451699
3.104998,0.401402
3.178927,0.357558
3.252855,0.321401
3.326784,0.292766
3.400712,0.270363
3.474641,0.252286
3.548569,0.236568
3.622498,0.221609
3.696426,0.206405
3.770355,0.190578
3.844283,0.174272
3.918212,0.158002
3.992140,0.142506
4.066069,0.128624
4.139997,0.117203
4.213926,0.108978
4.287854,0.104434
4.361783,0.103656
4.435711,0.106209
4.509640,0.111108
4.583569,0.116924
4.657497,0.122021
4.731426,0.124895
4.805354,0.124513
4.879283,0.120562
4.953211,0.113521
5.027140,0.104525
5.101068,0.095054
5.174997,0.086537
5.248925,0.079977
5.322854,0.075733
5.396782,0.073485
5.470711,0.072418
5.544639,0.071532
5.618568,0.069980
5.692496,0.067331
5.766425,0.063662
5.840353,0.059476
5.914282,0.055470
5.988210,0.052260
6.062139,0.050141
6.136068,0.048987
6.209996,0.048294
6.283925,0.047371
6.357853,0.045583
6.431782,0.042575
6.505710,0.038388
6.579639,0.033443
6.653567,0.028397
6.727496,0.023922
6.801424,0.020502
6.875353,0.018295
6.949281,0.017124
7.023210,0.016568
7.097138,0.016135
7.171067,0.015436
7.244995,0.014306
7.318924,0.012831
7.392852,0.011277
7.466781,0.009965
7.540710,0.009129
7.614638,0.008819
7.688567,0.008886
7.762495,0.009044
7.836424,0.008979
7.910352,0.008475
7.984281,0.007494
8.058209,0.006184
8.132138,0.004824
8.206066,0.003715
8.279995,0.003067
8.353923,0.002927
8.427852,0.003162
8.501780,0.003519
8.575709,0.003717
8.649637,0.003557
8.723566,0.002989
8.797494,0.002128
8.871423,0.001204
8.945351,0.000475
9.019280,0.000131
9.093209,0.000223
9.167137,0.000648
9.241066,0.001195
9.314994,0.001619
9.388923,0.001738
9.462851,0.001491
9.536780,0.000959
9.610708,0.000327
9.684637,-0.000186
9.758565,-0.000414
9.832494,-0.000299
9.906422,0.000088
9.980351,0.000578
10.054279,0.000971
10.128208,0.001111
10.202136,0.000942
10.276065,0.000526
10.349993,0.000014
10.423922,-0.000410
10.497850,-0.000601
10.571779,-0.000503
10.645708,-0.000172
10.719636,0.000257
10.793565,0.000613
10.867493,0.000761
10.941422,0.000650
11.015350,0.000324
11.089279,-0.000089
11.163207,-0.000436
11.237136,-0.000592
11.311064,-0.000505
11.384993,-0.000219
11.458921,0.000151
11.532850,0.000464
11.606778,0.000601
11.680707,0.000517
11.754635,0.000249
11.828564,-0.000098
11.902492,-0.000391
11.976421,-0.000521
12.050350,-0.000446
12.124278,-0.000198
12.198207,0.000122
12.272135,0.000393
12.346064,0.000514
12.419992,0.000441
12.493921,0.000207
12.567849,-0.000095
12.641778,-0.000352
12.715706,-0.000468
12.789635,-0.000402
12.863563,-0.000185
12.937492,0.000098
13.011420,0.000340
13.085349,0.000449
13.159277,0.000388
13.233206,0.000185
13.307134,-0.000082
13.381063,-0.000310
13.454991,-0.000414
13.528920,-0.000359
13.602849,-0.000169
13.676777,0.000081
13.750706,0.000296
13.824634,0.000395
13.898563,0.000344
13.972491,0.000166
14.046420,-0.000070
14.120348,-0.000273
14.194277,-0.000368
14.268205,-0.000321
14.342134,-0.000153
14.416062,0.000069
14.489991,0.000262
14.563919,0.000352
14.637848,0.000308
14.711776,0.000150
14.785705,-0.000060
14.859633,-0.000243
14.933562,-0.000329
15.007490,-0.000289
15.081419,-0.000140
15.155348,0.000059
15.229276,0.000232
15.303205,0.000315
15.377133,0.000277
15.451062,0.000137
15.524990,-0.000052
15.598919,-0.000216
15.672847,-0.000295
15.746776,-0.000260
15.820704,-0.000127
15.894633,0.000052
15.968561,0.000208
16.042490,0.000283
16.116418,0.000250
16.190347,0.000124
16.264275,-0.000046
16.338204,-0.000195
16.412132,-0.000267
16.486061,-0.000237
16.559990,-0.000117
16.633918,0.000045
16.707847,0.000188
16.781775,0.000257
16.855704,0.000228
16.929632,0.000114
17.003561,-0.000040
17.077489,-0.000176
17.151418,-0.000242
17.225346,-0.000215
17.299275,-0.000106
17.373203,0.000041
17.447132,0.000170
17.521060,0.000234
17.594989,0.000208
17.668917,0.000104
17.742846,-0.000037
17.816774,-0.000161
17.890703,-0.000222
17.964631,-0.000198
18.038560,-0.000099
18.112489,0.000036
18.186417,0.000155
18.260346,0.000214
18.334274,0.000192
18.408203,0.000097
18.482131,-0.000032
18.556060,-0.000146
18.629988,-0.000203
18.703917,-0.000182
18.777845,-0.000092
18.851774,0.000032
18.925702,0.000142
18.999631,0.000196
19.073559,0.000176
19.147488,0.000090
19.221416,-0.000029
19.295345,-0.000134
19.369273,-0.000187
19.443202,-0.000168
19.517130,-0.000086
19.591059,0.000028
19.664988,0.000130
19.738916,0.000181
19.812845,0.000163
19.886773,0.000084
19.960702,-0.000025


==> anc/fig13/dmrg_GS_nolp_b.csv <==
omega/omega_0,sigma
0.369817,0.081890
0.739633,0.181373
1.109450,0.386183
1.479267,0.663862
1.849083,1.520015
2.218900,1.226112
2.588717,0.764092
2.958533,0.505164
3.328350,0.292370
3.698167,0.206137
4.067983,0.128354
4.437800,0.106371
4.807617,0.124503
5.177433,0.086326
5.547250,0.071526
5.917067,0.055358
6.286883,0.047342
6.656700,0.028205
7.026517,0.016557
7.396333,0.011213
7.766150,0.009052
8.135967,0.004761
8.505784,0.003537
8.875600,0.001156
9.245417,0.001226
9.615234,0.000290
9.985050,0.000608
10.354867,-0.000019
10.724684,0.000285
11.094500,-0.000118
11.464317,0.000178
11.834134,-0.000123
12.203950,0.000147
12.573767,-0.000119
12.943584,0.000121
13.313400,-0.000104
13.683217,0.000103
14.053034,-0.000091
14.422850,0.000090
14.792667,-0.000080
15.162484,0.000078
15.532300,-0.000070
15.902117,0.000070
16.271934,-0.000064
16.641750,0.000063
17.011567,-0.000057
17.381384,0.000057
17.751200,-0.000053
18.121017,0.000051
18.490834,-0.000047
18.860650,0.000047
19.230467,-0.000043
19.600284,0.000042
19.970100,-0.000039


==> anc/fig13/dmrg_T_01_a.csv <==
omega/omega_0,sigma
0.000000,16.329584
0.073929,11.784036
0.147857,8.165615
0.221786,5.400987
0.295714,3.371268
0.369643,1.957767
0.443571,1.051187
0.517500,0.548318
0.591428,0.348713
0.665357,0.355560
0.739285,0.480373
0.813214,0.649111
0.887142,0.807187
0.961071,0.921601
1.034999,0.979587
1.108928,0.984281
1.182856,0.948655
1.256785,0.889252
1.330713,0.821105
1.404642,0.754649
1.478570,0.694857
1.552499,0.642158
1.626428,0.594383
1.700356,0.548852
1.774285,0.503902
1.848213,0.459510
1.922142,0.417022
1.996070,0.378314
2.069999,0.344830
2.143927,0.316909
2.217856,0.293637
2.291784,0.273210
2.365713,0.253627
2.439641,0.233414
2.513570,0.212104
2.587498,0.190306
2.661427,0.169388
2.735355,0.150896
2.809284,0.135961
2.883212,0.124883
2.957141,0.117053
3.031070,0.111182
3.104998,0.105766
3.178927,0.099574
3.252855,0.092007
3.326784,0.083208
3.400712,0.073905
3.474641,0.065070
3.548569,0.057533
3.622498,0.051692
3.696426,0.047409
3.770355,0.044117
3.844283,0.041075
3.918212,0.037668
3.992140,0.033636
4.066069,0.029148
4.139997,0.024709
4.213926,0.020949
4.287854,0.018375
4.361783,0.017174
4.435711,0.017155
4.509640,0.017821
4.583569,0.018552
4.657497,0.018820
4.731426,0.018352
4.805354,0.017194
4.879283,0.015652
4.953211,0.014151
5.027140,0.013055
5.101068,0.012531
5.174997,0.012502
5.248925,0.012689
5.322854,0.012741
5.396782,0.012373
5.470711,0.011482
5.544639,0.010179
5.618568,0.008742
5.692496,0.007500
5.766425,0.006708
5.840353,0.006446
5.914282,0.006594
5.988210,0.006881
6.062139,0.006989
6.136068,0.006673
6.209996,0.005853
6.283925,0.004639
6.357853,0.003284
6.431782,0.002093
6.505710,0.001310
6.579639,0.001030
6.653567,0.001177
6.727496,0.001540
6.801424,0.001853
6.875353,0.001901
6.949281,0.001594
7.023210,0.000992
7.097138,0.000280
7.171067,-0.000315
7.244995,-0.000608
7.318924,-0.000526
7.392852,-0.000134
7.466781,0.000394
7.540710,0.000844
7.614638,0.001040
7.688567,0.000909
7.762495,0.000505
7.836424,-0.000018
7.910352,-0.000466
7.984281,-0.000680
8.058209,-0.000593
8.132138,-0.000255
8.206066,0.000195
8.279995,0.000580
8.353923,0.000754
8.427852,0.000655
8.501780,0.000327
8.575709,-0.000102
8.649637,-0.000470
8.723566,-0.000642
8.797494,-0.000562
8.871423,-0.000270
8.945351,0.000117
9.019280,0.000450
9.093209,0.000604
9.167137,0.000528
9.241066,0.000255
9.314994,-0.000104
9.388923,-0.000414
9.462851,-0.000558
9.536780,-0.000488
9.610708,-0.000237
9.684637,0.000095
9.758565,0.000381
9.832494,0.000515
9.906422,0.000449
9.980351,0.000216
10.054279,-0.000094
10.128208,-0.000360
10.202136,-0.000484
10.276065,-0.000424
10.349993,-0.000206
10.423922,0.000083
10.497850,0.000332
10.571779,0.000449
10.645708,0.000393
10.719636,0.000190
10.793565,-0.000079
10.867493,-0.000313
10.941422,-0.000423
11.015350,-0.000372
11.089279,-0.000183
11.163207,0.000070
11.237136,0.000288
11.311064,0.000392
11.384993,0.000345
11.458921,0.000168
11.532850,-0.000068
11.606778,-0.000272
11.680707,-0.000370
11.754635,-0.000325
11.828564,-0.000160
11.902492,0.000061
11.976421,0.000253
12.050350,0.000345
12.124278,0.000303
12.198207,0.000147
12.272135,-0.000061
12.346064,-0.000242
12.419992,-0.000328
12.493921,-0.000288
12.567849,-0.000141
12.641778,0.000056
12.715706,0.000227
12.789635,0.000309
12.863563,0.000271
12.937492,0.000132
13.011420,-0.000054
13.085349,-0.000217
13.159277,-0.000294
13.233206,-0.000260
13.307134,-0.000128
13.381063,0.000048
13.454991,0.000203
13.528920,0.000277
13.602849,0.000245
13.676777,0.000121
13.750706,-0.000046
13.824634,-0.000193
13.898563,-0.000263
13.972491,-0.000233
14.046420,-0.000116
14.120348,0.000042
14.194277,0.000181
14.268205,0.000248
14.342134,0.000219
14.416062,0.000108
14.489991,-0.000042
14.563919,-0.000173
14.637848,-0.000237
14.711776,-0.000210
14.785705,-0.000104
14.859633,0.000039
14.933562,0.000164
15.007490,0.000225
15.081419,0.000199
15.155348,0.000098
15.229276,-0.000038
15.303205,-0.000158
15.377133,-0.000216
15.451062,-0.000191
15.524990,-0.000095
15.598919,0.000035
15.672847,0.000150
15.746776,0.000206
15.820704,0.000183
15.894633,0.000091
15.968561,-0.000033
16.042490,-0.000143
16.116418,-0.000197
16.190347,-0.000175
16.264275,-0.000088
16.338204,0.000030
16.412132,0.000135
16.486061,0.000187
16.559990,0.000167
16.633918,0.000084
16.707847,-0.000029
16.781775,-0.000130
16.855704,-0.000179
16.929632,-0.000160
17.003561,-0.000080
17.077489,0.000028
17.151418,0.000124
17.225346,0.000171
17.299275,0.000152
17.373203,0.000076
17.447132,-0.000028
17.521060,-0.000119
17.594989,-0.000165
17.668917,-0.000147
17.742846,-0.000074
17.816774,0.000026
17.890703,0.000114
17.964631,0.000158
18.038560,0.000141
18.112489,0.000071
18.186417,-0.000025
18.260346,-0.000110
18.334274,-0.000152
18.408203,-0.000137
18.482131,-0.000069
18.556060,0.000023
18.629988,0.000105
18.703917,0.000146
18.777845,0.000131
18.851774,0.000067
18.925702,-0.000022
18.999631,-0.000100
19.073559,-0.000140
19.147488,-0.000126
19.221416,-0.000064
19.295345,0.000020
19.369273,0.000096
19.443202,0.000134
19.517130,0.000120
19.591059,0.000061
19.664988,-0.000020
19.738916,-0.000093
19.812845,-0.000129
19.886773,-0.000116
19.960702,-0.000059


==> anc/fig13/dmrg_T_01_b.csv <==
omega/omega_0,sigma
0.000000,4.492974
0.073929,3.142375
0.147857,2.170846
0.221786,1.513842
0.295714,1.105177
0.369643,0.885453
0.443571,0.801747
0.517500,0.805927
0.591428,0.854538
0.665357,0.910565
0.739285,0.946123
0.813214,0.944831
0.887142,0.902801
0.961071,0.827722
1.034999,0.736027
1.108928,0.648688
1.182856,0.586457
1.256785,0.565521
1.330713,0.594384
1.404642,0.672495
1.478570,0.790765
1.552499,0.933687
1.626428,1.082510
1.700356,1.218711
1.774285,1.327079
1.848213,1.397835
1.922142,1.427501
1.996070,1.418515
2.069999,1.377846
2.143927,1.315012
2.217856,1.239993
2.291784,1.161452
2.365713,1.085565
2.439641,1.015584
2.513570,0.952073
2.587498,0.893658
2.661427,0.838018
2.735355,0.782863
2.809284,0.726692
2.883212,0.669192
2.957141,0.611251
3.031070,0.554646
3.104998,0.501527
3.178927,0.453841
3.252855,0.412855
3.326784,0.378868
3.400712,0.351179
3.474641,0.328288
3.548569,0.308279
3.622498,0.289281
3.696426,0.269883
3.770355,0.249433
3.844283,0.228131
3.918212,0.206917
3.992140,0.187189
4.066069,0.170417
4.139997,0.157760
4.213926,0.149766
4.287854,0.146235
4.361783,0.146261
4.435711,0.148434
4.509640,0.151152
4.583569,0.152955
4.657497,0.152799
4.731426,0.150216
4.805354,0.145324
4.879283,0.138701
4.953211,0.131173
5.027140,0.123576
5.101068,0.116552
5.174997,0.110437
5.248925,0.105244
5.322854,0.100741
5.396782,0.096586
5.470711,0.092464
5.544639,0.088195
5.618568,0.083775
5.692496,0.079352
5.766425,0.075148
5.840353,0.071368
5.914282,0.068113
5.988210,0.065344
6.062139,0.062884
6.136068,0.060475
6.209996,0.057856
6.283925,0.054835
6.357853,0.051343
6.431782,0.047447
6.505710,0.043323
6.579639,0.039202
6.653567,0.035309
6.727496,0.031814
6.801424,0.028798
6.875353,0.026255
6.949281,0.024119
7.023210,0.022290
7.097138,0.020677
7.171067,0.019214
7.244995,0.017869
7.318924,0.016633
7.392852,0.015507
7.466781,0.014482
7.540710,0.013536
7.614638,0.012633
7.688567,0.011735
7.762495,0.010815
7.836424,0.009870
7.910352,0.008922
7.984281,0.008011
8.058209,0.007181
8.132138,0.006466
8.206066,0.005874
8.279995,0.005390
8.353923,0.004974
8.427852,0.004582
8.501780,0.004175
8.575709,0.003737
8.649637,0.003273
8.723566,0.002812
8.797494,0.002392
8.871423,0.002046
8.945351,0.001793
9.019280,0.001628
9.093209,0.001527
9.167137,0.001456
9.241066,0.001380
9.314994,0.001277
9.388923,0.001140
9.462851,0.000982
9.536780,0.000824
9.610708,0.000689
9.684637,0.000595
9.758565,0.000542
9.832494,0.000522
9.906422,0.000514
9.980351,0.000498
10.054279,0.000462
10.128208,0.000402
10.202136,0.000327
10.276065,0.000251
10.349993,0.000191
10.423922,0.000156
10.497850,0.000147
10.571779,0.000156
10.645708,0.000169
10.719636,0.000173
10.793565,0.000157
10.867493,0.000123
10.941422,0.000077
11.015350,0.000032
11.089279,0.000001
11.163207,-0.000009
11.237136,0.000004
11.311064,0.000030
11.384993,0.000059
11.458921,0.000077
11.532850,0.000078
11.606778,0.000060
11.680707,0.000029
11.754635,-0.000003
11.828564,-0.000027
11.902492,-0.000034
11.976421,-0.000024
12.050350,-0.000002
12.124278,0.000022
12.198207,0.000040
12.272135,0.000045
12.346064,0.000034
12.419992,0.000013
12.493921,-0.000010
12.567849,-0.000028
12.641778,-0.000033
12.715706,-0.000026
12.789635,-0.000009
12.863563,0.000010
12.937492,0.000024
13.011420,0.000028
13.085349,0.000020
13.159277,0.000004
13.233206,-0.000014
13.307134,-0.000027
13.381063,-0.000030
13.454991,-0.000023
13.528920,-0.000008
13.602849,0.000009
13.676777,0.000022
13.750706,0.000025
13.824634,0.000019
13.898563,0.000005
13.972491,-0.000011
14.046420,-0.000023
14.120348,-0.000027
14.194277,-0.000022
14.268205,-0.000011
14.342134,0.000003
14.416062,0.000014
14.489991,0.000018
14.563919,0.000015
14.637848,0.000006
14.711776,-0.000005
14.785705,-0.000014
14.859633,-0.000017
14.933562,-0.000014
15.007490,-0.000006
15.081419,0.000003
15.155348,0.000009
15.229276,0.000011
15.303205,0.000007
15.377133,-0.000001
15.451062,-0.000009
15.524990,-0.000014
15.598919,-0.000014
15.672847,-0.000009
15.746776,-0.000001
15.820704,0.000007
15.894633,0.000013
15.968561,0.000013
16.042490,0.000008
16.116418,-0.000000
16.190347,-0.000009
16.264275,-0.000015
16.338204,-0.000016
16.412132,-0.000011
16.486061,-0.000004
16.559990,0.000005
16.633918,0.000011
16.707847,0.000012
16.781775,0.000009
16.855704,0.000002
16.929632,-0.000005
17.003561,-0.000011
17.077489,-0.000012
17.151418,-0.000010
17.225346,-0.000004
17.299275,0.000003
17.373203,0.000008
17.447132,0.000009
17.521060,0.000007
17.594989,0.000001
17.668917,-0.000005
17.742846,-0.000009
17.816774,-0.000010
17.890703,-0.000008
17.964631,-0.000003
18.038560,0.000003
18.112489,0.000007
18.186417,0.000008
18.260346,0.000006
18.334274,0.000001
18.408203,-0.000004
18.482131,-0.000007
18.556060,-0.000008
18.629988,-0.000006
18.703917,-0.000002
18.777845,0.000003
18.851774,0.000006
18.925702,0.000007
18.999631,0.000005
19.073559,0.000001
19.147488,-0.000004
19.221416,-0.000007
19.295345,-0.000007
19.369273,-0.000005
19.443202,-0.000001
19.517130,0.000003
19.591059,0.000006
19.664988,0.000006
19.738916,0.000004
19.812845,0.000001
19.886773,-0.000003
19.960702,-0.000006


==> anc/fig13/dmrg_T_01_nolp_b.csv <==
omega/omega_0,sigma
0.000000,4.495089
0.369817,0.885533
0.739633,0.946657
1.109450,0.648443
1.479267,0.792397
1.849083,1.399083
2.218900,1.239474
2.588717,0.893146
2.958533,0.610453
3.328350,0.378399
3.698167,0.269541
4.067983,0.170114
4.437800,0.148581
4.807617,0.145212
5.177433,0.110304
5.547250,0.088083
5.917067,0.068033
6.286883,0.054730
6.656700,0.035169
7.026517,0.022224
7.396333,0.015463
7.766150,0.010774
8.135967,0.006435
8.505784,0.004155
8.875600,0.002030
9.245417,0.001376
9.615234,0.000683
9.985050,0.000497
10.354867,0.000188
10.724684,0.000172
11.094500,-0.000001
11.464317,0.000078
11.834134,-0.000028
12.203950,0.000041
12.573767,-0.000029
12.943584,0.000025
13.313400,-0.000028
13.683217,0.000022
14.053034,-0.000023
14.422850,0.000014
14.792667,-0.000014
15.162484,0.000010
15.532300,-0.000014
15.902117,0.000013
16.271934,-0.000015
16.641750,0.000011
17.011567,-0.000011
17.381384,0.000008
17.751200,-0.000009
18.121017,0.000007
18.490834,-0.000008
18.860650,0.000006
19.230467,-0.000007
19.600284,0.000006
19.970100,-0.000006


==> anc/fig13/dmrg_T_01_pol_a.csv <==
omega/omega_0,2sigma
0.000000,14.533047
0.073929,10.529020
0.147857,7.306937
0.221786,4.820673
0.295714,2.978603
0.369643,1.685655
0.443571,0.852379
0.517500,0.392246
0.591428,0.218572
0.665357,0.245219
0.739285,0.390924
0.813214,0.585271
0.887142,0.773955
0.961071,0.921643
1.034999,1.011719
1.108928,1.043174
1.182856,1.025669
1.256785,0.974071
1.330713,0.903712
1.404642,0.827184
1.478570,0.752949
1.552499,0.685508
1.626428,0.626539
1.700356,0.576295
1.774285,0.534688
1.848213,0.501756
1.922142,0.477526
1.996070,0.461538
2.069999,0.452365
2.143927,0.447458
2.217856,0.443444
2.291784,0.436817
2.365713,0.424789
2.439641,0.406006
2.513570,0.380887
2.587498,0.351443
2.661427,0.320658
2.735355,0.291618
2.809284,0.266674
2.883212,0.246877
2.957141,0.231853
3.031070,0.220103
3.104998,0.209602
3.178927,0.198484
3.252855,0.185586
3.326784,0.170699
3.400712,0.154484
3.474641,0.138117
3.548569,0.122821
3.622498,0.109450
3.696426,0.098261
3.770355,0.088923
3.844283,0.080735
3.918212,0.072947
3.992140,0.065062
4.066069,0.057000
4.139997,0.049098
4.213926,0.041949
4.287854,0.036156
4.361783,0.032106
4.435711,0.029838
4.509640,0.029043
4.583569,0.029186
4.657497,0.029697
4.731426,0.030143
4.805354,0.030331
4.879283,0.030305
4.953211,0.030247
5.027140,0.030342
5.101068,0.030649
5.174997,0.031047
5.248925,0.031263
5.322854,0.030981
5.396782,0.029970
5.470711,0.028198
5.544639,0.025865
5.618568,0.023361
5.692496,0.021148
5.766425,0.019611
5.840353,0.018940
5.914282,0.019067
5.988210,0.019699
6.062139,0.020412
6.136068,0.020793
6.209996,0.020557
6.283925,0.019623
6.357853,0.018113
6.431782,0.016287
6.505710,0.014439
6.579639,0.012793
6.653567,0.011446
6.727496,0.010354
6.801424,0.009382
6.875353,0.008380
6.949281,0.007254
7.023210,0.006011
7.097138,0.004755
7.171067,0.003645
7.244995,0.002824
7.318924,0.002361
7.392852,0.002220
7.466781,0.002271
7.540710,0.002337
7.614638,0.002263
7.688567,0.001968
7.762495,0.001476
7.836424,0.000900
7.910352,0.000400
7.984281,0.000115
8.058209,0.000112
8.132138,0.000359
8.206066,0.000739
8.279995,0.001090
8.353923,0.001270
8.427852,0.001203
8.501780,0.000909
8.575709,0.000490
8.649637,0.000091
8.723566,-0.000156
8.797494,-0.000178
8.871423,0.000011
8.945351,0.000317
9.019280,0.000610
9.093209,0.000768
9.167137,0.000724
9.241066,0.000491
9.314994,0.000153
9.388923,-0.000169
9.462851,-0.000363
9.536780,-0.000368
9.610708,-0.000193
9.684637,0.000082
9.758565,0.000347
9.832494,0.000496
9.906422,0.000473
9.980351,0.000286
10.054279,0.000009
10.128208,-0.000257
10.202136,-0.000412
10.276065,-0.000405
10.349993,-0.000242
10.423922,0.000008
10.497850,0.000250
10.571779,0.000391
10.645708,0.000383
10.719636,0.000232
10.793565,0.000000
10.867493,-0.000223
10.941422,-0.000353
11.015350,-0.000344
11.089279,-0.000201
11.163207,0.000016
11.237136,0.000225
11.311064,0.000346
11.384993,0.000335
11.458921,0.000199
11.532850,-0.000008
11.606778,-0.000208
11.680707,-0.000324
11.754635,-0.000317
11.828564,-0.000191
11.902492,0.000002
11.976421,0.000188
12.050350,0.000297
12.124278,0.000291
12.198207,0.000173
12.272135,-0.000008
12.346064,-0.000182
12.419992,-0.000284
12.493921,-0.000277
12.567849,-0.000165
12.641778,0.000007
12.715706,0.000172
12.789635,0.000269
12.863563,0.000262
12.937492,0.000157
13.011420,-0.000006
13.085349,-0.000163
13.159277,-0.000255
13.233206,-0.000250
13.307134,-0.000150
13.381063,0.000003
13.454991,0.000151
13.528920,0.000238
13.602849,0.000233
13.676777,0.000139
13.750706,-0.000006
13.824634,-0.000146
13.898563,-0.000228
13.972491,-0.000223
14.046420,-0.000134
14.120348,0.000005
14.194277,0.000139
14.268205,0.000218
14.342134,0.000213
14.416062,0.000129
14.489991,-0.000002
14.563919,-0.000130
14.637848,-0.000206
14.711776,-0.000202
14.785705,-0.000122
14.859633,0.000002
14.933562,0.000122
15.007490,0.000194
15.081419,0.000190
15.155348,0.000114
15.229276,-0.000004
15.303205,-0.000119
15.377133,-0.000187
15.451062,-0.000184
15.524990,-0.000111
15.598919,0.000003
15.672847,0.000113
15.746776,0.000179
15.820704,0.000177
15.894633,0.000107
15.968561,-0.000001
16.042490,-0.000106
16.116418,-0.000170
16.190347,-0.000168
16.264275,-0.000103
16.338204,-0.000000
16.412132,0.000100
16.486061,0.000160
16.559990,0.000158
16.633918,0.000096
16.707847,-0.000002
16.781775,-0.000098
16.855704,-0.000155
16.929632,-0.000153
17.003561,-0.000093
17.077489,0.000001
17.151418,0.000093
17.225346,0.000149
17.299275,0.000147
17.373203,0.000090
17.447132,-0.000001
17.521060,-0.000089
17.594989,-0.000142
17.668917,-0.000141
17.742846,-0.000086
17.816774,0.000000
17.890703,0.000085
17.964631,0.000136
18.038560,0.000135
18.112489,0.000082
18.186417,-0.000001
18.260346,-0.000083
18.334274,-0.000132
18.408203,-0.000131
18.482131,-0.000080
18.556060,-0.000001
18.629988,0.000078
18.703917,0.000125
18.777845,0.000125
18.851774,0.000077
18.925702,0.000000
18.999631,-0.000075
19.073559,-0.000121
19.147488,-0.000120
19.221416,-0.000074
19.295345,-0.000000
19.369273,0.000072
19.443202,0.000116
19.517130,0.000115
19.591059,0.000070
19.664988,-0.000000
19.738916,-0.000070
19.812845,-0.000113
19.886773,-0.000112
19.960702,-0.000069


==> anc/fig13/dmrg_T_01_pol_b.csv <==
omega/omega_0,2sigma
0.000000,7.734582
0.073929,5.489665
0.147857,3.735506
0.221786,2.407448
0.295714,1.434787
0.369643,0.758280
0.443571,0.330797
0.517500,0.112223
0.591428,0.064206
0.665357,0.146926
0.739285,0.318359
0.813214,0.535643
0.887142,0.757904
0.961071,0.949761
1.034999,1.084735
1.108928,1.147848
1.182856,1.136821
1.256785,1.061505
1.330713,0.941501
1.404642,0.802284
1.478570,0.670444
1.552499,0.568911
1.626428,0.513052
1.700356,0.508390
1.774285,0.550346
1.848213,0.625999
1.922142,0.717373
1.996070,0.805496
2.069999,0.874274
2.143927,0.913359
2.217856,0.919459
2.291784,0.895952
2.365713,0.851074
2.439641,0.795299
2.513570,0.738627
2.587498,0.688464
2.661427,0.648538
2.735355,0.618939
2.809284,0.597096
2.883212,0.579235
2.957141,0.561822
3.031070,0.542555
3.104998,0.520708
3.178927,0.496816
3.252855,0.471968
3.326784,0.447009
3.400712,0.421997
3.474641,0.396099
3.548569,0.367941
3.622498,0.336261
3.696426,0.300593
3.770355,0.261733
3.844283,0.221776
3.918212,0.183715
3.992140,0.150712
4.066069,0.125271
4.139997,0.108573
4.213926,0.100190
4.287854,0.098245
4.361783,0.099962
4.435711,0.102434
4.509640,0.103366
4.583569,0.101576
4.657497,0.097136
4.731426,0.091139
4.805354,0.085192
4.879283,0.080837
4.953211,0.079054
5.027140,0.080015
5.101068,0.083121
5.174997,0.087281
5.248925,0.091306
5.322854,0.094292
5.396782,0.095848
5.470711,0.096129
5.544639,0.095679
5.618568,0.095161
5.692496,0.095083
5.766425,0.095610
5.840353,0.096525
5.914282,0.097324
5.988210,0.097415
6.062139,0.096328
6.136068,0.093863
6.209996,0.090144
6.283925,0.085554
6.357853,0.080597
6.431782,0.075742
6.505710,0.071297
6.579639,0.067361
6.653567,0.063849
6.727496,0.060582
6.801424,0.057381
6.875353,0.054141
6.949281,0.050863
7.023210,0.047622
7.097138,0.044513
7.171067,0.041588
7.244995,0.038831
7.318924,0.036156
7.392852,0.033461
7.466781,0.030678
7.540710,0.027826
7.614638,0.025019
7.688567,0.022437
7.762495,0.020259
7.836424,0.018598
7.910352,0.017448
7.984281,0.016678
8.058209,0.016069
8.132138,0.015389
8.206066,0.014474
8.279995,0.013284
8.353923,0.011920
8.427852,0.010585
8.501780,0.009511
8.575709,0.008873
8.649637,0.008721
8.723566,0.008959
8.797494,0.009375
8.871423,0.009707
8.945351,0.009731
9.019280,0.009333
9.093209,0.008541
9.167137,0.007509
9.241066,0.006458
9.314994,0.005600
9.388923,0.005065
9.462851,0.004865
9.536780,0.004898
9.610708,0.004991
9.684637,0.004969
9.758565,0.004718
9.832494,0.004219
9.906422,0.003551
9.980351,0.002852
10.054279,0.002268
10.128208,0.001896
10.202136,0.001752
10.276065,0.001772
10.349993,0.001841
10.423922,0.001841
10.497850,0.001697
10.571779,0.001406
10.645708,0.001031
10.719636,0.000680
10.793565,0.000452
10.867493,0.000408
10.941422,0.000536
11.015350,0.000764
11.089279,0.000983
11.163207,0.001090
11.237136,0.001026
11.311064,0.000800
11.384993,0.000481
11.458921,0.000174
11.532850,-0.000019
11.606778,-0.000042
11.680707,0.000100
11.754635,0.000341
11.828564,0.000580
11.902492,0.000721
11.976421,0.000705
12.050350,0.000534
12.124278,0.000268
12.198207,-0.000002
12.272135,-0.000183
12.346064,-0.000219
12.419992,-0.000110
12.493921,0.000093
12.567849,0.000304
12.641778,0.000438
12.715706,0.000443
12.789635,0.000317
12.863563,0.000106
12.937492,-0.000109
13.011420,-0.000251
13.085349,-0.000272
13.159277,-0.000169
13.233206,0.000011
13.307134,0.000197
13.381063,0.000314
13.454991,0.000318
13.528920,0.000208
13.602849,0.000025
13.676777,-0.000160
13.750706,-0.000278
13.824634,-0.000287
13.898563,-0.000185
13.972491,-0.000014
14.046420,0.000160
14.120348,0.000272
14.194277,0.000280
14.268205,0.000184
14.342134,0.000023
14.416062,-0.000143
14.489991,-0.000249
14.563919,-0.000258
14.637848,-0.000166
14.711776,-0.000012
14.785705,0.000146
14.859633,0.000249
14.933562,0.000258
15.007490,0.000172
15.081419,0.000026
15.155348,-0.000126
15.229276,-0.000225
15.303205,-0.000236
15.377133,-0.000157
15.451062,-0.000020
15.524990,0.000122
15.598919,0.000216
15.672847,0.000225
15.746776,0.000150
15.820704,0.000018
15.894633,-0.000118
15.968561,-0.000209
16.042490,-0.000220
16.116418,-0.000150
16.190347,-0.000026
16.264275,0.000103
16.338204,0.000189
16.412132,0.000200
16.486061,0.000133
16.559990,0.000016
16.633918,-0.000106
16.707847,-0.000186
16.781775,-0.000196
16.855704,-0.000132
16.929632,-0.000019
17.003561,0.000098
17.077489,0.000176
17.151418,0.000185
17.225346,0.000124
17.299275,0.000017
17.373203,-0.000095
17.447132,-0.000169
17.521060,-0.000178
17.594989,-0.000119
17.668917,-0.000016
17.742846,0.000092
17.816774,0.000164
17.890703,0.000173
17.964631,0.000117
18.038560,0.000018
18.112489,-0.000087
18.186417,-0.000158
18.260346,-0.000168
18.334274,-0.000117
18.408203,-0.000023
18.482131,0.000076
18.556060,0.000143
18.629988,0.000153
18.703917,0.000104
18.777845,0.000016
18.851774,-0.000078
18.925702,-0.000142
18.999631,-0.000151
19.073559,-0.000103
19.147488,-0.000017
19.221416,0.000074
19.295345,0.000135
19.369273,0.000144
19.443202,0.000098
19.517130,0.000016
19.591059,-0.000071
19.664988,-0.000130
19.738916,-0.000138
19.812845,-0.000094
19.886773,-0.000015
19.960702,0.000069


==> anc/fig13/dmrg_T_02_a.csv <==
omega/omega_0,sigma
0.000000,12.397454
0.073929,10.594560
0.147857,8.507325
0.221786,6.426568
0.295714,4.574377
0.369643,3.088950
0.443571,2.025366
0.517500,1.368018
0.591428,1.050291
0.665357,0.977228
0.739285,1.047355
0.813214,1.170535
0.887142,1.279774
0.961071,1.336146
1.034999,1.327349
1.108928,1.261507
1.182856,1.158510
1.256785,1.041280
1.330713,0.928924
1.404642,0.832900
1.478570,0.756379
1.552499,0.696109
1.626428,0.645630
1.700356,0.598539
1.774285,0.550799
1.848213,0.501602
1.922142,0.452838
1.996070,0.407667
2.069999,0.368880
2.143927,0.337689
2.217856,0.313318
2.291784,0.293409
2.365713,0.275004
2.439641,0.255646
2.513570,0.234190
2.587498,0.211053
2.661427,0.187877
2.735355,0.166773
2.809284,0.149472
2.883212,0.136690
2.957141,0.127913
3.031070,0.121647
3.104998,0.115994
3.178927,0.109324
3.252855,0.100800
3.326784,0.090563
3.400712,0.079572
3.474641,0.069160
3.548569,0.060501
3.622498,0.054196
3.696426,0.050095
3.770355,0.047420
3.844283,0.045106
3.918212,0.042220
3.992140,0.038295
4.066069,0.033474
4.139997,0.028407
4.213926,0.023970
4.287854,0.020912
4.361783,0.019578
4.435711,0.019782
4.509640,0.020891
4.583569,0.022062
4.657497,0.022540
4.731426,0.021906
4.805354,0.020192
4.879283,0.017822
4.953211,0.015421
5.027140,0.013569
5.101068,0.012589
5.174997,0.012448
5.248925,0.012804
5.322854,0.013154
5.396782,0.013046
5.470711,0.012249
5.544639,0.010827
5.618568,0.009104
5.692496,0.007521
5.766425,0.006462
5.840353,0.006103
5.914282,0.006352
5.988210,0.006889
6.062139,0.007292
6.136068,0.007201
6.209996,0.006450
6.283925,0.005122
6.357853,0.003516
6.431782,0.002029
6.505710,0.001006
6.579639,0.000626
6.653567,0.000836
6.727496,0.001390
6.801424,0.001945
6.875353,0.002194
6.949281,0.001976
7.023210,0.001328
7.097138,0.000459
7.171067,-0.000336
7.244995,-0.000795
7.318924,-0.000785
7.392852,-0.000351
7.466781,0.000310
7.540710,0.000925
7.614638,0.001251
7.688567,0.001166
7.762495,0.000707
7.836424,0.000051
7.910352,-0.000555
7.984281,-0.000891
8.058209,-0.000845
8.132138,-0.000454
8.206066,0.000121
8.279995,0.000653
8.353923,0.000941
8.427852,0.000882
8.501780,0.000507
8.575709,-0.000034
8.649637,-0.000535
8.723566,-0.000810
8.797494,-0.000766
8.871423,-0.000430
8.945351,0.000060
9.019280,0.000515
9.093209,0.000763
9.167137,0.000718
9.241066,0.000404
9.314994,-0.000053
9.388923,-0.000476
9.462851,-0.000708
9.536780,-0.000667
9.610708,-0.000378
9.684637,0.000043
9.758565,0.000434
9.832494,0.000650
9.906422,0.000612
9.980351,0.000345
10.054279,-0.000046
10.128208,-0.000410
10.202136,-0.000610
10.276065,-0.000576
10.349993,-0.000327
10.423922,0.000037
10.497850,0.000376
10.571779,0.000563
10.645708,0.000531
10.719636,0.000300
10.793565,-0.000039
10.867493,-0.000355
10.941422,-0.000529
11.015350,-0.000500
11.089279,-0.000284
11.163207,0.000033
11.237136,0.000328
11.311064,0.000491
11.384993,0.000464
11.458921,0.000262
11.532850,-0.000035
11.606778,-0.000311
11.680707,-0.000464
11.754635,-0.000438
11.828564,-0.000248
11.902492,0.000030
11.976421,0.000290
12.050350,0.000433
12.124278,0.000409
12.198207,0.000230
12.272135,-0.000032
12.346064,-0.000276
12.419992,-0.000411
12.493921,-0.000388
12.567849,-0.000219
12.641778,0.000028
12.715706,0.000259
12.789635,0.000386
12.863563,0.000364
12.937492,0.000205
13.011420,-0.000029
13.085349,-0.000247
13.159277,-0.000367
13.233206,-0.000347
13.307134,-0.000196
13.381063,0.000025
13.454991,0.000232
13.528920,0.000346
13.602849,0.000327
13.676777,0.000185
13.750706,-0.000025
13.824634,-0.000221
13.898563,-0.000330
13.972491,-0.000312
14.046420,-0.000177
14.120348,0.000021
14.194277,0.000208
14.268205,0.000312
14.342134,0.000295
14.416062,0.000168
14.489991,-0.000021
14.563919,-0.000198
14.637848,-0.000297
14.711776,-0.000282
14.785705,-0.000161
14.859633,0.000018
14.933562,0.000187
15.007490,0.000281
15.081419,0.000267
15.155348,0.000152
15.229276,-0.000018
15.303205,-0.000178
15.377133,-0.000268
15.451062,-0.000255
15.524990,-0.000145
15.598919,0.000017
15.672847,0.000169
15.746776,0.000255
15.820704,0.000242
15.894633,0.000138
15.968561,-0.000017
16.042490,-0.000163
16.116418,-0.000244
16.190347,-0.000232
16.264275,-0.000132
16.338204,0.000016
16.412132,0.000155
16.486061,0.000233
16.559990,0.000221
16.633918,0.000126
16.707847,-0.000016
16.781775,-0.000149
16.855704,-0.000224
16.929632,-0.000212
17.003561,-0.000121
17.077489,0.000014
17.151418,0.000142
17.225346,0.000214
17.299275,0.000203
17.373203,0.000116
17.447132,-0.000014
17.521060,-0.000137
17.594989,-0.000206
17.668917,-0.000196
17.742846,-0.000112
17.816774,0.000013
17.890703,0.000130
17.964631,0.000197
18.038560,0.000188
18.112489,0.000108
18.186417,-0.000012
18.260346,-0.000125
18.334274,-0.000189
18.408203,-0.000181
18.482131,-0.000104
18.556060,0.000011
18.629988,0.000120
18.703917,0.000182
18.777845,0.000173
18.851774,0.000100
18.925702,-0.000011
18.999631,-0.000115
19.073559,-0.000175
19.147488,-0.000167
19.221416,-0.000096
19.295345,0.000010
19.369273,0.000110
19.443202,0.000168
19.517130,0.000161
19.591059,0.000093
19.664988,-0.000009
19.738916,-0.000106
19.812845,-0.000161
19.886773,-0.000155
19.960702,-0.000089


==> anc/fig13/dmrg_T_02_b.csv <==
omega/omega_0,sigma
0.000000,2.688594
0.073929,2.263713
0.147857,1.864129
0.221786,1.539360
0.295714,1.311230
0.369643,1.177648
0.443571,1.119480
0.517500,1.108628
0.591428,1.115763
0.665357,1.116566
0.739285,1.095709
0.813214,1.048318
0.887142,0.979042
0.961071,0.899314
1.034999,0.823628
1.108928,0.765735
1.182856,0.735592
1.256785,0.737593
1.330713,0.770263
1.404642,0.827257
1.478570,0.899227
1.552499,0.975970
1.626428,1.048359
1.700356,1.109640
1.774285,1.155963
1.848213,1.186182
1.922142,1.201165
1.996070,1.202895
2.069999,1.193636
2.143927,1.175364
2.217856,1.149514
2.291784,1.117006
2.365713,1.078457
2.439641,1.034432
2.513570,0.985644
2.587498,0.933052
2.661427,0.877843
2.735355,0.821350
2.809284,0.764932
2.883212,0.709870
2.957141,0.657279
3.031070,0.608052
3.104998,0.562804
3.178927,0.521832
3.252855,0.485084
3.326784,0.452155
3.400712,0.422341
3.474641,0.394756
3.548569,0.368504
3.622498,0.342880
3.696426,0.317538
3.770355,0.292593
3.844283,0.268598
3.918212,0.246415
3.992140,0.226985
4.066069,0.211071
4.139997,0.199038
4.213926,0.190733
4.287854,0.185498
4.361783,0.182314
4.435711,0.180023
4.509640,0.177581
4.583569,0.174252
4.657497,0.169716
4.731426,0.164048
4.805354,0.157609
4.879283,0.150869
4.953211,0.144248
5.027140,0.137996
5.101068,0.132155
5.174997,0.126606
5.248925,0.121155
5.322854,0.115646
5.396782,0.110031
5.470711,0.104396
5.544639,0.098931
5.618568,0.093854
5.692496,0.089331
5.766425,0.085411
5.840353,0.082012
5.914282,0.078939
5.988210,0.075951
6.062139,0.072826
6.136068,0.069426
6.209996,0.065716
6.283925,0.061760
6.357853,0.057681
6.431782,0.053616
6.505710,0.049672
6.579639,0.045906
6.653567,0.042335
6.727496,0.038951
6.801424,0.035754
6.875353,0.032764
6.949281,0.030026
7.023210,0.027592
7.097138,0.025492
7.171067,0.023714
7.244995,0.022194
7.318924,0.020824
7.392852,0.019488
7.466781,0.018091
7.540710,0.016594
7.614638,0.015026
7.688567,0.013472
7.762495,0.012046
7.836424,0.010846
7.910352,0.009924
7.984281,0.009261
8.058209,0.008778
8.132138,0.008360
8.206066,0.007891
8.279995,0.007298
8.353923,0.006569
8.427852,0.005754
8.501780,0.004943
8.575709,0.004236
8.649637,0.003701
8.723566,0.003357
8.797494,0.003168
8.871423,0.003058
8.945351,0.002939
9.019280,0.002745
9.093209,0.002452
9.167137,0.002082
9.241066,0.001694
9.314994,0.001357
9.388923,0.001125
9.462851,0.001016
9.536780,0.001006
9.610708,0.001044
9.684637,0.001066
9.758565,0.001025
9.832494,0.000902
9.906422,0.000717
9.980351,0.000514
10.054279,0.000345
10.128208,0.000252
10.202136,0.000245
10.276065,0.000304
10.349993,0.000387
10.423922,0.000443
10.497850,0.000437
10.571779,0.000360
10.645708,0.000231
10.719636,0.000090
10.793565,-0.000018
10.867493,-0.000059
10.941422,-0.000027
11.015350,0.000060
11.089279,0.000160
11.163207,0.000232
11.237136,0.000245
11.311064,0.000190
11.384993,0.000088
11.458921,-0.000026
11.532850,-0.000110
11.606778,-0.000136
11.680707,-0.000098
11.754635,-0.000013
11.828564,0.000084
11.902492,0.000155
11.976421,0.000171
12.050350,0.000127
12.124278,0.000041
12.198207,-0.000056
12.272135,-0.000128
12.346064,-0.000147
12.419992,-0.000110
12.493921,-0.000031
12.567849,0.000059
12.641778,0.000124
12.715706,0.000141
12.789635,0.000104
12.863563,0.000028
12.937492,-0.000057
13.011420,-0.000120
13.085349,-0.000136
13.159277,-0.000101
13.233206,-0.000030
13.307134,0.000051
13.381063,0.000109
13.454991,0.000124
13.528920,0.000091
13.602849,0.000023
13.676777,-0.000054
13.750706,-0.000111
13.824634,-0.000126
13.898563,-0.000095
13.972491,-0.000030
14.046420,0.000043
14.120348,0.000097
14.194277,0.000111
14.268205,0.000082
14.342134,0.000021
14.416062,-0.000048
14.489991,-0.000099
14.563919,-0.000113
14.637848,-0.000084
14.711776,-0.000026
14.785705,0.000040
14.859633,0.000088
14.933562,0.000102
15.007490,0.000075
15.081419,0.000020
15.155348,-0.000043
15.229276,-0.000089
15.303205,-0.000102
15.377133,-0.000077
15.451062,-0.000025
15.524990,0.000035
15.598919,0.000079
15.672847,0.000091
15.746776,0.000067
15.820704,0.000018
15.894633,-0.000039
15.968561,-0.000081
16.042490,-0.000092
16.116418,-0.000069
16.190347,-0.000021
16.264275,0.000033
16.338204,0.000073
16.412132,0.000084
16.486061,0.000062
16.559990,0.000016
16.633918,-0.000035
16.707847,-0.000074
16.781775,-0.000084
16.855704,-0.000063
16.929632,-0.000019
17.003561,0.000030
17.077489,0.000067
17.151418,0.000077
17.225346,0.000057
17.299275,0.000015
17.373203,-0.000033
17.447132,-0.000068
17.521060,-0.000078
17.594989,-0.000058
17.668917,-0.000018
17.742846,0.000028
17.816774,0.000062
17.890703,0.000072
17.964631,0.000053
18.038560,0.000014
18.112489,-0.000029
18.186417,-0.000062
18.260346,-0.000071
18.334274,-0.000053
18.408203,-0.000016
18.482131,0.000026
18.556060,0.000057
18.629988,0.000066
18.703917,0.000049
18.777845,0.000013
18.851774,-0.000028
18.925702,-0.000058
18.999631,-0.000066
19.073559,-0.000050
19.147488,-0.000015
19.221416,0.000024
19.295345,0.000053
19.369273,0.000061
19.443202,0.000046
19.517130,0.000013
19.591059,-0.000025
19.664988,-0.000053
19.738916,-0.000060
19.812845,-0.000045
19.886773,-0.000014
19.960702,0.000023


==> anc/fig13/dmrg_T_02_nolp_b.csv <==
omega/omega_0,sigma
0.000000,2.689860
0.369817,1.177987
0.739633,1.096064
1.109450,0.765776
1.479267,0.900367
1.849083,1.187003
2.218900,1.149640
2.588717,0.932598
2.958533,0.656628
3.328350,0.451706
3.698167,0.317094
4.067983,0.210809
4.437800,0.180045
4.807617,0.157479
5.177433,0.126485
5.547250,0.098790
5.917067,0.078864
6.286883,0.061627
6.656700,0.042208
7.026517,0.027504
7.396333,0.019433
7.766150,0.011986
8.135967,0.008341
8.505784,0.004904
8.875600,0.003054
9.245417,0.001673
9.615234,0.001047
9.985050,0.000502
10.354867,0.000392
10.724684,0.000081
11.094500,0.000167
11.464317,-0.000033
11.834134,0.000091
12.203950,-0.000063
12.573767,0.000065
12.943584,-0.000064
13.313400,0.000057
13.683217,-0.000061
14.053034,0.000049
14.422850,-0.000054
14.792667,0.000045
15.162484,-0.000048
15.532300,0.000040
15.902117,-0.000044
16.271934,0.000038
16.641750,-0.000040
17.011567,0.000035
17.381384,-0.000038
17.751200,0.000033
18.121017,-0.000034
18.490834,0.000031
18.860650,-0.000033
19.230467,0.000028
19.600284,-0.000029
19.970100,0.000027


==> anc/fig14/dmrg_GS_a.csv <==
omega/4E_p,sigma
0.003570,-0.009846
0.007141,-0.004457
0.010711,-0.002051
0.014281,-0.000550
0.017852,0.000397
0.021422,0.000901
0.024992,0.001052
0.028563,0.000958
0.032133,0.000736
0.035703,0.000496
0.039273,0.000318
0.042844,0.000241
0.046414,0.000264
0.049984,0.000353
0.053555,0.000462
0.057125,0.000549
0.060695,0.000587
0.064266,0.000572
0.067836,0.000518
0.071406,0.000449
0.074977,0.000386
0.078547,0.000344
0.082117,0.000323
0.085688,0.000315
0.089258,0.000305
0.092828,0.000283
0.096399,0.000247
0.099969,0.000202
0.103539,0.000160
0.107109,0.000131
0.110680,0.000120
0.114250,0.000123
0.117820,0.000126
0.121391,0.000114
0.124961,0.000073
0.128531,-0.000002
0.132102,-0.000101
0.135672,-0.000202
0.139242,-0.000279
0.142813,-0.000305
0.146383,-0.000268
0.149953,-0.000166
0.153524,-0.000019
0.157094,0.000144
0.160664,0.000290
0.164235,0.000393
0.167805,0.000438
0.171375,0.000428
0.174945,0.000380
0.178516,0.000317
0.182086,0.000264
0.185656,0.000239
0.189227,0.000248
0.192797,0.000283
0.196367,0.000331
0.199938,0.000373
0.203508,0.000398
0.207078,0.000399
0.210649,0.000377
0.214219,0.000339
0.217789,0.000295
0.221360,0.000250
0.224930,0.000206
0.228500,0.000159
0.232071,0.000105
0.235641,0.000038
0.239211,-0.000039
0.242782,-0.000121
0.246352,-0.000199
0.249922,-0.000263
0.253492,-0.000306
0.257063,-0.000330
0.260633,-0.000343
0.264203,-0.000357
0.267774,-0.000386
0.271344,-0.000437
0.274914,-0.000508
0.278485,-0.000587
0.282055,-0.000651
0.285625,-0.000677
0.289196,-0.000648
0.292766,-0.000556
0.296336,-0.000411
0.299907,-0.000235
0.303477,-0.000059
0.307047,0.000085
0.310618,0.000174
0.314188,0.000197
0.317758,0.000163
0.321328,0.000092
0.324899,0.000013
0.328469,-0.000045
0.332039,-0.000065
0.335610,-0.000039
0.339180,0.000022
0.342750,0.000101
0.346321,0.000174
0.349891,0.000222
0.353461,0.000237
0.357032,0.000218
0.360602,0.000178
0.364172,0.000133
0.367743,0.000101
0.371313,0.000092
0.374883,0.000111
0.378454,0.000152
0.382024,0.000208
0.385594,0.000269
0.389164,0.000334
0.392735,0.000406
0.396305,0.000495
0.399875,0.000612
0.403446,0.000766
0.407016,0.000958
0.410586,0.001176
0.414157,0.001400
0.417727,0.001605
0.421297,0.001766
0.424868,0.001870
0.428438,0.001919
0.432008,0.001930
0.435579,0.001929
0.439149,0.001944
0.442719,0.001992
0.446290,0.002070
0.449860,0.002151
0.453430,0.002193
0.457000,0.002150
0.460571,0.001994
0.464141,0.001734
0.467711,0.001436
0.471282,0.001221
0.474852,0.001253
0.478422,0.001715
0.481993,0.002762
0.485563,0.004483
0.489133,0.006868
0.492704,0.009785
0.496274,0.012995
0.499844,0.016178
0.503415,0.018991
0.506985,0.021131
0.510555,0.022393
0.514126,0.022709
0.517696,0.022167
0.521266,0.020989
0.524836,0.019488
0.528407,0.018001
0.531977,0.016827
0.535547,0.016171
0.539118,0.016114
0.542688,0.016612
0.546258,0.017519
0.549829,0.018639
0.553399,0.019776
0.556969,0.020788
0.560540,0.021616
0.564110,0.022304
0.567680,0.022987
0.571251,0.023867
0.574821,0.025183
0.578391,0.027162
0.581962,0.029992
0.585532,0.033788
0.589102,0.038564
0.592672,0.044227
0.596243,0.050565
0.599813,0.057258
0.603383,0.063895
0.606954,0.070014
0.610524,0.075148
0.614094,0.078892
0.617665,0.080960
0.621235,0.081240
0.624805,0.079819
0.628376,0.076981
0.631946,0.073164
0.635516,0.068889
0.639087,0.064672
0.642657,0.060941
0.646227,0.057977
0.649798,0.055889
0.653368,0.054641
0.656938,0.054110
0.660509,0.054174
0.664079,0.054791
0.667649,0.056054
0.671219,0.058196
0.674790,0.061552
0.678360,0.066462
0.681930,0.073165
0.685501,0.081685
0.689071,0.091760
0.692641,0.102824
0.696212,0.114053
0.699782,0.124474
0.703352,0.133115
0.706923,0.139155
0.710493,0.142066
0.714063,0.141690
0.717634,0.138262
0.721204,0.132365
0.724774,0.124826
0.728345,0.116587
0.731915,0.108561
0.735485,0.101516
0.739055,0.095988
0.742626,0.092246
0.746196,0.090303
0.749766,0.089961
0.753337,0.090884
0.756907,0.092687
0.760477,0.095009
0.764048,0.097582
0.767618,0.100264
0.771188,0.103046
0.774759,0.106035
0.778329,0.109404
0.781899,0.113330
0.785470,0.117926
0.789040,0.123183
0.792610,0.128933
0.796181,0.134843
0.799751,0.140445
0.803321,0.145199
0.806891,0.148579
0.810462,0.150162
0.814032,0.149705
0.817602,0.147201
0.821173,0.142881
0.824743,0.137187
0.828313,0.130698
0.831884,0.124042
0.835454,0.117798
0.839024,0.112423
0.842595,0.108200
0.846165,0.105227
0.849735,0.103439
0.853306,0.102655
0.856876,0.102642
0.860446,0.103163
0.864017,0.104027
0.867587,0.105107
0.871157,0.106347
0.874727,0.107739
0.878298,0.109307
0.881868,0.111081
0.885438,0.113069
0.889009,0.115247
0.892579,0.117547
0.896149,0.119855
0.899720,0.122012
0.903290,0.123825
0.906860,0.125078
0.910431,0.125556
0.914001,0.125071
0.917571,0.123490
0.921142,0.120771
0.924712,0.116979
0.928282,0.112295
0.931853,0.107007
0.935423,0.101471
0.938993,0.096074
0.942563,0.091170
0.946134,0.087040
0.949704,0.083850
0.953274,0.081645
0.956845,0.080360
0.960415,0.079851
0.963985,0.079942
0.967556,0.080468
0.971126,0.081303
0.974696,0.082376
0.978267,0.083655
0.981837,0.085126
0.985407,0.086753
0.988978,0.088457
0.992548,0.090092
0.996118,0.091455
0.999689,0.092312
1.003259,0.092436
1.006829,0.091651
1.010399,0.089871
1.013970,0.087121
1.017540,0.083539
1.021110,0.079352
1.024681,0.074845
1.028251,0.070314
1.031821,0.066029
1.035392,0.062203
1.038962,0.058978
1.042532,0.056423
1.046103,0.054551
1.049673,0.053332
1.053243,0.052709
1.056814,0.052617
1.060384,0.052981
1.063954,0.053714
1.067525,0.054720
1.071095,0.055877
1.074665,0.057049
1.078236,0.058083
1.081806,0.058825
1.085376,0.059138
1.088946,0.058918
1.092517,0.058111
1.096087,0.056716
1.099657,0.054791
1.103228,0.052440
1.106798,0.049801
1.110368,0.047025
1.113939,0.044262
1.117509,0.041643
1.121079,0.039271
1.124650,0.037217
1.128220,0.035520
1.131790,0.034192
1.135361,0.033221
1.138931,0.032579
1.142501,0.032225
1.146072,0.032110
1.149642,0.032175
1.153212,0.032355
1.156782,0.032581
1.160353,0.032782
1.163923,0.032892
1.167493,0.032853
1.171064,0.032619
1.174634,0.032165
1.178204,0.031484
1.181775,0.030592
1.185345,0.029517
1.188915,0.028303
1.192486,0.026999
1.196056,0.025655
1.199626,0.024316
1.203197,0.023023
1.206767,0.021809
1.210337,0.020701
1.213908,0.019719
1.217478,0.018878
1.221048,0.018187
1.224618,0.017650
1.228189,0.017260
1.231759,0.017003
1.235329,0.016854
1.238900,0.016781
1.242470,0.016744
1.246040,0.016702
1.249611,0.016615
1.253181,0.016452
1.256751,0.016191
1.260322,0.015821
1.263892,0.015347
1.267462,0.014781
1.271033,0.014146
1.274603,0.013469
1.278173,0.012776
1.281744,0.012093
1.285314,0.011443
1.288884,0.010842
1.292454,0.010301
1.296025,0.009826
1.299595,0.009418
1.303165,0.009071
1.306736,0.008780
1.310306,0.008535
1.313876,0.008325
1.317447,0.008139
1.321017,0.007970
1.324587,0.007808
1.328158,0.007647
1.331728,0.007484
1.335298,0.007314
1.338869,0.007134
1.342439,0.006941
1.346009,0.006732
1.349580,0.006505
1.353150,0.006260
1.356720,0.005999
1.360290,0.005724
1.363861,0.005442
1.367431,0.005161
1.371001,0.004888
1.374572,0.004630
1.378142,0.004393
1.381712,0.004177
1.385283,0.003985
1.388853,0.003815
1.392423,0.003663
1.395994,0.003528
1.399564,0.003407
1.403134,0.003299
1.406705,0.003201
1.410275,0.003113
1.413845,0.003031
1.417416,0.002952
1.420986,0.002873
1.424556,0.002791
1.428126,0.002703
1.431697,0.002606
1.435267,0.002502
1.438837,0.002391
1.442408,0.002277
1.445978,0.002162
1.449548,0.002049
1.453119,0.001940
1.456689,0.001835
1.460259,0.001736
1.463830,0.001642
1.467400,0.001553
1.470970,0.001472
1.474541,0.001398
1.478111,0.001334
1.481681,0.001280
1.485252,0.001236
1.488822,0.001198
1.492392,0.001166
1.495962,0.001136
1.499533,0.001104
1.503103,0.001069
1.506673,0.001029
1.510244,0.000986
1.513814,0.000940
1.517384,0.000893
1.520955,0.000847
1.524525,0.000803
1.528095,0.000761
1.531666,0.000721
1.535236,0.000683
1.538806,0.000645
1.542377,0.000610
1.545947,0.000576
1.549517,0.000546
1.553088,0.000520
1.556658,0.000497
1.560228,0.000478
1.563799,0.000461
1.567369,0.000445
1.570939,0.000429
1.574509,0.000411
1.578080,0.000393
1.581650,0.000374
1.585220,0.000356
1.588791,0.000340
1.592361,0.000326
1.595931,0.000314
1.599502,0.000302
1.603072,0.000290
1.606642,0.000277
1.610213,0.000261
1.613783,0.000244
1.617353,0.000226
1.620924,0.000209
1.624494,0.000194
1.628064,0.000182
1.631635,0.000174
1.635205,0.000169
1.638775,0.000165
1.642345,0.000161
1.645916,0.000157
1.649486,0.000151
1.653056,0.000146
1.656627,0.000140
1.660197,0.000135
1.663767,0.000132
1.667338,0.000129
1.670908,0.000127
1.674478,0.000123
1.678049,0.000118
1.681619,0.000111
1.685189,0.000101
1.688760,0.000091
1.692330,0.000082
1.695900,0.000074
1.699471,0.000068
1.703041,0.000065
1.706611,0.000063
1.710181,0.000063
1.713752,0.000062
1.717322,0.000061
1.720892,0.000058
1.724463,0.000055
1.728033,0.000053
1.731603,0.000051
1.735174,0.000051
1.738744,0.000052
1.742314,0.000054
1.745885,0.000056
1.749455,0.000055
1.753025,0.000054
1.756596,0.000050
1.760166,0.000045
1.763736,0.000040
1.767307,0.000035
1.770877,0.000033
1.774447,0.000032
1.778017,0.000032
1.781588,0.000032
1.785158,0.000032
1.788728,0.000031
1.792299,0.000029
1.795869,0.000027
1.799439,0.000025
1.803010,0.000023
1.806580,0.000024
1.810150,0.000025
1.813721,0.000027
1.817291,0.000029
1.820861,0.000029
1.824432,0.000028
1.828002,0.000025
1.831572,0.000021
1.835143,0.000017
1.838713,0.000014
1.842283,0.000013
1.845853,0.000013
1.849424,0.000014
1.852994,0.000016
1.856564,0.000017
1.860135,0.000017
1.863705,0.000016
1.867275,0.000014
1.870846,0.000013
1.874416,0.000011
1.877986,0.000011
1.881557,0.000013
1.885127,0.000014
1.888697,0.000016
1.892268,0.000017
1.895838,0.000017
1.899408,0.000016
1.902979,0.000014
1.906549,0.000012
1.910119,0.000010
1.913689,0.000010
1.917260,0.000011
1.920830,0.000013
1.924400,0.000014
1.927971,0.000015
1.931541,0.000014
1.935111,0.000012
1.938682,0.000009
1.942252,0.000007
1.945822,0.000005
1.949393,0.000005
1.952963,0.000006
1.956533,0.000007
1.960104,0.000009
1.963674,0.000010
1.967244,0.000010
1.970815,0.000008
1.974385,0.000006
1.977955,0.000004
1.981526,0.000003
1.985096,0.000003
1.988666,0.000004
1.992236,0.000006
1.995807,0.000008
1.999377,0.000009
2.002947,0.000009
2.006518,0.000009
2.010088,0.000007
2.013658,0.000006
2.017229,0.000005
2.020799,0.000005
2.024369,0.000006
2.027940,0.000007
2.031510,0.000009
2.035080,0.000010
2.038651,0.000010
2.042221,0.000008
2.045791,0.000006
2.049362,0.000004
2.052932,0.000003
2.056502,0.000003
2.060072,0.000004
2.063643,0.000005
2.067213,0.000007
2.070783,0.000009
2.074354,0.000009
2.077924,0.000008
2.081494,0.000007
2.085065,0.000005
2.088635,0.000004
2.092205,0.000004
2.095776,0.000004
2.099346,0.000006
2.102916,0.000007
2.106487,0.000008
2.110057,0.000008
2.113627,0.000007
2.117198,0.000005
2.120768,0.000004
2.124338,0.000003
2.127908,0.000002
2.131479,0.000003
2.135049,0.000005
2.138619,0.000006
2.142190,0.000007
2.145760,0.000007
2.149330,0.000007
2.152901,0.000006
2.156471,0.000005
2.160041,0.000004
2.163612,0.000005
2.167182,0.000006
2.170752,0.000008
2.174323,0.000009
2.177893,0.000010
2.181463,0.000010
2.185034,0.000009
2.188604,0.000007
2.192174,0.000005
2.195744,0.000003
2.199315,0.000003
2.202885,0.000003
2.206455,0.000005
2.210026,0.000006
2.213596,0.000007
2.217166,0.000007
2.220737,0.000006
2.224307,0.000005
2.227877,0.000004
2.231448,0.000003
2.235018,0.000003
2.238588,0.000004
2.242159,0.000006
2.245729,0.000007
2.249299,0.000008
2.252870,0.000009
2.256440,0.000008
2.260010,0.000007
2.263580,0.000006
2.267151,0.000005
2.270721,0.000005
2.274291,0.000005
2.277862,0.000006
2.281432,0.000007
2.285002,0.000007
2.288573,0.000007
2.292143,0.000006
2.295713,0.000005
2.299284,0.000003
2.302854,0.000003
2.306424,0.000002
2.309995,0.000003
2.313565,0.000004
2.317135,0.000006
2.320706,0.000006
2.324276,0.000007
2.327846,0.000006
2.331416,0.000005
2.334987,0.000004
2.338557,0.000003
2.342127,0.000003
2.345698,0.000004
2.349268,0.000005
2.352838,0.000006
2.356409,0.000007
2.359979,0.000007
2.363549,0.000006
2.367120,0.000005
2.370690,0.000003
2.374260,0.000002
2.377831,0.000002
2.381401,0.000003
2.384971,0.000004
2.388542,0.000005
2.392112,0.000006
2.395682,0.000006
2.399253,0.000006
2.402823,0.000005
2.406393,0.000003
2.409963,0.000002
2.413534,0.000002
2.417104,0.000003
2.420674,0.000003
2.424245,0.000004
2.427815,0.000005
2.431385,0.000005
2.434956,0.000005
2.438526,0.000004
2.442096,0.000003
2.445667,0.000002
2.449237,0.000002
2.452807,0.000002
2.456378,0.000003
2.459948,0.000004
2.463518,0.000005
2.467089,0.000005
2.470659,0.000005
2.474229,0.000004
2.477799,0.000003
2.481370,0.000002
2.484940,0.000002
2.488510,0.000003
2.492081,0.000003
2.495651,0.000005
2.499221,0.000005
2.502792,0.000005
2.506362,0.000005
2.509932,0.000003
2.513503,0.000002
2.517073,0.000001
2.520643,0.000001
2.524214,0.000002
2.527784,0.000003
2.531354,0.000004
2.534925,0.000004
2.538495,0.000004
2.542065,0.000004
2.545635,0.000003
2.549206,0.000002
2.552776,0.000001
2.556346,0.000001
2.559917,0.000001
2.563487,0.000002
2.567057,0.000003
2.570628,0.000004
2.574198,0.000004
2.577768,0.000004
2.581339,0.000003
2.584909,0.000002
2.588479,0.000002
2.592050,0.000002
2.595620,0.000002
2.599190,0.000003
2.602761,0.000004
2.606331,0.000005
2.609901,0.000005
2.613471,0.000005
2.617042,0.000004
2.620612,0.000003
2.624182,0.000002
2.627753,0.000002
2.631323,0.000002
2.634893,0.000003
2.638464,0.000004
2.642034,0.000004
2.645604,0.000004
2.649175,0.000004
2.652745,0.000003
2.656315,0.000002
2.659886,0.000001
2.663456,0.000001
2.667026,0.000001
2.670597,0.000002
2.674167,0.000003
2.677737,0.000004
2.681307,0.000004
2.684878,0.000004
2.688448,0.000003
2.692018,0.000002
2.695589,0.000002
2.699159,0.000002
2.702729,0.000002
2.706300,0.000003
2.709870,0.000004
2.713440,0.000005
2.717011,0.000005
2.720581,0.000004
2.724151,0.000004
2.727722,0.000003
2.731292,0.000002
2.734862,0.000002
2.738433,0.000002
2.742003,0.000003
2.745573,0.000004
2.749143,0.000005
2.752714,0.000005
2.756284,0.000004
2.759854,0.000003
2.763425,0.000002
2.766995,0.000002
2.770565,0.000001
2.774136,0.000002
2.777706,0.000002
2.781276,0.000003
2.784847,0.000004
2.788417,0.000004
2.791987,0.000004
2.795558,0.000003
2.799128,0.000002
2.802698,0.000002
2.806269,0.000002
2.809839,0.000002
2.813409,0.000003
2.816980,0.000004
2.820550,0.000004
2.824120,0.000004
2.827690,0.000004
2.831261,0.000003
2.834831,0.000002
2.838401,0.000002
2.841972,0.000002
2.845542,0.000002
2.849112,0.000003
2.852683,0.000004
2.856253,0.000004
2.859823,0.000004
2.863394,0.000004
2.866964,0.000003
2.870534,0.000002
2.874105,0.000001
2.877675,0.000001
2.881245,0.000001
2.884816,0.000002
2.888386,0.000003
2.891956,0.000003
2.895526,0.000003
2.899097,0.000003
2.902667,0.000002
2.906237,0.000002
2.909808,0.000001
2.913378,0.000001
2.916948,0.000001
2.920519,0.000002
2.924089,0.000003
2.927659,0.000004
2.931230,0.000004
2.934800,0.000004
2.938370,0.000003
2.941941,0.000002
2.945511,0.000002
2.949081,0.000001
2.952652,0.000002
2.956222,0.000002
2.959792,0.000003
2.963362,0.000003
2.966933,0.000003
2.970503,0.000003
2.974073,0.000002
2.977644,0.000002
2.981214,0.000001
2.984784,0.000001
2.988355,0.000001
2.991925,0.000002
2.995495,0.000003
2.999066,0.000003
3.002636,0.000003
3.006206,0.000003
3.009777,0.000002
3.013347,0.000001
3.016917,0.000001
3.020488,0.000001
3.024058,0.000001
3.027628,0.000002
3.031198,0.000002
3.034769,0.000003
3.038339,0.000003
3.041909,0.000002
3.045480,0.000002
3.049050,0.000001
3.052620,0.000001
3.056191,0.000001
3.059761,0.000001
3.063331,0.000002
3.066902,0.000003
3.070472,0.000003
3.074042,0.000003
3.077613,0.000003
3.081183,0.000003
3.084753,0.000002
3.088324,0.000002
3.091894,0.000001
3.095464,0.000002
3.099034,0.000002
3.102605,0.000003
3.106175,0.000003
3.109745,0.000003
3.113316,0.000003
3.116886,0.000002
3.120456,0.000001
3.124027,0.000001
3.127597,0.000001
3.131167,0.000001
3.134738,0.000002
3.138308,0.000002
3.141878,0.000003
3.145449,0.000003
3.149019,0.000002
3.152589,0.000002
3.156160,0.000001
3.159730,0.000001
3.163300,0.000001
3.166870,0.000001
3.170441,0.000002
3.174011,0.000003
3.177581,0.000003
3.181152,0.000003
3.184722,0.000003
3.188292,0.000003
3.191863,0.000002
3.195433,0.000001
3.199003,0.000001
3.202574,0.000002
3.206144,0.000002
3.209714,0.000003
3.213285,0.000003
3.216855,0.000003
3.220425,0.000003
3.223996,0.000002
3.227566,0.000002
3.231136,0.000001
3.234707,0.000001
3.238277,0.000001
3.241847,0.000002
3.245417,0.000002
3.248988,0.000003
3.252558,0.000003
3.256128,0.000003
3.259699,0.000002
3.263269,0.000001
3.266839,0.000001
3.270410,0.000001
3.273980,0.000001
3.277550,0.000002
3.281121,0.000002
3.284691,0.000003
3.288261,0.000003
3.291832,0.000003
3.295402,0.000002
3.298972,0.000002
3.302543,0.000001
3.306113,0.000001
3.309683,0.000002
3.313253,0.000002
3.316824,0.000003
3.320394,0.000003
3.323964,0.000003
3.327535,0.000003
3.331105,0.000002
3.334675,0.000002
3.338246,0.000001
3.341816,0.000001
3.345386,0.000001
3.348957,0.000002
3.352527,0.000002
3.356097,0.000002
3.359668,0.000002
3.363238,0.000002
3.366808,0.000002
3.370379,0.000001
3.373949,0.000001
3.377519,0.000001
3.381089,0.000001
3.384660,0.000002
3.388230,0.000002
3.391800,0.000003
3.395371,0.000003
3.398941,0.000003
3.402511,0.000002
3.406082,0.000002
3.409652,0.000001
3.413222,0.000001
3.416793,0.000001
3.420363,0.000002
3.423933,0.000002
3.427504,0.000002
3.431074,0.000002
3.434644,0.000002
3.438215,0.000002
3.441785,0.000001
3.445355,0.000001
3.448925,0.000001
3.452496,0.000001
3.456066,0.000001
3.459636,0.000002
3.463207,0.000002
3.466777,0.000002
3.470347,0.000002
3.473918,0.000002
3.477488,0.000001
3.481058,0.000001
3.484629,0.000001
3.488199,0.000001
3.491769,0.000002
3.495340,0.000002
3.498910,0.000002
3.502480,0.000002
3.506051,0.000002
3.509621,0.000002
3.513191,0.000001
3.516761,0.000001
3.520332,0.000001
3.523902,0.000001
3.527472,0.000001
3.531043,0.000002
3.534613,0.000002
3.538183,0.000002
3.541754,0.000002
3.545324,0.000002
3.548894,0.000001
3.552465,0.000001
3.556035,0.000001
3.559605,0.000001
3.563176,0.000001
3.566746,0.000002
3.570316,0.000002
3.573887,0.000002
3.577457,0.000002
3.581027,0.000002
3.584597,0.000001
3.588168,0.000001
3.591738,0.000001
3.595308,0.000001
3.598879,0.000001
3.602449,0.000002
3.606019,0.000002
3.609590,0.000002
3.613160,0.000002
3.616730,0.000002
3.620301,0.000001
3.623871,0.000001
3.627441,0.000001
3.631012,0.000001
3.634582,0.000001
3.638152,0.000002
3.641723,0.000002
3.645293,0.000002
3.648863,0.000002
3.652433,0.000002
3.656004,0.000001
3.659574,0.000001
3.663144,0.000001
3.666715,0.000001
3.670285,0.000002
3.673855,0.000002
3.677426,0.000002
3.680996,0.000002
3.684566,0.000002
3.688137,0.000002
3.691707,0.000001
3.695277,0.000001
3.698848,0.000001
3.702418,0.000001
3.705988,0.000001
3.709559,0.000002
3.713129,0.000002
3.716699,0.000002
3.720270,0.000002
3.723840,0.000001
3.727410,0.000001
3.730980,0.000001
3.734551,0.000001
3.738121,0.000001
3.741691,0.000001
3.745262,0.000002
3.748832,0.000002
3.752402,0.000002
3.755973,0.000002
3.759543,0.000002
3.763113,0.000001
3.766684,0.000001
3.770254,0.000001
3.773824,0.000001
3.777395,0.000002
3.780965,0.000002
3.784535,0.000002
3.788106,0.000002
3.791676,0.000002
3.795246,0.000002
3.798816,0.000001
3.802387,0.000001
3.805957,0.000001
3.809527,0.000001
3.813098,0.000001
3.816668,0.000001
3.820238,0.000002
3.823809,0.000002
3.827379,0.000002
3.830949,0.000001
3.834520,0.000001
3.838090,0.000001
3.841660,0.000001
3.845231,0.000001
3.848801,0.000001
3.852371,0.000002
3.855942,0.000002
3.859512,0.000002
3.863082,0.000002
3.866652,0.000002
3.870223,0.000001
3.873793,0.000001
3.877363,0.000001
3.880934,0.000001
3.884504,0.000001
3.888074,0.000002
3.891645,0.000002
3.895215,0.000002
3.898785,0.000002
3.902356,0.000002
3.905926,0.000001
3.909496,0.000001
3.913067,0.000001
3.916637,0.000001
3.920207,0.000001
3.923778,0.000002
3.927348,0.000002
3.930918,0.000002
3.934488,0.000002
3.938059,0.000001
3.941629,0.000001
3.945199,0.000001
3.948770,0.000000
3.952340,0.000001
3.955910,0.000001
3.959481,0.000001
3.963051,0.000002
3.966621,0.000002
3.970192,0.000002
3.973762,0.000001
3.977332,0.000001
3.980903,0.000001
3.984473,0.000001
3.988043,0.000001
3.991614,0.000001
3.995184,0.000002
3.998754,0.000002


==> anc/fig14/dmrg_GS_b.csv <==
omega/4E_p,sigma
0.003570,-0.010557
0.007141,-0.008128
0.010711,-0.005721
0.014281,-0.003254
0.017852,-0.001113
0.021422,0.000349
0.024992,0.000960
0.028563,0.000774
0.032133,0.000041
0.035703,-0.000885
0.039273,-0.001653
0.042844,-0.002018
0.046414,-0.001899
0.049984,-0.001383
0.053555,-0.000675
0.057125,-0.000016
0.060695,0.000395
0.064266,0.000471
0.067836,0.000246
0.071406,-0.000147
0.074977,-0.000532
0.078547,-0.000759
0.082117,-0.000752
0.085688,-0.000530
0.089258,-0.000195
0.092828,0.000118
0.096399,0.000291
0.099969,0.000266
0.103539,0.000063
0.107109,-0.000229
0.110680,-0.000492
0.114250,-0.000625
0.117820,-0.000579
0.121391,-0.000374
0.124961,-0.000091
0.128531,0.000162
0.132102,0.000293
0.135672,0.000257
0.139242,0.000072
0.142813,-0.000187
0.146383,-0.000422
0.149953,-0.000545
0.153524,-0.000513
0.157094,-0.000344
0.160664,-0.000105
0.164235,0.000114
0.167805,0.000231
0.171375,0.000208
0.174945,0.000060
0.178516,-0.000149
0.182086,-0.000335
0.185656,-0.000420
0.189227,-0.000371
0.192797,-0.000203
0.196367,0.000019
0.199938,0.000210
0.203508,0.000294
0.207078,0.000233
0.210649,0.000041
0.214219,-0.000220
0.217789,-0.000467
0.221360,-0.000620
0.224930,-0.000635
0.228500,-0.000517
0.232071,-0.000316
0.235641,-0.000106
0.239211,0.000040
0.242782,0.000080
0.246352,0.000015
0.249922,-0.000113
0.253492,-0.000239
0.257063,-0.000303
0.260633,-0.000271
0.264203,-0.000150
0.267774,0.000014
0.271344,0.000158
0.274914,0.000222
0.278485,0.000176
0.282055,0.000028
0.285625,-0.000176
0.289196,-0.000373
0.292766,-0.000504
0.296336,-0.000537
0.299907,-0.000479
0.303477,-0.000370
0.307047,-0.000264
0.310618,-0.000209
0.314188,-0.000228
0.317758,-0.000306
0.321328,-0.000396
0.324899,-0.000444
0.328469,-0.000406
0.332039,-0.000271
0.335610,-0.000069
0.339180,0.000140
0.342750,0.000286
0.346321,0.000312
0.349891,0.000201
0.353461,-0.000018
0.357032,-0.000279
0.360602,-0.000504
0.364172,-0.000624
0.367743,-0.000613
0.371313,-0.000490
0.374883,-0.000314
0.378454,-0.000160
0.382024,-0.000093
0.385594,-0.000137
0.389164,-0.000270
0.392735,-0.000427
0.396305,-0.000526
0.399875,-0.000500
0.403446,-0.000322
0.407016,-0.000018
0.410586,0.000338
0.414157,0.000649
0.417727,0.000829
0.421297,0.000834
0.424868,0.000673
0.428438,0.000410
0.432008,0.000135
0.435579,-0.000063
0.439149,-0.000133
0.442719,-0.000075
0.446290,0.000059
0.449860,0.000189
0.453430,0.000241
0.457000,0.000174
0.460571,0.000002
0.464141,-0.000210
0.467711,-0.000368
0.471282,-0.000386
0.474852,-0.000219
0.478422,0.000114
0.481993,0.000535
0.485563,0.000929
0.489133,0.001183
0.492704,0.001227
0.496274,0.001062
0.499844,0.000766
0.503415,0.000474
0.506985,0.000339
0.510555,0.000490
0.514126,0.000990
0.517696,0.001823
0.521266,0.002901
0.524836,0.004087
0.528407,0.005235
0.531977,0.006224
0.535547,0.006981
0.539118,0.007486
0.542688,0.007760
0.546258,0.007849
0.549829,0.007804
0.553399,0.007672
0.556969,0.007498
0.560540,0.007333
0.564110,0.007239
0.567680,0.007288
0.571251,0.007549
0.574821,0.008062
0.578391,0.008813
0.581962,0.009725
0.585532,0.010662
0.589102,0.011464
0.592672,0.011998
0.596243,0.012214
0.599813,0.012191
0.603383,0.012135
0.606954,0.012357
0.610524,0.013191
0.614094,0.014906
0.617665,0.017619
0.621235,0.021235
0.624805,0.025448
0.628376,0.029795
0.631946,0.033755
0.635516,0.036873
0.639087,0.038860
0.642657,0.039660
0.646227,0.039447
0.649798,0.038564
0.653368,0.037420
0.656938,0.036373
0.660509,0.035641
0.664079,0.035255
0.667649,0.035081
0.671219,0.034888
0.674790,0.034452
0.678360,0.033659
0.681930,0.032570
0.685501,0.031447
0.689071,0.030709
0.692641,0.030855
0.696212,0.032350
0.699782,0.035525
0.703352,0.040494
0.706923,0.047114
0.710493,0.054995
0.714063,0.063539
0.717634,0.072023
0.721204,0.079681
0.724774,0.085806
0.728345,0.089837
0.731915,0.091435
0.735485,0.090536
0.739055,0.087373
0.742626,0.082460
0.746196,0.076531
0.749766,0.070434
0.753337,0.065001
0.756907,0.060905
0.760477,0.058549
0.764048,0.057998
0.767618,0.058994
0.771188,0.061040
0.774759,0.063551
0.778329,0.066025
0.781899,0.068197
0.785470,0.070125
0.789040,0.072183
0.792610,0.074952
0.796181,0.079037
0.799751,0.084860
0.803321,0.092473
0.806891,0.101467
0.810462,0.110987
0.814032,0.119871
0.817602,0.126877
0.821173,0.130948
0.824743,0.131435
0.828313,0.128250
0.831884,0.121880
0.835454,0.113287
0.839024,0.103712
0.842595,0.094429
0.846165,0.086520
0.849735,0.080715
0.853306,0.077326
0.856876,0.076281
0.860446,0.077231
0.864017,0.079692
0.867587,0.083183
0.871157,0.087321
0.874727,0.091858
0.878298,0.096664
0.881868,0.101669
0.885438,0.106802
0.889009,0.111937
0.892579,0.116872
0.896149,0.121346
0.899720,0.125076
0.903290,0.127809
0.906860,0.129363
0.910431,0.129654
0.914001,0.128697
0.917571,0.126584
0.921142,0.123466
0.924712,0.119515
0.928282,0.114918
0.931853,0.109865
0.935423,0.104558
0.938993,0.099226
0.942563,0.094127
0.946134,0.089550
0.949704,0.085806
0.953274,0.083195
0.956845,0.081977
0.960415,0.082335
0.963985,0.084340
0.967556,0.087922
0.971126,0.092857
0.974696,0.098768
0.978267,0.105145
0.981837,0.111386
0.985407,0.116858
0.988978,0.120971
0.992548,0.123258
0.996118,0.123440
0.999689,0.121479
1.003259,0.117586
1.006829,0.112191
1.010399,0.105875
1.013970,0.099273
1.017540,0.092975
1.021110,0.087437
1.024681,0.082924
1.028251,0.079510
1.031821,0.077106
1.035392,0.075534
1.038962,0.074605
1.042532,0.074181
1.046103,0.074216
1.049673,0.074744
1.053243,0.075842
1.056814,0.077566
1.060384,0.079883
1.063954,0.082640
1.067525,0.085549
1.071095,0.088232
1.074665,0.090281
1.078236,0.091343
1.081806,0.091189
1.085376,0.089756
1.088946,0.087156
1.092517,0.083641
1.096087,0.079546
1.099657,0.075217
1.103228,0.070958
1.106798,0.066990
1.110368,0.063446
1.113939,0.060383
1.117509,0.057818
1.121079,0.055754
1.124650,0.054206
1.128220,0.053198
1.131790,0.052752
1.135361,0.052868
1.138931,0.053498
1.142501,0.054536
1.146072,0.055820
1.149642,0.057150
1.153212,0.058320
1.156782,0.059145
1.160353,0.059493
1.163923,0.059293
1.167493,0.058538
1.171064,0.057272
1.174634,0.055568
1.178204,0.053512
1.181775,0.051190
1.185345,0.048678
1.188915,0.046049
1.192486,0.043376
1.196056,0.040739
1.199626,0.038232
1.203197,0.035958
1.206767,0.034019
1.210337,0.032510
1.213908,0.031500
1.217478,0.031022
1.221048,0.031065
1.224618,0.031568
1.228189,0.032426
1.231759,0.033491
1.235329,0.034593
1.238900,0.035550
1.242470,0.036189
1.246040,0.036368
1.249611,0.035990
1.253181,0.035025
1.256751,0.033505
1.260322,0.031532
1.263892,0.029255
1.267462,0.026852
1.271033,0.024507
1.274603,0.022381
1.278173,0.020593
1.281744,0.019211
1.285314,0.018252
1.288884,0.017690
1.292454,0.017470
1.296025,0.017520
1.299595,0.017766
1.303165,0.018134
1.306736,0.018554
1.310306,0.018957
1.313876,0.019274
1.317447,0.019439
1.321017,0.019391
1.324587,0.019087
1.328158,0.018512
1.331728,0.017681
1.335298,0.016643
1.338869,0.015475
1.342439,0.014266
1.346009,0.013107
1.349580,0.012067
1.353150,0.011193
1.356720,0.010501
1.360290,0.009982
1.363861,0.009612
1.367431,0.009361
1.371001,0.009205
1.374572,0.009124
1.378142,0.009105
1.381712,0.009134
1.385283,0.009191
1.388853,0.009246
1.392423,0.009261
1.395994,0.009195
1.399564,0.009015
1.403134,0.008704
1.406705,0.008269
1.410275,0.007739
1.413845,0.007164
1.417416,0.006597
1.420986,0.006087
1.424556,0.005667
1.428126,0.005347
1.431697,0.005117
1.435267,0.004953
1.438837,0.004824
1.442408,0.004704
1.445978,0.004577
1.449548,0.004439
1.453119,0.004297
1.456689,0.004160
1.460259,0.004036
1.463830,0.003925
1.467400,0.003821
1.470970,0.003715
1.474541,0.003595
1.478111,0.003458
1.481681,0.003305
1.485252,0.003144
1.488822,0.002987
1.492392,0.002846
1.495962,0.002726
1.499533,0.002624
1.503103,0.002531
1.506673,0.002434
1.510244,0.002323
1.513814,0.002191
1.517384,0.002042
1.520955,0.001886
1.524525,0.001738
1.528095,0.001613
1.531666,0.001520
1.535236,0.001461
1.538806,0.001429
1.542377,0.001413
1.545947,0.001401
1.549517,0.001384
1.553088,0.001356
1.556658,0.001319
1.560228,0.001277
1.563799,0.001236
1.567369,0.001196
1.570939,0.001155
1.574509,0.001110
1.578080,0.001052
1.581650,0.000977
1.585220,0.000887
1.588791,0.000786
1.592361,0.000687
1.595931,0.000602
1.599502,0.000540
1.603072,0.000506
1.606642,0.000499
1.610213,0.000511
1.613783,0.000530
1.617353,0.000545
1.620924,0.000549
1.624494,0.000539
1.628064,0.000519
1.631635,0.000495
1.635205,0.000472
1.638775,0.000454
1.642345,0.000439
1.645916,0.000424
1.649486,0.000403
1.653056,0.000372
1.656627,0.000330
1.660197,0.000280
1.663767,0.000231
1.667338,0.000192
1.670908,0.000167
1.674478,0.000161
1.678049,0.000170
1.681619,0.000187
1.685189,0.000203
1.688760,0.000211
1.692330,0.000206
1.695900,0.000190
1.699471,0.000168
1.703041,0.000147
1.706611,0.000133
1.710181,0.000130
1.713752,0.000136
1.717322,0.000145
1.720892,0.000151
1.724463,0.000148
1.728033,0.000134
1.731603,0.000110
1.735174,0.000082
1.738744,0.000058
1.742314,0.000044
1.745885,0.000042
1.749455,0.000051
1.753025,0.000066
1.756596,0.000080
1.760166,0.000086
1.763736,0.000082
1.767307,0.000068
1.770877,0.000050
1.774447,0.000033
1.778017,0.000023
1.781588,0.000022
1.785158,0.000030
1.788728,0.000041
1.792299,0.000051
1.795869,0.000053
1.799439,0.000047
1.803010,0.000034
1.806580,0.000018
1.810150,0.000006
1.813721,0.000002
1.817291,0.000007
1.820861,0.000020
1.824432,0.000036
1.828002,0.000048
1.831572,0.000052
1.835143,0.000044
1.838713,0.000028
1.842283,0.000008
1.845853,-0.000009
1.849424,-0.000019
1.852994,-0.000018
1.856564,-0.000007
1.860135,0.000008
1.863705,0.000022
1.867275,0.000030
1.870846,0.000029
1.874416,0.000020
1.877986,0.000007
1.881557,-0.000005
1.885127,-0.000011
1.888697,-0.000009
1.892268,-0.000000
1.895838,0.000011
1.899408,0.000021
1.902979,0.000025
1.906549,0.000021
1.910119,0.000010
1.913689,-0.000004
1.917260,-0.000016
1.920830,-0.000021
1.924400,-0.000018
1.927971,-0.000008
1.931541,0.000005
1.935111,0.000016
1.938682,0.000021
1.942252,0.000018
1.945822,0.000008
1.949393,-0.000004
1.952963,-0.000015
1.956533,-0.000019
1.960104,-0.000016
1.963674,-0.000006
1.967244,0.000006
1.970815,0.000017
1.974385,0.000021
1.977955,0.000017
1.981526,0.000007
1.985096,-0.000005
1.988666,-0.000016
1.992236,-0.000021
1.995807,-0.000019
1.999377,-0.000010
2.002947,0.000001
2.006518,0.000010
2.010088,0.000014
2.013658,0.000011
2.017229,0.000002
2.020799,-0.000010
2.024369,-0.000020
2.027940,-0.000024
2.031510,-0.000020
2.035080,-0.000010
2.038651,0.000002
2.042221,0.000013
2.045791,0.000019
2.049362,0.000017
2.052932,0.000009
2.056502,-0.000002
2.060072,-0.000012
2.063643,-0.000017
2.067213,-0.000016
2.070783,-0.000009
2.074354,0.000001
2.077924,0.000009
2.081494,0.000012
2.085065,0.000009
2.088635,0.000001
2.092205,-0.000009
2.095776,-0.000018
2.099346,-0.000021
2.102916,-0.000018
2.106487,-0.000010
2.110057,0.000001
2.113627,0.000010
2.117198,0.000014
2.120768,0.000012
2.124338,0.000005
2.127908,-0.000005
2.131479,-0.000013
2.135049,-0.000017
2.138619,-0.000014
2.142190,-0.000006
2.145760,0.000004
2.149330,0.000012
2.152901,0.000016
2.156471,0.000013
2.160041,0.000005
2.163612,-0.000004
2.167182,-0.000013
2.170752,-0.000016
2.174323,-0.000014
2.177893,-0.000007
2.181463,0.000002
2.185034,0.000010
2.188604,0.000013
2.192174,0.000011
2.195744,0.000004
2.199315,-0.000006
2.202885,-0.000014
2.206455,-0.000017
2.210026,-0.000014
2.213596,-0.000007
2.217166,0.000003
2.220737,0.000011
2.224307,0.000015
2.227877,0.000014
2.231448,0.000007
2.235018,-0.000002
2.238588,-0.000009
2.242159,-0.000013
2.245729,-0.000012
2.249299,-0.000006
2.252870,0.000003
2.256440,0.000010
2.260010,0.000013
2.263580,0.000012
2.267151,0.000005
2.270721,-0.000003
2.274291,-0.000010
2.277862,-0.000013
2.281432,-0.000011
2.285002,-0.000005
2.288573,0.000003
2.292143,0.000010
2.295713,0.000013
2.299284,0.000011
2.302854,0.000004
2.306424,-0.000004
2.309995,-0.000011
2.313565,-0.000014
2.317135,-0.000011
2.320706,-0.000005
2.324276,0.000003
2.327846,0.000010
2.331416,0.000013
2.334987,0.000011
2.338557,0.000006
2.342127,-0.000002
2.345698,-0.000008
2.349268,-0.000011
2.352838,-0.000009
2.356409,-0.000003
2.359979,0.000004
2.363549,0.000011
2.367120,0.000013
2.370690,0.000011
2.374260,0.000004
2.377831,-0.000004
2.381401,-0.000010
2.384971,-0.000014
2.388542,-0.000012
2.392112,-0.000006
2.395682,0.000001
2.399253,0.000008
2.402823,0.000011
2.406393,0.000010
2.409963,0.000005
2.413534,-0.000002
2.417104,-0.000008
2.420674,-0.000010
2.424245,-0.000009
2.427815,-0.000003
2.431385,0.000003
2.434956,0.000009
2.438526,0.000011
2.442096,0.000010
2.445667,0.000004
2.449237,-0.000003
2.452807,-0.000009
2.456378,-0.000012
2.459948,-0.000010
2.463518,-0.000005
2.467089,0.000002
2.470659,0.000008
2.474229,0.000011
2.477799,0.000009
2.481370,0.000004
2.484940,-0.000002
2.488510,-0.000008
2.492081,-0.000010
2.495651,-0.000009
2.499221,-0.000004
2.502792,0.000002
2.506362,0.000007
2.509932,0.000010
2.513503,0.000008
2.517073,0.000003
2.520643,-0.000004
2.524214,-0.000009
2.527784,-0.000011
2.531354,-0.000010
2.534925,-0.000005
2.538495,0.000002
2.542065,0.000008
2.545635,0.000010
2.549206,0.000009
2.552776,0.000005
2.556346,-0.000001
2.559917,-0.000007
2.563487,-0.000009
2.567057,-0.000008
2.570628,-0.000003
2.574198,0.000003
2.577768,0.000008
2.581339,0.000010
2.584909,0.000008
2.588479,0.000003
2.592050,-0.000003
2.595620,-0.000009
2.599190,-0.000011
2.602761,-0.000009
2.606331,-0.000005
2.609901,0.000001
2.613471,0.000007
2.617042,0.000009
2.620612,0.000008
2.624182,0.000004
2.627753,-0.000002
2.631323,-0.000007
2.634893,-0.000009
2.638464,-0.000008
2.642034,-0.000003
2.645604,0.000002
2.649175,0.000007
2.652745,0.000010
2.656315,0.000009
2.659886,0.000005
2.663456,-0.000001
2.667026,-0.000005
2.670597,-0.000008
2.674167,-0.000007
2.677737,-0.000003
2.681307,0.000002
2.684878,0.000006
2.688448,0.000008
2.692018,0.000007
2.695589,0.000003
2.699159,-0.000003
2.702729,-0.000007
2.706300,-0.000009
2.709870,-0.000007
2.713440,-0.000003
2.717011,0.000002
2.720581,0.000007
2.724151,0.000009
2.727722,0.000008
2.731292,0.000004
2.734862,-0.000001
2.738433,-0.000005
2.742003,-0.000007
2.745573,-0.000006
2.749143,-0.000002
2.752714,0.000003
2.756284,0.000008
2.759854,0.000009
2.763425,0.000008
2.766995,0.000004
2.770565,-0.000001
2.774136,-0.000006
2.777706,-0.000008
2.781276,-0.000007
2.784847,-0.000004
2.788417,0.000001
2.791987,0.000006
2.795558,0.000008
2.799128,0.000007
2.802698,0.000004
2.806269,-0.000001
2.809839,-0.000005
2.813409,-0.000006
2.816980,-0.000005
2.820550,-0.000002
2.824120,0.000003
2.827690,0.000007
2.831261,0.000009
2.834831,0.000008
2.838401,0.000004
2.841972,-0.000001
2.845542,-0.000005
2.849112,-0.000007
2.852683,-0.000006
2.856253,-0.000002
2.859823,0.000002
2.863394,0.000006
2.866964,0.000008
2.870534,0.000007
2.874105,0.000003
2.877675,-0.000001
2.881245,-0.000005
2.884816,-0.000007
2.888386,-0.000006
2.891956,-0.000002
2.895526,0.000002
2.899097,0.000006
2.902667,0.000008
2.906237,0.000007
2.909808,0.000003
2.913378,-0.000001
2.916948,-0.000005
2.920519,-0.000007
2.924089,-0.000005
2.927659,-0.000002
2.931230,0.000002
2.934800,0.000006
2.938370,0.000007
2.941941,0.000006
2.945511,0.000003
2.949081,-0.000002
2.952652,-0.000005
2.956222,-0.000007
2.959792,-0.000006
2.963362,-0.000002
2.966933,0.000002
2.970503,0.000006
2.974073,0.000008
2.977644,0.000007
2.981214,0.000003
2.984784,-0.000001
2.988355,-0.000005
2.991925,-0.000007
2.995495,-0.000006
2.999066,-0.000002
3.002636,0.000002
3.006206,0.000005
3.009777,0.000007
3.013347,0.000006
3.016917,0.000003
3.020488,-0.000001
3.024058,-0.000005
3.027628,-0.000006
3.031198,-0.000006
3.034769,-0.000003
3.038339,0.000002
3.041909,0.000005
3.045480,0.000007
3.049050,0.000006
3.052620,0.000003
3.056191,-0.000001
3.059761,-0.000004
3.063331,-0.000006
3.066902,-0.000005
3.070472,-0.000002
3.074042,0.000002
3.077613,0.000005
3.081183,0.000007
3.084753,0.000006
3.088324,0.000003
3.091894,-0.000001
3.095464,-0.000005
3.099034,-0.000006
3.102605,-0.000005
3.106175,-0.000002
3.109745,0.000002
3.113316,0.000005
3.116886,0.000006
3.120456,0.000006
3.124027,0.000003
3.127597,-0.000001
3.131167,-0.000004
3.134738,-0.000005
3.138308,-0.000004
3.141878,-0.000001
3.145449,0.000002
3.149019,0.000005
3.152589,0.000007
3.156160,0.000006
3.159730,0.000003
3.163300,-0.000001
3.166870,-0.000004
3.170441,-0.000006
3.174011,-0.000005
3.177581,-0.000002
3.181152,0.000002
3.184722,0.000005
3.188292,0.000006
3.191863,0.000006
3.195433,0.000003
3.199003,-0.000001
3.202574,-0.000004
3.206144,-0.000005
3.209714,-0.000004
3.213285,-0.000002
3.216855,0.000002
3.220425,0.000005
3.223996,0.000007
3.227566,0.000006
3.231136,0.000003
3.234707,-0.000000
3.238277,-0.000003
3.241847,-0.000005
3.245417,-0.000004
3.248988,-0.000002
3.252558,0.000002
3.256128,0.000005
3.259699,0.000006
3.263269,0.000005
3.266839,0.000003
3.270410,-0.000001
3.273980,-0.000003
3.277550,-0.000005
3.281121,-0.000004
3.284691,-0.000002
3.288261,0.000002
3.291832,0.000005
3.295402,0.000006
3.298972,0.000005
3.302543,0.000003
3.306113,-0.000000
3.309683,-0.000003
3.313253,-0.000004
3.316824,-0.000003
3.320394,-0.000001
3.323964,0.000002
3.327535,0.000005
3.331105,0.000006
3.334675,0.000005
3.338246,0.000003
3.341816,-0.000001
3.345386,-0.000003
3.348957,-0.000005
3.352527,-0.000004
3.356097,-0.000002
3.359668,0.000002
3.363238,0.000004
3.366808,0.000006
3.370379,0.000005
3.373949,0.000003
3.377519,-0.000001
3.381089,-0.000003
3.384660,-0.000005
3.388230,-0.000004
3.391800,-0.000001
3.395371,0.000002
3.398941,0.000005
3.402511,0.000006
3.406082,0.000005
3.409652,0.000003
3.413222,-0.000000
3.416793,-0.000003
3.420363,-0.000004
3.423933,-0.000004
3.427504,-0.000002
3.431074,0.000001
3.434644,0.000004
3.438215,0.000005
3.441785,0.000005
3.445355,0.000002
3.448925,-0.000001
3.452496,-0.000003
3.456066,-0.000004
3.459636,-0.000004
3.463207,-0.000001
3.466777,0.000001
3.470347,0.000004
3.473918,0.000005
3.477488,0.000005
3.481058,0.000002
3.484629,-0.000001
3.488199,-0.000003
3.491769,-0.000004
3.495340,-0.000004
3.498910,-0.000001
3.502480,0.000001
3.506051,0.000004
3.509621,0.000005
3.513191,0.000005
3.516761,0.000003
3.520332,-0.000000
3.523902,-0.000003
3.527472,-0.000004
3.531043,-0.000003
3.534613,-0.000001
3.538183,0.000001
3.541754,0.000004
3.545324,0.000005
3.548894,0.000004
3.552465,0.000002
3.556035,-0.000001
3.559605,-0.000003
3.563176,-0.000004
3.566746,-0.000004
3.570316,-0.000002
3.573887,0.000001
3.577457,0.000004
3.581027,0.000005
3.584597,0.000005
3.588168,0.000003
3.591738,-0.000000
3.595308,-0.000002
3.598879,-0.000004
3.602449,-0.000003
3.606019,-0.000001
3.609590,0.000002
3.613160,0.000004
3.616730,0.000005
3.620301,0.000004
3.623871,0.000002
3.627441,-0.000000
3.631012,-0.000003
3.634582,-0.000004
3.638152,-0.000003
3.641723,-0.000001
3.645293,0.000001
3.648863,0.000004
3.652433,0.000005
3.656004,0.000004
3.659574,0.000003
3.663144,0.000000
3.666715,-0.000002
3.670285,-0.000003
3.673855,-0.000003
3.677426,-0.000001
3.680996,0.000002
3.684566,0.000004
3.688137,0.000005
3.691707,0.000004
3.695277,0.000002
3.698848,-0.000000
3.702418,-0.000003
3.705988,-0.000004
3.709559,-0.000003
3.713129,-0.000001
3.716699,0.000001
3.720270,0.000004
3.723840,0.000005
3.727410,0.000004
3.730980,0.000003
3.734551,0.000000
3.738121,-0.000002
3.741691,-0.000003
3.745262,-0.000003
3.748832,-0.000001
3.752402,0.000002
3.755973,0.000004
3.759543,0.000005
3.763113,0.000004
3.766684,0.000002
3.770254,-0.000000
3.773824,-0.000002
3.777395,-0.000003
3.780965,-0.000003
3.784535,-0.000001
3.788106,0.000001
3.791676,0.000003
3.795246,0.000004
3.798816,0.000004
3.802387,0.000002
3.805957,-0.000000
3.809527,-0.000002
3.813098,-0.000003
3.816668,-0.000003
3.820238,-0.000001
3.823809,0.000002
3.827379,0.000004
3.830949,0.000005
3.834520,0.000004
3.838090,0.000003
3.841660,0.000000
3.845231,-0.000002
3.848801,-0.000003
3.852371,-0.000003
3.855942,-0.000001
3.859512,0.000001
3.863082,0.000003
3.866652,0.000004
3.870223,0.000004
3.873793,0.000002
3.877363,-0.000000
3.880934,-0.000002
3.884504,-0.000003
3.888074,-0.000003
3.891645,-0.000001
3.895215,0.000001
3.898785,0.000003
3.902356,0.000004
3.905926,0.000004
3.909496,0.000002
3.913067,0.000000
3.916637,-0.000002
3.920207,-0.000003
3.923778,-0.000002
3.927348,-0.000001
3.930918,0.000002
3.934488,0.000003
3.938059,0.000004
3.941629,0.000004
3.945199,0.000002
3.948770,-0.000000
3.952340,-0.000002
3.955910,-0.000003
3.959481,-0.000003
3.963051,-0.000001
3.966621,0.000001
3.970192,0.000003
3.973762,0.000004
3.977332,0.000004
3.980903,0.000002
3.984473,0.000000
3.988043,-0.000002
3.991614,-0.000003
3.995184,-0.000002
3.998754,-0.000001


==> anc/fig14/dmrg_GS_c.csv <==
omega/4E_p,sigma
0.003570,-0.003836
0.007141,-0.000311
0.010711,0.000799
0.014281,0.001019
0.017852,0.000751
0.021422,0.000255
0.024992,-0.000258
0.028563,-0.000628
0.032133,-0.000773
0.035703,-0.000692
0.039273,-0.000453
0.042844,-0.000165
0.046414,0.000067
0.049984,0.000168
0.053555,0.000119
0.057125,-0.000047
0.060695,-0.000257
0.064266,-0.000431
0.067836,-0.000508
0.071406,-0.000463
0.074977,-0.000317
0.078547,-0.000122
0.082117,0.000056
0.085688,0.000164
0.089258,0.000174
0.092828,0.000097
0.096399,-0.000029
0.099969,-0.000154
0.103539,-0.000231
0.107109,-0.000238
0.110680,-0.000180
0.114250,-0.000085
0.117820,0.000003
0.121391,0.000048
0.124961,0.000032
0.128531,-0.000042
0.132102,-0.000146
0.135672,-0.000244
0.139242,-0.000303
0.142813,-0.000305
0.146383,-0.000254
0.149953,-0.000173
0.153524,-0.000094
0.157094,-0.000048
0.160664,-0.000049
0.164235,-0.000094
0.167805,-0.000162
0.171375,-0.000223
0.174945,-0.000251
0.178516,-0.000232
0.182086,-0.000170
0.185656,-0.000087
0.189227,-0.000011
0.192797,0.000032
0.196367,0.000029
0.199938,-0.000018
0.203508,-0.000089
0.207078,-0.000156
0.210649,-0.000194
0.214219,-0.000190
0.217789,-0.000146
0.221360,-0.000081
0.224930,-0.000019
0.228500,0.000014
0.232071,0.000005
0.235641,-0.000044
0.239211,-0.000116
0.242782,-0.000186
0.246352,-0.000231
0.249922,-0.000234
0.253492,-0.000197
0.257063,-0.000132
0.260633,-0.000063
0.264203,-0.000012
0.267774,0.000008
0.271344,-0.000005
0.274914,-0.000041
0.278485,-0.000081
0.282055,-0.000106
0.285625,-0.000104
0.289196,-0.000078
0.292766,-0.000037
0.296336,-0.000001
0.299907,0.000016
0.303477,0.000003
0.307047,-0.000035
0.310618,-0.000087
0.314188,-0.000132
0.317758,-0.000154
0.321328,-0.000144
0.324899,-0.000107
0.328469,-0.000057
0.332039,-0.000011
0.335610,0.000012
0.339180,0.000006
0.342750,-0.000026
0.346321,-0.000069
0.349891,-0.000102
0.353461,-0.000107
0.357032,-0.000078
0.360602,-0.000020
0.364172,0.000051
0.367743,0.000112
0.371313,0.000142
0.374883,0.000130
0.378454,0.000080
0.382024,0.000006
0.385594,-0.000069
0.389164,-0.000124
0.392735,-0.000145
0.396305,-0.000133
0.399875,-0.000098
0.403446,-0.000061
0.407016,-0.000039
0.410586,-0.000044
0.414157,-0.000075
0.417727,-0.000117
0.421297,-0.000153
0.424868,-0.000163
0.428438,-0.000137
0.432008,-0.000078
0.435579,0.000000
0.439149,0.000077
0.442719,0.000131
0.446290,0.000149
0.449860,0.000131
0.453430,0.000086
0.457000,0.000033
0.460571,-0.000010
0.464141,-0.000030
0.467711,-0.000028
0.471282,-0.000012
0.474852,0.000002
0.478422,0.000000
0.481993,-0.000024
0.485563,-0.000069
0.489133,-0.000121
0.492704,-0.000164
0.496274,-0.000181
0.499844,-0.000168
0.503415,-0.000129
0.506985,-0.000076
0.510555,-0.000026
0.514126,0.000012
0.517696,0.000038
0.521266,0.000067
0.524836,0.000121
0.528407,0.000221
0.531977,0.000381
0.535547,0.000590
0.539118,0.000822
0.542688,0.001031
0.546258,0.001169
0.549829,0.001195
0.553399,0.001097
0.556969,0.000889
0.560540,0.000617
0.564110,0.000347
0.567680,0.000146
0.571251,0.000068
0.574821,0.000143
0.578391,0.000367
0.581962,0.000712
0.585532,0.001133
0.589102,0.001583
0.592672,0.002022
0.596243,0.002428
0.599813,0.002790
0.603383,0.003105
0.606954,0.003367
0.610524,0.003567
0.614094,0.003686
0.617665,0.003707
0.621235,0.003626
0.624805,0.003459
0.628376,0.003249
0.631946,0.003065
0.635516,0.002987
0.639087,0.003088
0.642657,0.003415
0.646227,0.003974
0.649798,0.004726
0.653368,0.005596
0.656938,0.006488
0.660509,0.007312
0.664079,0.008004
0.667649,0.008538
0.671219,0.008928
0.674790,0.009219
0.678360,0.009467
0.681930,0.009728
0.685501,0.010036
0.689071,0.010408
0.692641,0.010846
0.696212,0.011348
0.699782,0.011917
0.703352,0.012564
0.706923,0.013305
0.710493,0.014145
0.714063,0.015064
0.717634,0.016007
0.721204,0.016881
0.724774,0.017578
0.728345,0.018003
0.731915,0.018111
0.735485,0.017939
0.739055,0.017622
0.742626,0.017378
0.746196,0.017475
0.749766,0.018166
0.753337,0.019630
0.756907,0.021910
0.760477,0.024885
0.764048,0.028278
0.767618,0.031698
0.771188,0.034713
0.774759,0.036939
0.778329,0.038113
0.781899,0.038147
0.785470,0.037144
0.789040,0.035371
0.792610,0.033201
0.796181,0.031043
0.799751,0.029269
0.803321,0.028155
0.806891,0.027859
0.810462,0.028419
0.814032,0.029777
0.817602,0.031818
0.821173,0.034402
0.824743,0.037391
0.828313,0.040659
0.831884,0.044083
0.835454,0.047537
0.839024,0.050877
0.842595,0.053940
0.846165,0.056558
0.849735,0.058582
0.853306,0.059909
0.856876,0.060511
0.860446,0.060453
0.864017,0.059886
0.867587,0.059028
0.871157,0.058127
0.874727,0.057415
0.878298,0.057068
0.881868,0.057182
0.885438,0.057761
0.889009,0.058733
0.892579,0.059976
0.896149,0.061358
0.899720,0.062772
0.903290,0.064157
0.906860,0.065512
0.910431,0.066878
0.914001,0.068320
0.917571,0.069893
0.921142,0.071613
0.924712,0.073436
0.928282,0.075258
0.931853,0.076928
0.935423,0.078274
0.938993,0.079141
0.942563,0.079426
0.946134,0.079103
0.949704,0.078236
0.953274,0.076976
0.956845,0.075540
0.960415,0.074187
0.963985,0.073180
0.967556,0.072758
0.971126,0.073111
0.974696,0.074361
0.978267,0.076556
0.981837,0.079663
0.985407,0.083570
0.988978,0.088081
0.992548,0.092928
0.996118,0.097772
0.999689,0.102228
1.003259,0.105889
1.006829,0.108373
1.010399,0.109372
1.013970,0.108703
1.017540,0.106352
1.021110,0.102498
1.024681,0.097508
1.028251,0.091899
1.031821,0.086276
1.035392,0.081245
1.038962,0.077326
1.042532,0.074877
1.046103,0.074046
1.049673,0.074760
1.053243,0.076750
1.056814,0.079617
1.060384,0.082907
1.063954,0.086195
1.067525,0.089152
1.071095,0.091589
1.074665,0.093455
1.078236,0.094825
1.081806,0.095842
1.085376,0.096670
1.088946,0.097434
1.092517,0.098192
1.096087,0.098917
1.099657,0.099514
1.103228,0.099841
1.106798,0.099756
1.110368,0.099155
1.113939,0.097996
1.117509,0.096320
1.121079,0.094243
1.124650,0.091935
1.128220,0.089591
1.131790,0.087396
1.135361,0.085493
1.138931,0.083963
1.142501,0.082813
1.146072,0.081986
1.149642,0.081372
1.153212,0.080837
1.156782,0.080251
1.160353,0.079510
1.163923,0.078559
1.167493,0.077396
1.171064,0.076073
1.174634,0.074680
1.178204,0.073326
1.181775,0.072121
1.185345,0.071151
1.188915,0.070471
1.192486,0.070096
1.196056,0.070007
1.199626,0.070158
1.203197,0.070490
1.206767,0.070940
1.210337,0.071449
1.213908,0.071962
1.217478,0.072423
1.221048,0.072775
1.224618,0.072950
1.228189,0.072870
1.231759,0.072454
1.235329,0.071625
1.238900,0.070332
1.242470,0.068555
1.246040,0.066322
1.249611,0.063709
1.253181,0.060837
1.256751,0.057852
1.260322,0.054912
1.263892,0.052164
1.267462,0.049723
1.271033,0.047665
1.274603,0.046019
1.278173,0.044776
1.281744,0.043892
1.285314,0.043309
1.288884,0.042958
1.292454,0.042779
1.296025,0.042717
1.299595,0.042730
1.303165,0.042781
1.306736,0.042841
1.310306,0.042881
1.313876,0.042873
1.317447,0.042785
1.321017,0.042587
1.324587,0.042248
1.328158,0.041746
1.331728,0.041064
1.335298,0.040198
1.338869,0.039156
1.342439,0.037958
1.346009,0.036638
1.349580,0.035240
1.353150,0.033810
1.356720,0.032396
1.360290,0.031040
1.363861,0.029770
1.367431,0.028602
1.371001,0.027533
1.374572,0.026549
1.378142,0.025627
1.381712,0.024742
1.385283,0.023878
1.388853,0.023026
1.392423,0.022192
1.395994,0.021392
1.399564,0.020649
1.403134,0.019987
1.406705,0.019422
1.410275,0.018962
1.413845,0.018602
1.417416,0.018325
1.420986,0.018109
1.424556,0.017929
1.428126,0.017762
1.431697,0.017589
1.435267,0.017397
1.438837,0.017175
1.442408,0.016918
1.445978,0.016615
1.449548,0.016259
1.453119,0.015840
1.456689,0.015351
1.460259,0.014790
1.463830,0.014161
1.467400,0.013476
1.470970,0.012755
1.474541,0.012022
1.478111,0.011302
1.481681,0.010616
1.485252,0.009983
1.488822,0.009411
1.492392,0.008907
1.495962,0.008467
1.499533,0.008089
1.503103,0.007766
1.506673,0.007493
1.510244,0.007264
1.513814,0.007073
1.517384,0.006912
1.520955,0.006774
1.524525,0.006650
1.528095,0.006532
1.531666,0.006415
1.535236,0.006294
1.538806,0.006166
1.542377,0.006032
1.545947,0.005890
1.549517,0.005741
1.553088,0.005581
1.556658,0.005408
1.560228,0.005219
1.563799,0.005011
1.567369,0.004785
1.570939,0.004544
1.574509,0.004296
1.578080,0.004050
1.581650,0.003813
1.585220,0.003594
1.588791,0.003394
1.592361,0.003214
1.595931,0.003049
1.599502,0.002895
1.603072,0.002746
1.606642,0.002600
1.610213,0.002457
1.613783,0.002322
1.617353,0.002199
1.620924,0.002094
1.624494,0.002007
1.628064,0.001940
1.631635,0.001887
1.635205,0.001843
1.638775,0.001803
1.642345,0.001762
1.645916,0.001716
1.649486,0.001666
1.653056,0.001614
1.656627,0.001561
1.660197,0.001510
1.663767,0.001460
1.667338,0.001409
1.670908,0.001357
1.674478,0.001299
1.678049,0.001236
1.681619,0.001168
1.685189,0.001096
1.688760,0.001026
1.692330,0.000959
1.695900,0.000898
1.699471,0.000844
1.703041,0.000794
1.706611,0.000748
1.710181,0.000703
1.713752,0.000659
1.717322,0.000615
1.720892,0.000575
1.724463,0.000539
1.728033,0.000511
1.731603,0.000492
1.735174,0.000478
1.738744,0.000469
1.742314,0.000460
1.745885,0.000447
1.749455,0.000430
1.753025,0.000409
1.756596,0.000385
1.760166,0.000362
1.763736,0.000342
1.767307,0.000327
1.770877,0.000317
1.774447,0.000311
1.778017,0.000306
1.781588,0.000297
1.785158,0.000285
1.788728,0.000268
1.792299,0.000247
1.795869,0.000226
1.799439,0.000207
1.803010,0.000191
1.806580,0.000180
1.810150,0.000172
1.813721,0.000166
1.817291,0.000159
1.820861,0.000150
1.824432,0.000139
1.828002,0.000128
1.831572,0.000117
1.835143,0.000108
1.838713,0.000103
1.842283,0.000101
1.845853,0.000101
1.849424,0.000101
1.852994,0.000099
1.856564,0.000094
1.860135,0.000086
1.863705,0.000077
1.867275,0.000069
1.870846,0.000063
1.874416,0.000061
1.877986,0.000061
1.881557,0.000063
1.885127,0.000064
1.888697,0.000064
1.892268,0.000060
1.895838,0.000054
1.899408,0.000046
1.902979,0.000038
1.906549,0.000033
1.910119,0.000032
1.913689,0.000033
1.917260,0.000036
1.920830,0.000040
1.924400,0.000041
1.927971,0.000039
1.931541,0.000035
1.935111,0.000028
1.938682,0.000023
1.942252,0.000019
1.945822,0.000018
1.949393,0.000020
1.952963,0.000024
1.956533,0.000028
1.960104,0.000030
1.963674,0.000029
1.967244,0.000026
1.970815,0.000021
1.974385,0.000016
1.977955,0.000014
1.981526,0.000014
1.985096,0.000016
1.988666,0.000020
1.992236,0.000023
1.995807,0.000024
1.999377,0.000023
2.002947,0.000019
2.006518,0.000013
2.010088,0.000008
2.013658,0.000005
2.017229,0.000004
2.020799,0.000007
2.024369,0.000010
2.027940,0.000014
2.031510,0.000016
2.035080,0.000016
2.038651,0.000013
2.042221,0.000009
2.045791,0.000004
2.049362,0.000002
2.052932,0.000002
2.056502,0.000005
2.060072,0.000010
2.063643,0.000014
2.067213,0.000017
2.070783,0.000017
2.074354,0.000015
2.077924,0.000012
2.081494,0.000009
2.085065,0.000007
2.088635,0.000007
2.092205,0.000009
2.095776,0.000013
2.099346,0.000016
2.102916,0.000018
2.106487,0.000017
2.110057,0.000014
2.113627,0.000009
2.117198,0.000004
2.120768,0.000001
2.124338,0.000001
2.127908,0.000002
2.131479,0.000005
2.135049,0.000008
2.138619,0.000010
2.142190,0.000010
2.145760,0.000007
2.149330,0.000004
2.152901,0.000000
2.156471,-0.000002
2.160041,-0.000001
2.163612,0.000001
2.167182,0.000005
2.170752,0.000009
2.174323,0.000012
2.177893,0.000012
2.181463,0.000011
2.185034,0.000008
2.188604,0.000005
2.192174,0.000003
2.195744,0.000003
2.199315,0.000005
2.202885,0.000007
2.206455,0.000010
2.210026,0.000012
2.213596,0.000012
2.217166,0.000009
2.220737,0.000006
2.224307,0.000002
2.227877,-0.000000
2.231448,-0.000001
2.235018,0.000001
2.238588,0.000003
2.242159,0.000006
2.245729,0.000007
2.249299,0.000007
2.252870,0.000005
2.256440,0.000002
2.260010,-0.000001
2.263580,-0.000002
2.267151,-0.000002
2.270721,0.000000
2.274291,0.000004
2.277862,0.000007
2.281432,0.000009
2.285002,0.000009
2.288573,0.000007
2.292143,0.000004
2.295713,0.000002
2.299284,-0.000000
2.302854,-0.000000
2.306424,0.000002
2.309995,0.000004
2.313565,0.000007
2.317135,0.000009
2.320706,0.000009
2.324276,0.000007
2.327846,0.000004
2.331416,0.000001
2.334987,-0.000001
2.338557,-0.000001
2.342127,0.000000
2.345698,0.000003
2.349268,0.000005
2.352838,0.000007
2.356409,0.000007
2.359979,0.000005
2.363549,0.000002
2.367120,-0.000001
2.370690,-0.000002
2.374260,-0.000002
2.377831,-0.000000
2.381401,0.000002
2.384971,0.000005
2.388542,0.000007
2.392112,0.000008
2.395682,0.000006
2.399253,0.000004
2.402823,0.000002
2.406393,0.000001
2.409963,0.000001
2.413534,0.000003
2.417104,0.000005
2.420674,0.000008
2.424245,0.000009
2.427815,0.000009
2.431385,0.000007
2.434956,0.000005
2.438526,0.000002
2.442096,0.000000
2.445667,-0.000000
2.449237,0.000001
2.452807,0.000003
2.456378,0.000005
2.459948,0.000007
2.463518,0.000007
2.467089,0.000005
2.470659,0.000003
2.474229,0.000000
2.477799,-0.000001
2.481370,-0.000001
2.484940,0.000001
2.488510,0.000003
2.492081,0.000006
2.495651,0.000007
2.499221,0.000007
2.502792,0.000006
2.506362,0.000004
2.509932,0.000002
2.513503,0.000001
2.517073,0.000001
2.520643,0.000003
2.524214,0.000005
2.527784,0.000008
2.531354,0.000009
2.534925,0.000009
2.538495,0.000008
2.542065,0.000005
2.545635,0.000003
2.549206,0.000001
2.552776,0.000001
2.556346,0.000002
2.559917,0.000004
2.563487,0.000006
2.567057,0.000007
2.570628,0.000006
2.574198,0.000005
2.577768,0.000002
2.581339,-0.000000
2.584909,-0.000002
2.588479,-0.000002
2.592050,-0.000000
2.595620,0.000002
2.599190,0.000004
2.602761,0.000005
2.606331,0.000006
2.609901,0.000005
2.613471,0.000003
2.617042,0.000001
2.620612,0.000000
2.624182,0.000001
2.627753,0.000002
2.631323,0.000004
2.634893,0.000006
2.638464,0.000008
2.642034,0.000008
2.645604,0.000007
2.649175,0.000004
2.652745,0.000002
2.656315,0.000001
2.659886,0.000001
2.663456,0.000002
2.667026,0.000004
2.670597,0.000005
2.674167,0.000006
2.677737,0.000006
2.681307,0.000005
2.684878,0.000003
2.688448,0.000000
2.692018,-0.000001
2.695589,-0.000001
2.699159,-0.000000
2.702729,0.000001
2.706300,0.000003
2.709870,0.000004
2.713440,0.000004
2.717011,0.000003
2.720581,0.000001
2.724151,-0.000000
2.727722,-0.000001
2.731292,-0.000001
2.734862,0.000000
2.738433,0.000003
2.742003,0.000005
2.745573,0.000006
2.749143,0.000007
2.752714,0.000006
2.756284,0.000004
2.759854,0.000002
2.763425,0.000001
2.766995,0.000001
2.770565,0.000002
2.774136,0.000004
2.777706,0.000006
2.781276,0.000006
2.784847,0.000006
2.788417,0.000005
2.791987,0.000003
2.795558,0.000001
2.799128,-0.000000
2.802698,-0.000001
2.806269,0.000000
2.809839,0.000002
2.813409,0.000003
2.816980,0.000004
2.820550,0.000004
2.824120,0.000003
2.827690,0.000002
2.831261,0.000000
2.834831,-0.000001
2.838401,-0.000001
2.841972,0.000000
2.845542,0.000002
2.849112,0.000004
2.852683,0.000005
2.856253,0.000005
2.859823,0.000005
2.863394,0.000003
2.866964,0.000002
2.870534,0.000001
2.874105,0.000001
2.877675,0.000002
2.881245,0.000003
2.884816,0.000005
2.888386,0.000006
2.891956,0.000006
2.895526,0.000005
2.899097,0.000003
2.902667,0.000002
2.906237,0.000000
2.909808,0.000000
2.913378,0.000001
2.916948,0.000003
2.920519,0.000004
2.924089,0.000005
2.927659,0.000005
2.931230,0.000004
2.934800,0.000003
2.938370,0.000001
2.941941,-0.000000
2.945511,-0.000000
2.949081,0.000001
2.952652,0.000002
2.956222,0.000004
2.959792,0.000005
2.963362,0.000005
2.966933,0.000004
2.970503,0.000002
2.974073,0.000001
2.977644,-0.000000
2.981214,0.000000
2.984784,0.000001
2.988355,0.000003
2.991925,0.000004
2.995495,0.000005
2.999066,0.000005
3.002636,0.000004
3.006206,0.000003
3.009777,0.000001
3.013347,0.000000
3.016917,0.000000
3.020488,0.000001
3.024058,0.000002
3.027628,0.000004
3.031198,0.000005
3.034769,0.000005
3.038339,0.000004
3.041909,0.000003
3.045480,0.000001
3.049050,0.000000
3.052620,0.000000
3.056191,0.000001
3.059761,0.000002
3.063331,0.000004
3.066902,0.000005
3.070472,0.000004
3.074042,0.000004
3.077613,0.000002
3.081183,0.000001
3.084753,-0.000000
3.088324,-0.000001
3.091894,0.000000
3.095464,0.000002
3.099034,0.000003
3.102605,0.000004
3.106175,0.000004
3.109745,0.000003
3.113316,0.000002
3.116886,0.000001
3.120456,0.000000
3.124027,0.000000
3.127597,0.000001
3.131167,0.000002
3.134738,0.000004
3.138308,0.000005
3.141878,0.000005
3.145449,0.000004
3.149019,0.000003
3.152589,0.000001
3.156160,0.000000
3.159730,0.000000
3.163300,0.000001
3.166870,0.000002
3.170441,0.000003
3.174011,0.000004
3.177581,0.000004
3.181152,0.000003
3.184722,0.000002
3.188292,0.000001
3.191863,-0.000000
3.195433,-0.000000
3.199003,0.000001
3.202574,0.000002
3.206144,0.000003
3.209714,0.000004
3.213285,0.000004
3.216855,0.000003
3.220425,0.000002
3.223996,0.000001
3.227566,0.000000
3.231136,0.000000
3.234707,0.000001
3.238277,0.000002
3.241847,0.000003
3.245417,0.000004
3.248988,0.000004
3.252558,0.000004
3.256128,0.000002
3.259699,0.000001
3.263269,0.000001
3.266839,0.000000
3.270410,0.000001
3.273980,0.000002
3.277550,0.000003
3.281121,0.000004
3.284691,0.000004
3.288261,0.000004
3.291832,0.000002
3.295402,0.000001
3.298972,0.000000
3.302543,0.000000
3.306113,0.000001
3.309683,0.000002
3.313253,0.000003
3.316824,0.000004
3.320394,0.000004
3.323964,0.000003
3.327535,0.000002
3.331105,0.000001
3.334675,0.000000
3.338246,0.000000
3.341816,0.000001
3.345386,0.000002
3.348957,0.000003
3.352527,0.000004
3.356097,0.000004
3.359668,0.000004
3.363238,0.000002
3.366808,0.000001
3.370379,0.000001
3.373949,0.000000
3.377519,0.000001
3.381089,0.000002
3.384660,0.000003
3.388230,0.000004
3.391800,0.000004
3.395371,0.000003
3.398941,0.000002
3.402511,0.000001
3.406082,0.000000
3.409652,-0.000000
3.413222,0.000001
3.416793,0.000002
3.420363,0.000003
3.423933,0.000003
3.427504,0.000004
3.431074,0.000003
3.434644,0.000002
3.438215,0.000001
3.441785,0.000000
3.445355,0.000000
3.448925,0.000001
3.452496,0.000002
3.456066,0.000003
3.459636,0.000004
3.463207,0.000004
3.466777,0.000003
3.470347,0.000002
3.473918,0.000001
3.477488,0.000000
3.481058,0.000000
3.484629,0.000001
3.488199,0.000002
3.491769,0.000003
3.495340,0.000003
3.498910,0.000003
3.502480,0.000003
3.506051,0.000002
3.509621,0.000001
3.513191,-0.000000
3.516761,-0.000000
3.520332,0.000000
3.523902,0.000001
3.527472,0.000002
3.531043,0.000003
3.534613,0.000003
3.538183,0.000003
3.541754,0.000002
3.545324,0.000001
3.548894,0.000000
3.552465,0.000000
3.556035,0.000001
3.559605,0.000002
3.563176,0.000003
3.566746,0.000004
3.570316,0.000004
3.573887,0.000003
3.577457,0.000002
3.581027,0.000001
3.584597,0.000001
3.588168,0.000001
3.591738,0.000001
3.595308,0.000002
3.598879,0.000003
3.602449,0.000003
3.606019,0.000003
3.609590,0.000003
3.613160,0.000002
3.616730,0.000001
3.620301,0.000000
3.623871,-0.000000
3.627441,0.000000
3.631012,0.000001
3.634582,0.000002
3.638152,0.000003
3.641723,0.000003
3.645293,0.000003
3.648863,0.000002
3.652433,0.000001
3.656004,0.000000
3.659574,0.000000
3.663144,0.000001
3.666715,0.000002
3.670285,0.000003
3.673855,0.000003
3.677426,0.000003
3.680996,0.000003
3.684566,0.000002
3.688137,0.000001
3.691707,0.000001
3.695277,0.000001
3.698848,0.000001
3.702418,0.000002
3.705988,0.000003
3.709559,0.000003
3.713129,0.000003
3.716699,0.000003
3.720270,0.000002
3.723840,0.000001
3.727410,0.000000
3.730980,0.000000
3.734551,0.000001
3.738121,0.000002
3.741691,0.000002
3.745262,0.000003
3.748832,0.000003
3.752402,0.000003
3.755973,0.000002
3.759543,0.000001
3.763113,0.000000
3.766684,0.000000
3.770254,0.000001
3.773824,0.000001
3.777395,0.000002
3.780965,0.000003
3.784535,0.000003
3.788106,0.000003
3.791676,0.000002
3.795246,0.000001
3.798816,0.000001
3.802387,0.000000
3.805957,0.000001
3.809527,0.000002
3.813098,0.000003
3.816668,0.000003
3.820238,0.000003
3.823809,0.000003
3.827379,0.000002
3.830949,0.000001
3.834520,0.000001
3.838090,0.000000
3.841660,0.000001
3.845231,0.000002
3.848801,0.000002
3.852371,0.000003
3.855942,0.000003
3.859512,0.000002
3.863082,0.000002
3.866652,0.000001
3.870223,0.000000
3.873793,0.000000
3.877363,0.000001
3.880934,0.000001
3.884504,0.000002
3.888074,0.000003
3.891645,0.000003
3.895215,0.000002
3.898785,0.000002
3.902356,0.000001
3.905926,0.000000
3.909496,0.000000
3.913067,0.000001
3.916637,0.000001
3.920207,0.000002
3.923778,0.000003
3.927348,0.000003
3.930918,0.000003
3.934488,0.000002
3.938059,0.000001
3.941629,0.000000
3.945199,0.000000
3.948770,0.000001
3.952340,0.000001
3.955910,0.000002
3.959481,0.000003
3.963051,0.000003
3.966621,0.000002
3.970192,0.000002
3.973762,0.000001
3.977332,0.000000
3.980903,0.000000
3.984473,0.000001
3.988043,0.000001
3.991614,0.000002
3.995184,0.000002
3.998754,0.000003


==> anc/fig14/dmrg_T_1_a.csv <==
omega/4E_p,sigma
0.000000,0.003471
0.003570,0.003534
0.007141,0.003621
0.010711,0.003723
0.014281,0.003832
0.017852,0.003935
0.021422,0.004025
0.024992,0.004094
0.028563,0.004139
0.032133,0.004159
0.035703,0.004154
0.039273,0.004126
0.042844,0.004076
0.046414,0.004006
0.049984,0.003918
0.053555,0.003816
0.057125,0.003710
0.060695,0.003610
0.064266,0.003533
0.067836,0.003492
0.071406,0.003501
0.074977,0.003568
0.078547,0.003693
0.082117,0.003868
0.085688,0.004077
0.089258,0.004302
0.092828,0.004524
0.096399,0.004727
0.099969,0.004899
0.103539,0.005034
0.107109,0.005133
0.110680,0.005195
0.114250,0.005223
0.117820,0.005219
0.121391,0.005183
0.124961,0.005118
0.128531,0.005032
0.132102,0.004937
0.135672,0.004853
0.139242,0.004804
0.142813,0.004816
0.146383,0.004911
0.149953,0.005103
0.153524,0.005391
0.157094,0.005763
0.160664,0.006190
0.164235,0.006638
0.167805,0.007066
0.171375,0.007441
0.174945,0.007737
0.178516,0.007942
0.182086,0.008059
0.185656,0.008100
0.189227,0.008089
0.192797,0.008051
0.196367,0.008013
0.199938,0.007997
0.203508,0.008022
0.207078,0.008104
0.210649,0.008251
0.214219,0.008469
0.217789,0.008760
0.221360,0.009120
0.224930,0.009539
0.228500,0.010001
0.232071,0.010483
0.235641,0.010957
0.239211,0.011394
0.242782,0.011766
0.246352,0.012052
0.249922,0.012239
0.253492,0.012328
0.257063,0.012333
0.260633,0.012277
0.264203,0.012196
0.267774,0.012126
0.271344,0.012108
0.274914,0.012176
0.278485,0.012358
0.282055,0.012671
0.285625,0.013120
0.289196,0.013698
0.292766,0.014387
0.296336,0.015158
0.299907,0.015971
0.303477,0.016784
0.307047,0.017548
0.310618,0.018219
0.314188,0.018756
0.317758,0.019130
0.321328,0.019324
0.324899,0.019340
0.328469,0.019201
0.332039,0.018946
0.335610,0.018637
0.339180,0.018346
0.342750,0.018151
0.346321,0.018129
0.349891,0.018343
0.353461,0.018835
0.357032,0.019617
0.360602,0.020666
0.364172,0.021925
0.367743,0.023309
0.371313,0.024712
0.374883,0.026022
0.378454,0.027135
0.382024,0.027969
0.385594,0.028475
0.389164,0.028645
0.392735,0.028510
0.396305,0.028138
0.399875,0.027622
0.403446,0.027071
0.407016,0.026593
0.410586,0.026285
0.414157,0.026224
0.417727,0.026461
0.421297,0.027016
0.424868,0.027883
0.428438,0.029027
0.432008,0.030396
0.435579,0.031917
0.439149,0.033509
0.442719,0.035083
0.446290,0.036551
0.449860,0.037832
0.453430,0.038861
0.457000,0.039594
0.460571,0.040016
0.464141,0.040142
0.467711,0.040020
0.471282,0.039727
0.474852,0.039357
0.478422,0.039015
0.481993,0.038802
0.485563,0.038803
0.489133,0.039077
0.492704,0.039649
0.496274,0.040512
0.499844,0.041629
0.503415,0.042938
0.506985,0.044369
0.510555,0.045846
0.514126,0.047305
0.517696,0.048694
0.521266,0.049980
0.524836,0.051148
0.528407,0.052196
0.531977,0.053130
0.535547,0.053963
0.539118,0.054702
0.542688,0.055355
0.546258,0.055923
0.549829,0.056409
0.553399,0.056813
0.556969,0.057140
0.560540,0.057400
0.564110,0.057611
0.567680,0.057792
0.571251,0.057969
0.574821,0.058172
0.578391,0.058428
0.581962,0.058767
0.585532,0.059221
0.589102,0.059819
0.592672,0.060589
0.596243,0.061555
0.599813,0.062730
0.603383,0.064111
0.606954,0.065668
0.610524,0.067346
0.614094,0.069062
0.617665,0.070708
0.621235,0.072166
0.624805,0.073323
0.628376,0.074089
0.631946,0.074415
0.635516,0.074307
0.639087,0.073826
0.642657,0.073083
0.646227,0.072225
0.649798,0.071410
0.653368,0.070782
0.656938,0.070450
0.660509,0.070472
0.664079,0.070852
0.667649,0.071546
0.671219,0.072480
0.674790,0.073569
0.678360,0.074742
0.681930,0.075951
0.685501,0.077183
0.689071,0.078453
0.692641,0.079787
0.696212,0.081208
0.699782,0.082713
0.703352,0.084259
0.706923,0.085762
0.710493,0.087102
0.714063,0.088140
0.717634,0.088748
0.721204,0.088830
0.724774,0.088347
0.728345,0.087329
0.731915,0.085877
0.735485,0.084146
0.739055,0.082329
0.742626,0.080621
0.746196,0.079196
0.749766,0.078180
0.753337,0.077642
0.756907,0.077584
0.760477,0.077958
0.764048,0.078678
0.767618,0.079643
0.771188,0.080756
0.774759,0.081940
0.778329,0.083147
0.781899,0.084355
0.785470,0.085562
0.789040,0.086774
0.792610,0.087991
0.796181,0.089194
0.799751,0.090342
0.803321,0.091369
0.806891,0.092192
0.810462,0.092721
0.814032,0.092874
0.817602,0.092589
0.821173,0.091838
0.824743,0.090633
0.828313,0.089030
0.831884,0.087119
0.835454,0.085023
0.839024,0.082880
0.842595,0.080832
0.846165,0.079008
0.849735,0.077515
0.853306,0.076430
0.856876,0.075787
0.860446,0.075589
0.864017,0.075801
0.867587,0.076364
0.871157,0.077204
0.874727,0.078240
0.878298,0.079395
0.881868,0.080601
0.885438,0.081799
0.889009,0.082943
0.892579,0.083986
0.896149,0.084885
0.899720,0.085586
0.903290,0.086029
0.906860,0.086150
0.910431,0.085886
0.914001,0.085187
0.917571,0.084031
0.921142,0.082431
0.924712,0.080443
0.928282,0.078166
0.931853,0.075735
0.935423,0.073299
0.938993,0.071012
0.942563,0.069008
0.946134,0.067384
0.949704,0.066193
0.953274,0.065444
0.956845,0.065103
0.960415,0.065108
0.963985,0.065385
0.967556,0.065858
0.971126,0.066463
0.974696,0.067146
0.978267,0.067867
0.981837,0.068589
0.985407,0.069273
0.988978,0.069870
0.992548,0.070319
0.996118,0.070551
0.999689,0.070495
1.003259,0.070092
1.006829,0.069302
1.010399,0.068120
1.013970,0.066573
1.017540,0.064728
1.021110,0.062677
1.024681,0.060530
1.028251,0.058401
1.031821,0.056397
1.035392,0.054604
1.038962,0.053083
1.042532,0.051870
1.046103,0.050975
1.049673,0.050388
1.053243,0.050081
1.056814,0.050018
1.060384,0.050153
1.063954,0.050435
1.067525,0.050810
1.071095,0.051218
1.074665,0.051599
1.078236,0.051891
1.081806,0.052039
1.085376,0.051995
1.088946,0.051721
1.092517,0.051198
1.096087,0.050423
1.099657,0.049414
1.103228,0.048201
1.106798,0.046833
1.110368,0.045365
1.113939,0.043856
1.117509,0.042365
1.121079,0.040947
1.124650,0.039647
1.128220,0.038499
1.131790,0.037526
1.135361,0.036735
1.138931,0.036124
1.142501,0.035677
1.146072,0.035372
1.149642,0.035176
1.153212,0.035055
1.156782,0.034975
1.160353,0.034900
1.163923,0.034801
1.167493,0.034652
1.171064,0.034434
1.174634,0.034135
1.178204,0.033747
1.181775,0.033269
1.185345,0.032701
1.188915,0.032048
1.192486,0.031319
1.196056,0.030524
1.199626,0.029678
1.203197,0.028796
1.206767,0.027898
1.210337,0.027006
1.213908,0.026141
1.217478,0.025325
1.221048,0.024577
1.224618,0.023911
1.228189,0.023335
1.231759,0.022851
1.235329,0.022453
1.238900,0.022131
1.242470,0.021868
1.246040,0.021647
1.249611,0.021449
1.253181,0.021255
1.256751,0.021051
1.260322,0.020824
1.263892,0.020562
1.267462,0.020259
1.271033,0.019911
1.274603,0.019514
1.278173,0.019070
1.281744,0.018583
1.285314,0.018058
1.288884,0.017504
1.292454,0.016935
1.296025,0.016363
1.299595,0.015802
1.303165,0.015266
1.306736,0.014765
1.310306,0.014309
1.313876,0.013901
1.317447,0.013542
1.321017,0.013228
1.324587,0.012954
1.328158,0.012713
1.331728,0.012497
1.335298,0.012297
1.338869,0.012106
1.342439,0.011915
1.346009,0.011719
1.349580,0.011510
1.353150,0.011286
1.356720,0.011042
1.360290,0.010777
1.363861,0.010493
1.367431,0.010193
1.371001,0.009881
1.374572,0.009563
1.378142,0.009246
1.381712,0.008934
1.385283,0.008632
1.388853,0.008344
1.392423,0.008072
1.395994,0.007816
1.399564,0.007576
1.403134,0.007353
1.406705,0.007145
1.410275,0.006952
1.413845,0.006772
1.417416,0.006605
1.420986,0.006448
1.424556,0.006298
1.428126,0.006153
1.431697,0.006011
1.435267,0.005867
1.438837,0.005719
1.442408,0.005568
1.445978,0.005412
1.449548,0.005253
1.453119,0.005091
1.456689,0.004929
1.460259,0.004767
1.463830,0.004607
1.467400,0.004450
1.470970,0.004297
1.474541,0.004147
1.478111,0.004003
1.481681,0.003864
1.485252,0.003731
1.488822,0.003605
1.492392,0.003485
1.495962,0.003373
1.499533,0.003267
1.503103,0.003167
1.506673,0.003072
1.510244,0.002981
1.513814,0.002894
1.517384,0.002808
1.520955,0.002725
1.524525,0.002643
1.528095,0.002563
1.531666,0.002483
1.535236,0.002404
1.538806,0.002325
1.542377,0.002246
1.545947,0.002167
1.549517,0.002089
1.553088,0.002011
1.556658,0.001935
1.560228,0.001861
1.563799,0.001790
1.567369,0.001722
1.570939,0.001658
1.574509,0.001596
1.578080,0.001537
1.581650,0.001481
1.585220,0.001428
1.588791,0.001377
1.592361,0.001328
1.595931,0.001282
1.599502,0.001238
1.603072,0.001196
1.606642,0.001155
1.610213,0.001116
1.613783,0.001078
1.617353,0.001041
1.620924,0.001003
1.624494,0.000966
1.628064,0.000929
1.631635,0.000893
1.635205,0.000857
1.638775,0.000823
1.642345,0.000790
1.645916,0.000757
1.649486,0.000726
1.653056,0.000696
1.656627,0.000667
1.660197,0.000639
1.663767,0.000613
1.667338,0.000588
1.670908,0.000565
1.674478,0.000543
1.678049,0.000523
1.681619,0.000503
1.685189,0.000484
1.688760,0.000466
1.692330,0.000447
1.695900,0.000430
1.699471,0.000412
1.703041,0.000395
1.706611,0.000379
1.710181,0.000364
1.713752,0.000349
1.717322,0.000335
1.720892,0.000321
1.724463,0.000307
1.728033,0.000293
1.731603,0.000280
1.735174,0.000267
1.738744,0.000255
1.742314,0.000243
1.745885,0.000233
1.749455,0.000223
1.753025,0.000214
1.756596,0.000205
1.760166,0.000196
1.763736,0.000188
1.767307,0.000180
1.770877,0.000172
1.774447,0.000164
1.778017,0.000157
1.781588,0.000151
1.785158,0.000144
1.788728,0.000138
1.792299,0.000132
1.795869,0.000126
1.799439,0.000120
1.803010,0.000114
1.806580,0.000109
1.810150,0.000103
1.813721,0.000099
1.817291,0.000094
1.820861,0.000090
1.824432,0.000086
1.828002,0.000083
1.831572,0.000079
1.835143,0.000075
1.838713,0.000071
1.842283,0.000067
1.845853,0.000064
1.849424,0.000061
1.852994,0.000058
1.856564,0.000056
1.860135,0.000054
1.863705,0.000051
1.867275,0.000049
1.870846,0.000047
1.874416,0.000044
1.877986,0.000042
1.881557,0.000039
1.885127,0.000038
1.888697,0.000036
1.892268,0.000034
1.895838,0.000033
1.899408,0.000032
1.902979,0.000030
1.906549,0.000028
1.910119,0.000027
1.913689,0.000025
1.917260,0.000024
1.920830,0.000022
1.924400,0.000021
1.927971,0.000021
1.931541,0.000020
1.935111,0.000019
1.938682,0.000018
1.942252,0.000017
1.945822,0.000016
1.949393,0.000015
1.952963,0.000014
1.956533,0.000013
1.960104,0.000013
1.963674,0.000012
1.967244,0.000012
1.970815,0.000012
1.974385,0.000011
1.977955,0.000010
1.981526,0.000010
1.985096,0.000009
1.988666,0.000008
1.992236,0.000008
1.995807,0.000007
1.999377,0.000007
2.002947,0.000007
2.006518,0.000007
2.010088,0.000007
2.013658,0.000006
2.017229,0.000006
2.020799,0.000005
2.024369,0.000005
2.027940,0.000004
2.031510,0.000004
2.035080,0.000004
2.038651,0.000004
2.042221,0.000004
2.045791,0.000004
2.049362,0.000004
2.052932,0.000003
2.056502,0.000003
2.060072,0.000003
2.063643,0.000002
2.067213,0.000002
2.070783,0.000002
2.074354,0.000003
2.077924,0.000003
2.081494,0.000002
2.085065,0.000002
2.088635,0.000002
2.092205,0.000002
2.095776,0.000001
2.099346,0.000001
2.102916,0.000001
2.106487,0.000001
2.110057,0.000002
2.113627,0.000002
2.117198,0.000002
2.120768,0.000001
2.124338,0.000001
2.127908,0.000001
2.131479,0.000001
2.135049,0.000001
2.138619,0.000001
2.142190,0.000001
2.145760,0.000001
2.149330,0.000001
2.152901,0.000001
2.156471,0.000001
2.160041,0.000001
2.163612,0.000000
2.167182,0.000000
2.170752,0.000000
2.174323,0.000000
2.177893,0.000000
2.181463,0.000001
2.185034,0.000001
2.188604,0.000001
2.192174,0.000001
2.195744,0.000000
2.199315,0.000000
2.202885,-0.000000
2.206455,-0.000000
2.210026,0.000000
2.213596,0.000000
2.217166,0.000000
2.220737,0.000001
2.224307,0.000001
2.227877,0.000000
2.231448,0.000000
2.235018,-0.000000
2.238588,-0.000000
2.242159,-0.000000
2.245729,-0.000000
2.249299,0.000000
2.252870,0.000000
2.256440,0.000000
2.260010,0.000000
2.263580,0.000000
2.267151,0.000000
2.270721,-0.000000
2.274291,-0.000000
2.277862,-0.000000
2.281432,-0.000000
2.285002,0.000000
2.288573,0.000000
2.292143,0.000000
2.295713,0.000000
2.299284,0.000000
2.302854,0.000000
2.306424,-0.000000
2.309995,-0.000000
2.313565,-0.000000
2.317135,-0.000000
2.320706,0.000000
2.324276,0.000000
2.327846,0.000000
2.331416,0.000000
2.334987,0.000000
2.338557,0.000000
2.342127,-0.000000
2.345698,-0.000000
2.349268,-0.000000
2.352838,-0.000000
2.356409,0.000000
2.359979,0.000000
2.363549,0.000000
2.367120,0.000000
2.370690,0.000000
2.374260,0.000000
2.377831,-0.000000
2.381401,-0.000000
2.384971,-0.000000
2.388542,-0.000000
2.392112,0.000000
2.395682,0.000000
2.399253,0.000000
2.402823,0.000000
2.406393,0.000000
2.409963,0.000000
2.413534,-0.000000
2.417104,-0.000000
2.420674,-0.000000
2.424245,-0.000000
2.427815,-0.000000
2.431385,0.000000
2.434956,0.000000
2.438526,0.000000
2.442096,0.000000
2.445667,0.000000
2.449237,-0.000000
2.452807,-0.000000
2.456378,-0.000000
2.459948,-0.000000
2.463518,-0.000000
2.467089,0.000000
2.470659,0.000000
2.474229,0.000000
2.477799,0.000000
2.481370,0.000000
2.484940,-0.000000
2.488510,-0.000000
2.492081,-0.000000
2.495651,-0.000000
2.499221,-0.000000
2.502792,0.000000
2.506362,0.000000
2.509932,0.000000
2.513503,0.000000
2.517073,0.000000
2.520643,-0.000000
2.524214,-0.000000
2.527784,-0.000000
2.531354,-0.000000
2.534925,-0.000000
2.538495,0.000000
2.542065,0.000000
2.545635,0.000000
2.549206,0.000000
2.552776,0.000000
2.556346,-0.000000
2.559917,-0.000000
2.563487,-0.000000
2.567057,-0.000000
2.570628,-0.000000
2.574198,0.000000
2.577768,0.000000
2.581339,0.000000
2.584909,0.000000
2.588479,0.000000
2.592050,-0.000000
2.595620,-0.000000
2.599190,-0.000000
2.602761,-0.000000
2.606331,-0.000000
2.609901,0.000000
2.613471,0.000000
2.617042,0.000000
2.620612,0.000000
2.624182,0.000000
2.627753,-0.000000
2.631323,-0.000000
2.634893,-0.000000
2.638464,-0.000000
2.642034,-0.000000
2.645604,0.000000
2.649175,0.000000
2.652745,0.000000
2.656315,0.000000
2.659886,0.000000
2.663456,-0.000000
2.667026,-0.000000
2.670597,-0.000000
2.674167,-0.000000
2.677737,-0.000000
2.681307,0.000000
2.684878,0.000000
2.688448,0.000000
2.692018,0.000000
2.695589,0.000000
2.699159,-0.000000
2.702729,-0.000000
2.706300,-0.000000
2.709870,-0.000000
2.713440,-0.000000
2.717011,0.000000
2.720581,0.000000
2.724151,0.000000
2.727722,0.000000
2.731292,0.000000
2.734862,-0.000000
2.738433,-0.000000
2.742003,-0.000000
2.745573,-0.000000
2.749143,-0.000000
2.752714,0.000000
2.756284,0.000000
2.759854,0.000000
2.763425,0.000000
2.766995,0.000000
2.770565,-0.000000
2.774136,-0.000000
2.777706,-0.000000
2.781276,-0.000000
2.784847,-0.000000
2.788417,0.000000
2.791987,0.000000
2.795558,0.000000
2.799128,0.000000
2.802698,0.000000
2.806269,-0.000000
2.809839,-0.000000
2.813409,-0.000000
2.816980,-0.000000
2.820550,-0.000000
2.824120,0.000000
2.827690,0.000000
2.831261,0.000000
2.834831,0.000000
2.838401,0.000000
2.841972,-0.000000
2.845542,-0.000000
2.849112,-0.000000
2.852683,-0.000000
2.856253,-0.000000
2.859823,0.000000
2.863394,0.000000
2.866964,0.000000
2.870534,0.000000
2.874105,0.000000
2.877675,-0.000000
2.881245,-0.000000
2.884816,-0.000000
2.888386,-0.000000
2.891956,-0.000000
2.895526,0.000000
2.899097,0.000000
2.902667,0.000000
2.906237,0.000000
2.909808,0.000000
2.913378,-0.000000
2.916948,-0.000000
2.920519,-0.000000
2.924089,-0.000000
2.927659,-0.000000
2.931230,0.000000
2.934800,0.000000
2.938370,0.000000
2.941941,0.000000
2.945511,0.000000
2.949081,-0.000000
2.952652,-0.000000
2.956222,-0.000000
2.959792,-0.000000
2.963362,-0.000000
2.966933,0.000000
2.970503,0.000000
2.974073,0.000000
2.977644,0.000000
2.981214,0.000000
2.984784,-0.000000
2.988355,-0.000000
2.991925,-0.000000
2.995495,-0.000000
2.999066,-0.000000
3.002636,0.000000
3.006206,0.000000
3.009777,0.000000
3.013347,0.000000
3.016917,0.000000
3.020488,-0.000000
3.024058,-0.000000
3.027628,-0.000000
3.031198,-0.000000
3.034769,-0.000000
3.038339,0.000000
3.041909,0.000000
3.045480,0.000000
3.049050,0.000000
3.052620,0.000000
3.056191,-0.000000
3.059761,-0.000000
3.063331,-0.000000
3.066902,-0.000000
3.070472,-0.000000
3.074042,0.000000
3.077613,0.000000
3.081183,0.000000
3.084753,0.000000
3.088324,0.000000
3.091894,-0.000000
3.095464,-0.000000
3.099034,-0.000000
3.102605,-0.000000
3.106175,-0.000000
3.109745,0.000000
3.113316,0.000000
3.116886,0.000000
3.120456,0.000000
3.124027,0.000000
3.127597,-0.000000
3.131167,-0.000000
3.134738,-0.000000
3.138308,-0.000000
3.141878,-0.000000
3.145449,0.000000
3.149019,0.000000
3.152589,0.000000
3.156160,0.000000
3.159730,0.000000
3.163300,-0.000000
3.166870,-0.000000
3.170441,-0.000000
3.174011,-0.000000
3.177581,-0.000000
3.181152,0.000000
3.184722,0.000000
3.188292,0.000000
3.191863,0.000000
3.195433,0.000000
3.199003,-0.000000
3.202574,-0.000000
3.206144,-0.000000
3.209714,-0.000000
3.213285,-0.000000
3.216855,0.000000
3.220425,0.000000
3.223996,0.000000
3.227566,0.000000
3.231136,0.000000
3.234707,-0.000000
3.238277,-0.000000
3.241847,-0.000000
3.245417,-0.000000
3.248988,-0.000000
3.252558,0.000000
3.256128,0.000000
3.259699,0.000000
3.263269,0.000000
3.266839,0.000000
3.270410,-0.000000
3.273980,-0.000000
3.277550,-0.000000
3.281121,-0.000000
3.284691,-0.000000
3.288261,0.000000
3.291832,0.000000
3.295402,0.000000
3.298972,0.000000
3.302543,0.000000
3.306113,-0.000000
3.309683,-0.000000
3.313253,-0.000000
3.316824,-0.000000
3.320394,-0.000000
3.323964,0.000000
3.327535,0.000000
3.331105,0.000000
3.334675,0.000000
3.338246,0.000000
3.341816,-0.000000
3.345386,-0.000000
3.348957,-0.000000
3.352527,-0.000000
3.356097,-0.000000
3.359668,0.000000
3.363238,0.000000
3.366808,0.000000
3.370379,0.000000
3.373949,0.000000
3.377519,-0.000000
3.381089,-0.000000
3.384660,-0.000000
3.388230,-0.000000
3.391800,-0.000000
3.395371,0.000000
3.398941,0.000000
3.402511,0.000000
3.406082,0.000000
3.409652,0.000000
3.413222,-0.000000
3.416793,-0.000000
3.420363,-0.000000
3.423933,-0.000000
3.427504,-0.000000
3.431074,0.000000
3.434644,0.000000
3.438215,0.000000
3.441785,0.000000
3.445355,0.000000
3.448925,-0.000000
3.452496,-0.000000
3.456066,-0.000000
3.459636,-0.000000
3.463207,-0.000000
3.466777,0.000000
3.470347,0.000000
3.473918,0.000000
3.477488,0.000000
3.481058,0.000000
3.484629,-0.000000
3.488199,-0.000000
3.491769,-0.000000
3.495340,-0.000000
3.498910,-0.000000
3.502480,0.000000
3.506051,0.000000
3.509621,0.000000
3.513191,0.000000
3.516761,0.000000
3.520332,-0.000000
3.523902,-0.000000
3.527472,-0.000000
3.531043,-0.000000
3.534613,-0.000000
3.538183,0.000000
3.541754,0.000000
3.545324,0.000000
3.548894,0.000000
3.552465,0.000000
3.556035,-0.000000
3.559605,-0.000000
3.563176,-0.000000
3.566746,-0.000000
3.570316,-0.000000
3.573887,0.000000
3.577457,0.000000
3.581027,0.000000
3.584597,0.000000
3.588168,0.000000
3.591738,-0.000000
3.595308,-0.000000
3.598879,-0.000000
3.602449,-0.000000
3.606019,-0.000000
3.609590,0.000000
3.613160,0.000000
3.616730,0.000000
3.620301,0.000000
3.623871,0.000000
3.627441,-0.000000
3.631012,-0.000000
3.634582,-0.000000
3.638152,-0.000000
3.641723,-0.000000
3.645293,0.000000
3.648863,0.000000
3.652433,0.000000
3.656004,0.000000
3.659574,0.000000
3.663144,-0.000000
3.666715,-0.000000
3.670285,-0.000000
3.673855,-0.000000
3.677426,-0.000000
3.680996,0.000000
3.684566,0.000000
3.688137,0.000000
3.691707,0.000000
3.695277,0.000000
3.698848,-0.000000
3.702418,-0.000000
3.705988,-0.000000
3.709559,-0.000000
3.713129,-0.000000
3.716699,0.000000
3.720270,0.000000
3.723840,0.000000
3.727410,0.000000
3.730980,0.000000
3.734551,-0.000000
3.738121,-0.000000
3.741691,-0.000000
3.745262,-0.000000
3.748832,-0.000000
3.752402,0.000000
3.755973,0.000000
3.759543,0.000000
3.763113,0.000000
3.766684,0.000000
3.770254,-0.000000
3.773824,-0.000000
3.777395,-0.000000
3.780965,-0.000000
3.784535,-0.000000
3.788106,0.000000
3.791676,0.000000
3.795246,0.000000
3.798816,0.000000
3.802387,0.000000
3.805957,-0.000000
3.809527,-0.000000
3.813098,-0.000000
3.816668,-0.000000
3.820238,-0.000000
3.823809,0.000000
3.827379,0.000000
3.830949,0.000000
3.834520,0.000000
3.838090,0.000000
3.841660,-0.000000
3.845231,-0.000000
3.848801,-0.000000
3.852371,-0.000000
3.855942,-0.000000
3.859512,0.000000
3.863082,0.000000
3.866652,0.000000
3.870223,0.000000
3.873793,0.000000
3.877363,-0.000000
3.880934,-0.000000
3.884504,-0.000000
3.888074,-0.000000
3.891645,-0.000000
3.895215,0.000000
3.898785,0.000000
3.902356,0.000000
3.905926,0.000000
3.909496,0.000000
3.913067,-0.000000
3.916637,-0.000000
3.920207,-0.000000
3.923778,-0.000000
3.927348,-0.000000
3.930918,0.000000
3.934488,0.000000
3.938059,0.000000
3.941629,0.000000
3.945199,0.000000
3.948770,-0.000000
3.952340,-0.000000
3.955910,-0.000000
3.959481,-0.000000
3.963051,-0.000000
3.966621,0.000000
3.970192,0.000000
3.973762,0.000000
3.977332,0.000000
3.980903,0.000000
3.984473,-0.000000
3.988043,-0.000000
3.991614,-0.000000
3.995184,-0.000000
3.998754,-0.000000


==> anc/fig14/dmrg_T_1_b.csv <==
omega/4E_p,sigma
0.000000,0.002076
0.003570,0.002172
0.007141,0.002402
0.010711,0.002683
0.014281,0.002916
0.017852,0.003016
0.021422,0.002946
0.024992,0.002729
0.028563,0.002433
0.032133,0.002150
0.035703,0.001962
0.039273,0.001909
0.042844,0.001984
0.046414,0.002136
0.049984,0.002295
0.053555,0.002396
0.057125,0.002409
0.060695,0.002345
0.064266,0.002249
0.067836,0.002182
0.071406,0.002194
0.074977,0.002306
0.078547,0.002498
0.082117,0.002717
0.085688,0.002901
0.089258,0.002996
0.092828,0.002983
0.096399,0.002884
0.099969,0.002751
0.103539,0.002653
0.107109,0.002647
0.110680,0.002758
0.114250,0.002973
0.117820,0.003241
0.121391,0.003494
0.124961,0.003671
0.128531,0.003735
0.132102,0.003692
0.135672,0.003580
0.139242,0.003461
0.142813,0.003397
0.146383,0.003432
0.149953,0.003577
0.153524,0.003810
0.157094,0.004087
0.160664,0.004362
0.164235,0.004597
0.167805,0.004779
0.171375,0.004916
0.174945,0.005032
0.178516,0.005147
0.182086,0.005270
0.185656,0.005387
0.189227,0.005471
0.192797,0.005487
0.196367,0.005414
0.199938,0.005257
0.203508,0.005055
0.207078,0.004874
0.210649,0.004792
0.214219,0.004876
0.217789,0.005162
0.221360,0.005639
0.224930,0.006248
0.228500,0.006896
0.232071,0.007476
0.235641,0.007893
0.239211,0.008085
0.242782,0.008037
0.246352,0.007779
0.249922,0.007378
0.253492,0.006919
0.257063,0.006487
0.260633,0.006153
0.264203,0.005969
0.267774,0.005961
0.271344,0.006141
0.274914,0.006505
0.278485,0.007036
0.282055,0.007708
0.285625,0.008477
0.289196,0.009283
0.292766,0.010051
0.296336,0.010697
0.299907,0.011139
0.303477,0.011320
0.307047,0.011217
0.310618,0.010852
0.314188,0.010291
0.317758,0.009640
0.321328,0.009019
0.324899,0.008548
0.328469,0.008320
0.332039,0.008392
0.335610,0.008778
0.339180,0.009449
0.342750,0.010344
0.346321,0.011384
0.349891,0.012482
0.353461,0.013550
0.357032,0.014510
0.360602,0.015293
0.364172,0.015846
0.367743,0.016132
0.371313,0.016137
0.374883,0.015875
0.378454,0.015395
0.382024,0.014773
0.385594,0.014108
0.389164,0.013512
0.392735,0.013088
0.396305,0.012918
0.399875,0.013047
0.403446,0.013483
0.407016,0.014197
0.410586,0.015130
0.414157,0.016214
0.417727,0.017376
0.421297,0.018554
0.424868,0.019694
0.428438,0.020751
0.432008,0.021685
0.435579,0.022451
0.439149,0.023006
0.442719,0.023309
0.446290,0.023331
0.449860,0.023069
0.453430,0.022557
0.457000,0.021867
0.460571,0.021111
0.464141,0.020423
0.467711,0.019945
0.471282,0.019802
0.474852,0.020084
0.478422,0.020831
0.481993,0.022022
0.485563,0.023585
0.489133,0.025399
0.492704,0.027314
0.496274,0.029168
0.499844,0.030805
0.503415,0.032095
0.506985,0.032946
0.510555,0.033316
0.514126,0.033221
0.517696,0.032732
0.521266,0.031970
0.524836,0.031093
0.528407,0.030275
0.531977,0.029679
0.535547,0.029442
0.539118,0.029643
0.542688,0.030303
0.546258,0.031376
0.549829,0.032763
0.553399,0.034328
0.556969,0.035925
0.560540,0.037424
0.564110,0.038726
0.567680,0.039778
0.571251,0.040574
0.574821,0.041149
0.578391,0.041563
0.581962,0.041887
0.585532,0.042186
0.589102,0.042506
0.592672,0.042871
0.596243,0.043276
0.599813,0.043694
0.603383,0.044083
0.606954,0.044398
0.610524,0.044601
0.614094,0.044674
0.617665,0.044628
0.621235,0.044508
0.624805,0.044396
0.628376,0.044399
0.631946,0.044636
0.635516,0.045215
0.639087,0.046210
0.642657,0.047640
0.646227,0.049456
0.649798,0.051539
0.653368,0.053715
0.656938,0.055777
0.660509,0.057517
0.664079,0.058766
0.667649,0.059419
0.671219,0.059451
0.674790,0.058926
0.678360,0.057978
0.681930,0.056789
0.685501,0.055561
0.689071,0.054483
0.692641,0.053711
0.696212,0.053348
0.699782,0.053443
0.703352,0.053994
0.706923,0.054955
0.710493,0.056251
0.714063,0.057786
0.717634,0.059457
0.721204,0.061162
0.724774,0.062809
0.728345,0.064326
0.731915,0.065664
0.735485,0.066799
0.739055,0.067737
0.742626,0.068495
0.746196,0.069101
0.749766,0.069567
0.753337,0.069885
0.756907,0.070013
0.760477,0.069881
0.764048,0.069411
0.767618,0.068534
0.771188,0.067229
0.774759,0.065550
0.778329,0.063638
0.781899,0.061727
0.785470,0.060115
0.789040,0.059123
0.792610,0.059036
0.796181,0.060049
0.799751,0.062209
0.803321,0.065400
0.806891,0.069333
0.810462,0.073591
0.814032,0.077681
0.817602,0.081116
0.821173,0.083489
0.824743,0.084541
0.828313,0.084202
0.831884,0.082598
0.835454,0.080024
0.839024,0.076888
0.842595,0.073638
0.846165,0.070688
0.849735,0.068348
0.853306,0.066784
0.856876,0.066007
0.860446,0.065896
0.864017,0.066236
0.867587,0.066787
0.871157,0.067344
0.874727,0.067782
0.878298,0.068087
0.881868,0.068350
0.885438,0.068736
0.889009,0.069434
0.892579,0.070604
0.896149,0.072316
0.899720,0.074529
0.903290,0.077073
0.906860,0.079679
0.910431,0.082019
0.914001,0.083767
0.917571,0.084654
0.921142,0.084517
0.924712,0.083324
0.928282,0.081177
0.931853,0.078287
0.935423,0.074939
0.938993,0.071443
0.942563,0.068093
0.946134,0.065128
0.949704,0.062720
0.953274,0.060967
0.956845,0.059905
0.960415,0.059523
0.963985,0.059782
0.967556,0.060629
0.971126,0.062008
0.974696,0.063854
0.978267,0.066094
0.981837,0.068632
0.985407,0.071343
0.988978,0.074064
0.992548,0.076601
0.996118,0.078733
0.999689,0.080236
1.003259,0.080901
1.006829,0.080569
1.010399,0.079154
1.013970,0.076670
1.017540,0.073238
1.021110,0.069090
1.024681,0.064550
1.028251,0.060000
1.031821,0.055839
1.035392,0.052434
1.038962,0.050074
1.042532,0.048934
1.046103,0.049053
1.049673,0.050336
1.053243,0.052566
1.056814,0.055441
1.060384,0.058613
1.063954,0.061732
1.067525,0.064483
1.071095,0.066617
1.074665,0.067968
1.078236,0.068455
1.081806,0.068084
1.085376,0.066930
1.088946,0.065126
1.092517,0.062844
1.096087,0.060277
1.099657,0.057617
1.103228,0.055042
1.106798,0.052700
1.110368,0.050696
1.113939,0.049086
1.117509,0.047879
1.121079,0.047045
1.124650,0.046526
1.128220,0.046252
1.131790,0.046156
1.135361,0.046187
1.138931,0.046309
1.142501,0.046505
1.146072,0.046766
1.149642,0.047082
1.153212,0.047433
1.156782,0.047787
1.160353,0.048100
1.163923,0.048319
1.167493,0.048399
1.171064,0.048302
1.174634,0.048007
1.178204,0.047510
1.181775,0.046816
1.185345,0.045934
1.188915,0.044874
1.192486,0.043639
1.196056,0.042232
1.199626,0.040665
1.203197,0.038967
1.206767,0.037194
1.210337,0.035432
1.213908,0.033794
1.217478,0.032404
1.221048,0.031381
1.224618,0.030816
1.228189,0.030752
1.231759,0.031173
1.235329,0.032005
1.238900,0.033119
1.242470,0.034352
1.246040,0.035526
1.249611,0.036473
1.253181,0.037050
1.256751,0.037156
1.260322,0.036740
1.263892,0.035800
1.267462,0.034385
1.271033,0.032588
1.274603,0.030539
1.278173,0.028391
1.281744,0.026311
1.285314,0.024458
1.288884,0.022970
1.292454,0.021944
1.296025,0.021422
1.299595,0.021389
1.303165,0.021768
1.306736,0.022437
1.310306,0.023246
1.313876,0.024039
1.317447,0.024676
1.321017,0.025055
1.324587,0.025117
1.328158,0.024851
1.331728,0.024288
1.335298,0.023489
1.338869,0.022530
1.342439,0.021490
1.346009,0.020443
1.349580,0.019451
1.353150,0.018561
1.356720,0.017807
1.360290,0.017207
1.363861,0.016764
1.367431,0.016469
1.371001,0.016295
1.374572,0.016204
1.378142,0.016151
1.381712,0.016088
1.385283,0.015972
1.388853,0.015774
1.392423,0.015480
1.395994,0.015099
1.399564,0.014652
1.403134,0.014172
1.406705,0.013694
1.410275,0.013251
1.413845,0.012862
1.417416,0.012539
1.420986,0.012281
1.424556,0.012079
1.428126,0.011921
1.431697,0.011793
1.435267,0.011679
1.438837,0.011562
1.442408,0.011425
1.445978,0.011247
1.449548,0.011010
1.453119,0.010696
1.456689,0.010299
1.460259,0.009824
1.463830,0.009290
1.467400,0.008733
1.470970,0.008195
1.474541,0.007725
1.478111,0.007361
1.481681,0.007129
1.485252,0.007034
1.488822,0.007061
1.492392,0.007176
1.495962,0.007332
1.499533,0.007483
1.503103,0.007583
1.506673,0.007600
1.510244,0.007514
1.513814,0.007321
1.517384,0.007030
1.520955,0.006660
1.524525,0.006234
1.528095,0.005784
1.531666,0.005339
1.535236,0.004929
1.538806,0.004583
1.542377,0.004320
1.545947,0.004152
1.549517,0.004079
1.553088,0.004089
1.556658,0.004160
1.560228,0.004258
1.563799,0.004351
1.567369,0.004408
1.570939,0.004407
1.574509,0.004337
1.578080,0.004201
1.581650,0.004012
1.585220,0.003790
1.588791,0.003556
1.592361,0.003328
1.595931,0.003119
1.599502,0.002938
1.603072,0.002785
1.606642,0.002661
1.610213,0.002561
1.613783,0.002485
1.617353,0.002430
1.620924,0.002393
1.624494,0.002371
1.628064,0.002358
1.631635,0.002345
1.635205,0.002322
1.638775,0.002282
1.642345,0.002220
1.645916,0.002135
1.649486,0.002031
1.653056,0.001917
1.656627,0.001803
1.660197,0.001696
1.663767,0.001604
1.667338,0.001528
1.670908,0.001468
1.674478,0.001419
1.678049,0.001378
1.681619,0.001342
1.685189,0.001310
1.688760,0.001282
1.692330,0.001258
1.695900,0.001237
1.699471,0.001218
1.703041,0.001195
1.706611,0.001164
1.710181,0.001122
1.713752,0.001065
1.717322,0.000996
1.720892,0.000921
1.724463,0.000847
1.728033,0.000782
1.731603,0.000732
1.735174,0.000701
1.738744,0.000686
1.742314,0.000683
1.745885,0.000686
1.749455,0.000688
1.753025,0.000683
1.756596,0.000670
1.760166,0.000650
1.763736,0.000625
1.767307,0.000597
1.770877,0.000569
1.774447,0.000541
1.778017,0.000512
1.781588,0.000482
1.785158,0.000449
1.788728,0.000414
1.792299,0.000381
1.795869,0.000352
1.799439,0.000331
1.803010,0.000319
1.806580,0.000318
1.810150,0.000322
1.813721,0.000329
1.817291,0.000333
1.820861,0.000330
1.824432,0.000319
1.828002,0.000300
1.831572,0.000277
1.835143,0.000255
1.838713,0.000235
1.842283,0.000221
1.845853,0.000213
1.849424,0.000207
1.852994,0.000202
1.856564,0.000194
1.860135,0.000183
1.863705,0.000169
1.867275,0.000155
1.870846,0.000143
1.874416,0.000135
1.877986,0.000133
1.881557,0.000135
1.885127,0.000139
1.888697,0.000141
1.892268,0.000139
1.895838,0.000132
1.899408,0.000120
1.902979,0.000107
1.906549,0.000095
1.910119,0.000086
1.913689,0.000083
1.917260,0.000083
1.920830,0.000085
1.924400,0.000087
1.927971,0.000085
1.931541,0.000079
1.935111,0.000070
1.938682,0.000059
1.942252,0.000051
1.945822,0.000047
1.949393,0.000047
1.952963,0.000051
1.956533,0.000056
1.960104,0.000060
1.963674,0.000061
1.967244,0.000057
1.970815,0.000049
1.974385,0.000039
1.977955,0.000031
1.981526,0.000026
1.985096,0.000025
1.988666,0.000028
1.992236,0.000032
1.995807,0.000036
1.999377,0.000037
2.002947,0.000034
2.006518,0.000028
2.010088,0.000021
2.013658,0.000015
2.017229,0.000012
2.020799,0.000013
2.024369,0.000017
2.027940,0.000023
2.031510,0.000027
2.035080,0.000028
2.038651,0.000025
2.042221,0.000019
2.045791,0.000012
2.049362,0.000006
2.052932,0.000003
2.056502,0.000004
2.060072,0.000008
2.063643,0.000013
2.067213,0.000018
2.070783,0.000019
2.074354,0.000018
2.077924,0.000013
2.081494,0.000006
2.085065,0.000001
2.088635,-0.000001
2.092205,-0.000000
2.095776,0.000004
2.099346,0.000009
2.102916,0.000013
2.106487,0.000015
2.110057,0.000013
2.113627,0.000008
2.117198,0.000003
2.120768,-0.000002
2.124338,-0.000004
2.127908,-0.000003
2.131479,0.000001
2.135049,0.000006
2.138619,0.000010
2.142190,0.000012
2.145760,0.000010
2.149330,0.000006
2.152901,0.000001
2.156471,-0.000004
2.160041,-0.000006
2.163612,-0.000005
2.167182,-0.000001
2.170752,0.000004
2.174323,0.000008
2.177893,0.000010
2.181463,0.000009
2.185034,0.000005
2.188604,-0.000000
2.192174,-0.000005
2.195744,-0.000007
2.199315,-0.000005
2.202885,-0.000002
2.206455,0.000003
2.210026,0.000007
2.213596,0.000009
2.217166,0.000008
2.220737,0.000004
2.224307,-0.000001
2.227877,-0.000005
2.231448,-0.000007
2.235018,-0.000006
2.238588,-0.000002
2.242159,0.000003
2.245729,0.000006
2.249299,0.000008
2.252870,0.000007
2.256440,0.000003
2.260010,-0.000001
2.263580,-0.000005
2.267151,-0.000007
2.270721,-0.000006
2.274291,-0.000002
2.277862,0.000002
2.281432,0.000006
2.285002,0.000007
2.288573,0.000006
2.292143,0.000003
2.295713,-0.000001
2.299284,-0.000005
2.302854,-0.000007
2.306424,-0.000006
2.309995,-0.000002
2.313565,0.000002
2.317135,0.000005
2.320706,0.000007
2.324276,0.000006
2.327846,0.000003
2.331416,-0.000001
2.334987,-0.000005
2.338557,-0.000007
2.342127,-0.000006
2.345698,-0.000002
2.349268,0.000002
2.352838,0.000005
2.356409,0.000007
2.359979,0.000006
2.363549,0.000003
2.367120,-0.000001
2.370690,-0.000005
2.374260,-0.000006
2.377831,-0.000005
2.381401,-0.000002
2.384971,0.000002
2.388542,0.000005
2.392112,0.000006
2.395682,0.000005
2.399253,0.000002
2.402823,-0.000001
2.406393,-0.000005
2.409963,-0.000006
2.413534,-0.000005
2.417104,-0.000002
2.420674,0.000001
2.424245,0.000005
2.427815,0.000006
2.431385,0.000005
2.434956,0.000002
2.438526,-0.000001
2.442096,-0.000004
2.445667,-0.000006
2.449237,-0.000005
2.452807,-0.000002
2.456378,0.000001
2.459948,0.000004
2.463518,0.000006
2.467089,0.000005
2.470659,0.000002
2.474229,-0.000001
2.477799,-0.000004
2.481370,-0.000006
2.484940,-0.000005
2.488510,-0.000002
2.492081,0.000001
2.495651,0.000004
2.499221,0.000006
2.502792,0.000005
2.506362,0.000002
2.509932,-0.000001
2.513503,-0.000004
2.517073,-0.000005
2.520643,-0.000005
2.524214,-0.000002
2.527784,0.000001
2.531354,0.000004
2.534925,0.000005
2.538495,0.000005
2.542065,0.000002
2.545635,-0.000001
2.549206,-0.000004
2.552776,-0.000005
2.556346,-0.000005
2.559917,-0.000002
2.563487,0.000001
2.567057,0.000004
2.570628,0.000005
2.574198,0.000004
2.577768,0.000002
2.581339,-0.000001
2.584909,-0.000004
2.588479,-0.000005
2.592050,-0.000004
2.595620,-0.000002
2.599190,0.000001
2.602761,0.000004
2.606331,0.000005
2.609901,0.000004
2.613471,0.000002
2.617042,-0.000001
2.620612,-0.000004
2.624182,-0.000005
2.627753,-0.000004
2.631323,-0.000002
2.634893,0.000001
2.638464,0.000004
2.642034,0.000005
2.645604,0.000004
2.649175,0.000002
2.652745,-0.000001
2.656315,-0.000004
2.659886,-0.000005
2.663456,-0.000004
2.667026,-0.000002
2.670597,0.000001
2.674167,0.000003
2.677737,0.000005
2.681307,0.000004
2.684878,0.000002
2.688448,-0.000001
2.692018,-0.000003
2.695589,-0.000005
2.699159,-0.000004
2.702729,-0.000002
2.706300,0.000001
2.709870,0.000003
2.713440,0.000004
2.717011,0.000004
2.720581,0.000002
2.724151,-0.000001
2.727722,-0.000003
2.731292,-0.000004
2.734862,-0.000004
2.738433,-0.000002
2.742003,0.000001
2.745573,0.000003
2.749143,0.000004
2.752714,0.000004
2.756284,0.000002
2.759854,-0.000001
2.763425,-0.000003
2.766995,-0.000004
2.770565,-0.000004
2.774136,-0.000002
2.777706,0.000001
2.781276,0.000003
2.784847,0.000004
2.788417,0.000004
2.791987,0.000002
2.795558,-0.000001
2.799128,-0.000003
2.802698,-0.000004
2.806269,-0.000004
2.809839,-0.000002
2.813409,0.000001
2.816980,0.000003
2.820550,0.000004
2.824120,0.000004
2.827690,0.000002
2.831261,-0.000001
2.834831,-0.000003
2.838401,-0.000004
2.841972,-0.000003
2.845542,-0.000002
2.849112,0.000001
2.852683,0.000003
2.856253,0.000004
2.859823,0.000003
2.863394,0.000002
2.866964,-0.000001
2.870534,-0.000003
2.874105,-0.000004
2.877675,-0.000003
2.881245,-0.000002
2.884816,0.000001
2.888386,0.000003
2.891956,0.000004
2.895526,0.000003
2.899097,0.000002
2.902667,-0.000001
2.906237,-0.000003
2.909808,-0.000004
2.913378,-0.000003
2.916948,-0.000002
2.920519,0.000001
2.924089,0.000003
2.927659,0.000004
2.931230,0.000003
2.934800,0.000002
2.938370,-0.000001
2.941941,-0.000003
2.945511,-0.000004
2.949081,-0.000003
2.952652,-0.000002
2.956222,0.000001
2.959792,0.000003
2.963362,0.000004
2.966933,0.000003
2.970503,0.000002
2.974073,-0.000001
2.977644,-0.000003
2.981214,-0.000004
2.984784,-0.000003
2.988355,-0.000002
2.991925,0.000001
2.995495,0.000003
2.999066,0.000003
3.002636,0.000003
3.006206,0.000001
3.009777,-0.000001
3.013347,-0.000002
3.016917,-0.000003
3.020488,-0.000003
3.024058,-0.000001
3.027628,0.000001
3.031198,0.000002
3.034769,0.000003
3.038339,0.000003
3.041909,0.000001
3.045480,-0.000001
3.049050,-0.000002
3.052620,-0.000003
3.056191,-0.000003
3.059761,-0.000001
3.063331,0.000001
3.066902,0.000002
3.070472,0.000003
3.074042,0.000003
3.077613,0.000001
3.081183,-0.000001
3.084753,-0.000002
3.088324,-0.000003
3.091894,-0.000003
3.095464,-0.000001
3.099034,0.000001
3.102605,0.000002
3.106175,0.000003
3.109745,0.000003
3.113316,0.000001
3.116886,-0.000001
3.120456,-0.000002
3.124027,-0.000003
3.127597,-0.000003
3.131167,-0.000001
3.134738,0.000001
3.138308,0.000002
3.141878,0.000003
3.145449,0.000003
3.149019,0.000001
3.152589,-0.000001
3.156160,-0.000002
3.159730,-0.000003
3.163300,-0.000003
3.166870,-0.000001
3.170441,0.000001
3.174011,0.000002
3.177581,0.000003
3.181152,0.000003
3.184722,0.000001
3.188292,-0.000001
3.191863,-0.000002
3.195433,-0.000003
3.199003,-0.000003
3.202574,-0.000001
3.206144,0.000000
3.209714,0.000002
3.213285,0.000003
3.216855,0.000003
3.220425,0.000001
3.223996,-0.000000
3.227566,-0.000002
3.231136,-0.000003
3.234707,-0.000003
3.238277,-0.000001
3.241847,0.000000
3.245417,0.000002
3.248988,0.000003
3.252558,0.000003
3.256128,0.000001
3.259699,-0.000000
3.263269,-0.000002
3.266839,-0.000003
3.270410,-0.000002
3.273980,-0.000001
3.277550,0.000000
3.281121,0.000002
3.284691,0.000003
3.288261,0.000002
3.291832,0.000001
3.295402,-0.000000
3.298972,-0.000002
3.302543,-0.000003
3.306113,-0.000002
3.309683,-0.000001
3.313253,0.000000
3.316824,0.000002
3.320394,0.000003
3.323964,0.000002
3.327535,0.000001
3.331105,-0.000000
3.334675,-0.000002
3.338246,-0.000003
3.341816,-0.000002
3.345386,-0.000001
3.348957,0.000000
3.352527,0.000002
3.356097,0.000003
3.359668,0.000002
3.363238,0.000001
3.366808,-0.000000
3.370379,-0.000002
3.373949,-0.000003
3.377519,-0.000002
3.381089,-0.000001
3.384660,0.000000
3.388230,0.000002
3.391800,0.000003
3.395371,0.000002
3.398941,0.000001
3.402511,-0.000000
3.406082,-0.000002
3.409652,-0.000003
3.413222,-0.000002
3.416793,-0.000001
3.420363,0.000000
3.423933,0.000002
3.427504,0.000002
3.431074,0.000002
3.434644,0.000001
3.438215,-0.000000
3.441785,-0.000002
3.445355,-0.000002
3.448925,-0.000002
3.452496,-0.000001
3.456066,0.000000
3.459636,0.000002
3.463207,0.000002
3.466777,0.000002
3.470347,0.000001
3.473918,-0.000000
3.477488,-0.000002
3.481058,-0.000002
3.484629,-0.000002
3.488199,-0.000001
3.491769,0.000000
3.495340,0.000002
3.498910,0.000002
3.502480,0.000002
3.506051,0.000001
3.509621,-0.000000
3.513191,-0.000002
3.516761,-0.000002
3.520332,-0.000002
3.523902,-0.000001
3.527472,0.000000
3.531043,0.000002
3.534613,0.000002
3.538183,0.000002
3.541754,0.000001
3.545324,-0.000000
3.548894,-0.000002
3.552465,-0.000002
3.556035,-0.000002
3.559605,-0.000001
3.563176,0.000000
3.566746,0.000002
3.570316,0.000002
3.573887,0.000002
3.577457,0.000001
3.581027,-0.000000
3.584597,-0.000002
3.588168,-0.000002
3.591738,-0.000002
3.595308,-0.000001
3.598879,0.000000
3.602449,0.000002
3.606019,0.000002
3.609590,0.000002
3.613160,0.000001
3.616730,-0.000000
3.620301,-0.000002
3.623871,-0.000002
3.627441,-0.000002
3.631012,-0.000001
3.634582,0.000000
3.638152,0.000002
3.641723,0.000002
3.645293,0.000002
3.648863,0.000001
3.652433,-0.000000
3.656004,-0.000001
3.659574,-0.000002
3.663144,-0.000002
3.666715,-0.000001
3.670285,0.000000
3.673855,0.000001
3.677426,0.000002
3.680996,0.000002
3.684566,0.000001
3.688137,-0.000000
3.691707,-0.000001
3.695277,-0.000002
3.698848,-0.000002
3.702418,-0.000001
3.705988,0.000000
3.709559,0.000001
3.713129,0.000002
3.716699,0.000002
3.720270,0.000001
3.723840,-0.000000
3.727410,-0.000001
3.730980,-0.000002
3.734551,-0.000002
3.738121,-0.000001
3.741691,0.000000
3.745262,0.000001
3.748832,0.000002
3.752402,0.000002
3.755973,0.000001
3.759543,-0.000000
3.763113,-0.000001
3.766684,-0.000002
3.770254,-0.000002
3.773824,-0.000001
3.777395,0.000000
3.780965,0.000001
3.784535,0.000002
3.788106,0.000002
3.791676,0.000001
3.795246,-0.000000
3.798816,-0.000001
3.802387,-0.000002
3.805957,-0.000002
3.809527,-0.000001
3.813098,0.000000
3.816668,0.000001
3.820238,0.000002
3.823809,0.000002
3.827379,0.000001
3.830949,-0.000000
3.834520,-0.000001
3.838090,-0.000002
3.841660,-0.000002
3.845231,-0.000001
3.848801,0.000000
3.852371,0.000001
3.855942,0.000002
3.859512,0.000002
3.863082,0.000001
3.866652,-0.000000
3.870223,-0.000001
3.873793,-0.000002
3.877363,-0.000002
3.880934,-0.000001
3.884504,0.000000
3.888074,0.000001
3.891645,0.000002
3.895215,0.000002
3.898785,0.000001
3.902356,-0.000000
3.905926,-0.000001
3.909496,-0.000002
3.913067,-0.000002
3.916637,-0.000001
3.920207,0.000000
3.923778,0.000001
3.927348,0.000002
3.930918,0.000002
3.934488,0.000001
3.938059,-0.000000
3.941629,-0.000001
3.945199,-0.000002
3.948770,-0.000002
3.952340,-0.000001
3.955910,0.000000
3.959481,0.000001
3.963051,0.000002
3.966621,0.000002
3.970192,0.000001
3.973762,-0.000000
3.977332,-0.000001
3.980903,-0.000002
3.984473,-0.000002
3.988043,-0.000001
3.991614,0.000000
3.995184,0.000001
3.998754,0.000002


==> anc/fig14/dmrg_T_1_c.csv <==
omega/4E_p,sigma
0.000000,0.001206
0.003570,0.001219
0.007141,0.001223
0.010711,0.001220
0.014281,0.001213
0.017852,0.001208
0.021422,0.001210
0.024992,0.001224
0.028563,0.001248
0.032133,0.001278
0.035703,0.001306
0.039273,0.001324
0.042844,0.001325
0.046414,0.001308
0.049984,0.001277
0.053555,0.001240
0.057125,0.001208
0.060695,0.001192
0.064266,0.001197
0.067836,0.001225
0.071406,0.001268
0.074977,0.001318
0.078547,0.001363
0.082117,0.001395
0.085688,0.001409
0.089258,0.001410
0.092828,0.001405
0.096399,0.001406
0.099969,0.001422
0.103539,0.001460
0.107109,0.001516
0.110680,0.001584
0.114250,0.001651
0.117820,0.001704
0.121391,0.001735
0.124961,0.001740
0.128531,0.001727
0.132102,0.001708
0.135672,0.001697
0.139242,0.001710
0.142813,0.001755
0.146383,0.001832
0.149953,0.001934
0.153524,0.002045
0.157094,0.002150
0.160664,0.002236
0.164235,0.002295
0.167805,0.002329
0.171375,0.002346
0.174945,0.002360
0.178516,0.002382
0.182086,0.002424
0.185656,0.002487
0.189227,0.002567
0.192797,0.002654
0.196367,0.002735
0.199938,0.002799
0.203508,0.002841
0.207078,0.002860
0.210649,0.002866
0.214219,0.002867
0.217789,0.002878
0.221360,0.002905
0.224930,0.002952
0.228500,0.003016
0.232071,0.003091
0.235641,0.003166
0.239211,0.003231
0.242782,0.003282
0.246352,0.003317
0.249922,0.003342
0.253492,0.003361
0.257063,0.003383
0.260633,0.003414
0.264203,0.003456
0.267774,0.003506
0.271344,0.003562
0.274914,0.003619
0.278485,0.003673
0.282055,0.003724
0.285625,0.003776
0.289196,0.003833
0.292766,0.003902
0.296336,0.003987
0.299907,0.004090
0.303477,0.004207
0.307047,0.004332
0.310618,0.004455
0.314188,0.004569
0.317758,0.004666
0.321328,0.004744
0.324899,0.004806
0.328469,0.004858
0.332039,0.004911
0.335610,0.004972
0.339180,0.005050
0.342750,0.005147
0.346321,0.005264
0.349891,0.005398
0.353461,0.005541
0.357032,0.005689
0.360602,0.005836
0.364172,0.005978
0.367743,0.006113
0.371313,0.006243
0.374883,0.006368
0.378454,0.006489
0.382024,0.006607
0.385594,0.006722
0.389164,0.006835
0.392735,0.006946
0.396305,0.007058
0.399875,0.007175
0.403446,0.007303
0.407016,0.007447
0.410586,0.007613
0.414157,0.007805
0.417727,0.008025
0.421297,0.008269
0.424868,0.008532
0.428438,0.008806
0.432008,0.009079
0.435579,0.009340
0.439149,0.009580
0.442719,0.009793
0.446290,0.009977
0.449860,0.010133
0.453430,0.010268
0.457000,0.010394
0.460571,0.010523
0.464141,0.010670
0.467711,0.010847
0.471282,0.011063
0.474852,0.011324
0.478422,0.011626
0.481993,0.011964
0.485563,0.012323
0.489133,0.012690
0.492704,0.013047
0.496274,0.013380
0.499844,0.013681
0.503415,0.013946
0.506985,0.014179
0.510555,0.014391
0.514126,0.014596
0.517696,0.014811
0.521266,0.015049
0.524836,0.015320
0.528407,0.015630
0.531977,0.015974
0.535547,0.016346
0.539118,0.016732
0.542688,0.017119
0.546258,0.017497
0.549829,0.017857
0.553399,0.018196
0.556969,0.018516
0.560540,0.018822
0.564110,0.019124
0.567680,0.019429
0.571251,0.019747
0.574821,0.020083
0.578391,0.020438
0.581962,0.020813
0.585532,0.021204
0.589102,0.021606
0.592672,0.022011
0.596243,0.022414
0.599813,0.022809
0.603383,0.023192
0.606954,0.023560
0.610524,0.023916
0.614094,0.024264
0.617665,0.024612
0.621235,0.024971
0.624805,0.025350
0.628376,0.025759
0.631946,0.026201
0.635516,0.026677
0.639087,0.027179
0.642657,0.027694
0.646227,0.028205
0.649798,0.028694
0.653368,0.029147
0.656938,0.029554
0.660509,0.029918
0.664079,0.030247
0.667649,0.030559
0.671219,0.030874
0.674790,0.031212
0.678360,0.031590
0.681930,0.032015
0.685501,0.032484
0.689071,0.032987
0.692641,0.033509
0.696212,0.034034
0.699782,0.034549
0.703352,0.035047
0.706923,0.035529
0.710493,0.036002
0.714063,0.036474
0.717634,0.036952
0.721204,0.037439
0.724774,0.037928
0.728345,0.038408
0.731915,0.038860
0.735485,0.039270
0.739055,0.039627
0.742626,0.039933
0.746196,0.040201
0.749766,0.040456
0.753337,0.040730
0.756907,0.041058
0.760477,0.041464
0.764048,0.041964
0.767618,0.042555
0.771188,0.043217
0.774759,0.043916
0.778329,0.044613
0.781899,0.045266
0.785470,0.045844
0.789040,0.046325
0.792610,0.046708
0.796181,0.047003
0.799751,0.047233
0.803321,0.047428
0.806891,0.047617
0.810462,0.047826
0.814032,0.048072
0.817602,0.048365
0.821173,0.048707
0.824743,0.049093
0.828313,0.049519
0.831884,0.049979
0.835454,0.050466
0.839024,0.050974
0.842595,0.051499
0.846165,0.052029
0.849735,0.052555
0.853306,0.053060
0.856876,0.053529
0.860446,0.053946
0.864017,0.054299
0.867587,0.054583
0.871157,0.054800
0.874727,0.054960
0.878298,0.055080
0.881868,0.055182
0.885438,0.055287
0.889009,0.055416
0.892579,0.055584
0.896149,0.055798
0.899720,0.056062
0.903290,0.056373
0.906860,0.056725
0.910431,0.057109
0.914001,0.057518
0.917571,0.057945
0.921142,0.058381
0.924712,0.058816
0.928282,0.059239
0.931853,0.059635
0.935423,0.059986
0.938993,0.060274
0.942563,0.060480
0.946134,0.060593
0.949704,0.060608
0.953274,0.060530
0.956845,0.060377
0.960415,0.060176
0.963985,0.059963
0.967556,0.059775
0.971126,0.059650
0.974696,0.059618
0.978267,0.059700
0.981837,0.059900
0.985407,0.060213
0.988978,0.060619
0.992548,0.061088
0.996118,0.061583
0.999689,0.062064
1.003259,0.062493
1.006829,0.062836
1.010399,0.063065
1.013970,0.063162
1.017540,0.063120
1.021110,0.062944
1.024681,0.062648
1.028251,0.062258
1.031821,0.061806
1.035392,0.061333
1.038962,0.060877
1.042532,0.060478
1.046103,0.060167
1.049673,0.059966
1.053243,0.059886
1.056814,0.059924
1.060384,0.060065
1.063954,0.060287
1.067525,0.060558
1.071095,0.060846
1.074665,0.061117
1.078236,0.061344
1.081806,0.061501
1.085376,0.061570
1.088946,0.061540
1.092517,0.061403
1.096087,0.061158
1.099657,0.060809
1.103228,0.060365
1.106798,0.059842
1.110368,0.059262
1.113939,0.058652
1.117509,0.058043
1.121079,0.057468
1.124650,0.056961
1.128220,0.056548
1.131790,0.056249
1.135361,0.056071
1.138931,0.056008
1.142501,0.056044
1.146072,0.056149
1.149642,0.056287
1.153212,0.056418
1.156782,0.056502
1.160353,0.056504
1.163923,0.056398
1.167493,0.056170
1.171064,0.055814
1.174634,0.055339
1.178204,0.054762
1.181775,0.054106
1.185345,0.053404
1.188915,0.052685
1.192486,0.051984
1.196056,0.051327
1.199626,0.050740
1.203197,0.050237
1.206767,0.049826
1.210337,0.049508
1.213908,0.049271
1.217478,0.049101
1.221048,0.048973
1.224618,0.048862
1.228189,0.048742
1.231759,0.048589
1.235329,0.048382
1.238900,0.048106
1.242470,0.047755
1.246040,0.047328
1.249611,0.046831
1.253181,0.046276
1.256751,0.045676
1.260322,0.045049
1.263892,0.044412
1.267462,0.043780
1.271033,0.043166
1.274603,0.042582
1.278173,0.042035
1.281744,0.041530
1.285314,0.041067
1.288884,0.040647
1.292454,0.040265
1.296025,0.039916
1.299595,0.039592
1.303165,0.039285
1.306736,0.038985
1.310306,0.038679
1.313876,0.038358
1.317447,0.038011
1.321017,0.037628
1.324587,0.037204
1.328158,0.036734
1.331728,0.036220
1.335298,0.035665
1.338869,0.035078
1.342439,0.034471
1.346009,0.033858
1.349580,0.033254
1.353150,0.032673
1.356720,0.032129
1.360290,0.031630
1.363861,0.031181
1.367431,0.030781
1.371001,0.030423
1.374572,0.030098
1.378142,0.029790
1.381712,0.029486
1.385283,0.029170
1.388853,0.028829
1.392423,0.028454
1.395994,0.028043
1.399564,0.027595
1.403134,0.027116
1.406705,0.026614
1.410275,0.026101
1.413845,0.025588
1.417416,0.025084
1.420986,0.024598
1.424556,0.024135
1.428126,0.023696
1.431697,0.023282
1.435267,0.022888
1.438837,0.022511
1.442408,0.022146
1.445978,0.021788
1.449548,0.021435
1.453119,0.021083
1.456689,0.020731
1.460259,0.020378
1.463830,0.020023
1.467400,0.019667
1.470970,0.019309
1.474541,0.018948
1.478111,0.018586
1.481681,0.018221
1.485252,0.017853
1.488822,0.017483
1.492392,0.017113
1.495962,0.016744
1.499533,0.016378
1.503103,0.016018
1.506673,0.015667
1.510244,0.015325
1.513814,0.014994
1.517384,0.014675
1.520955,0.014368
1.524525,0.014072
1.528095,0.013785
1.531666,0.013505
1.535236,0.013231
1.538806,0.012960
1.542377,0.012690
1.545947,0.012420
1.549517,0.012149
1.553088,0.011876
1.556658,0.011602
1.560228,0.011325
1.563799,0.011048
1.567369,0.010772
1.570939,0.010498
1.574509,0.010227
1.578080,0.009963
1.581650,0.009707
1.585220,0.009459
1.588791,0.009222
1.592361,0.008995
1.595931,0.008778
1.599502,0.008569
1.603072,0.008366
1.606642,0.008168
1.610213,0.007972
1.613783,0.007777
1.617353,0.007582
1.620924,0.007385
1.624494,0.007189
1.628064,0.006992
1.631635,0.006797
1.635205,0.006604
1.638775,0.006416
1.642345,0.006233
1.645916,0.006056
1.649486,0.005885
1.653056,0.005719
1.656627,0.005560
1.660197,0.005405
1.663767,0.005255
1.667338,0.005108
1.670908,0.004964
1.674478,0.004822
1.678049,0.004683
1.681619,0.004546
1.685189,0.004411
1.688760,0.004280
1.692330,0.004151
1.695900,0.004027
1.699471,0.003905
1.703041,0.003787
1.706611,0.003672
1.710181,0.003560
1.713752,0.003450
1.717322,0.003343
1.720892,0.003238
1.724463,0.003134
1.728033,0.003033
1.731603,0.002934
1.735174,0.002838
1.738744,0.002745
1.742314,0.002656
1.745885,0.002569
1.749455,0.002486
1.753025,0.002405
1.756596,0.002327
1.760166,0.002251
1.763736,0.002177
1.767307,0.002105
1.770877,0.002035
1.774447,0.001966
1.778017,0.001899
1.781588,0.001833
1.785158,0.001769
1.788728,0.001707
1.792299,0.001647
1.795869,0.001589
1.799439,0.001532
1.803010,0.001478
1.806580,0.001425
1.810150,0.001374
1.813721,0.001325
1.817291,0.001277
1.820861,0.001231
1.824432,0.001186
1.828002,0.001143
1.831572,0.001101
1.835143,0.001061
1.838713,0.001022
1.842283,0.000984
1.845853,0.000948
1.849424,0.000913
1.852994,0.000879
1.856564,0.000846
1.860135,0.000813
1.863705,0.000782
1.867275,0.000751
1.870846,0.000722
1.874416,0.000693
1.877986,0.000666
1.881557,0.000640
1.885127,0.000615
1.888697,0.000591
1.892268,0.000568
1.895838,0.000546
1.899408,0.000525
1.902979,0.000504
1.906549,0.000484
1.910119,0.000465
1.913689,0.000445
1.917260,0.000427
1.920830,0.000409
1.924400,0.000392
1.927971,0.000376
1.931541,0.000361
1.935111,0.000346
1.938682,0.000332
1.942252,0.000318
1.945822,0.000305
1.949393,0.000293
1.952963,0.000280
1.956533,0.000268
1.960104,0.000257
1.963674,0.000246
1.967244,0.000235
1.970815,0.000225
1.974385,0.000215
1.977955,0.000206
1.981526,0.000197
1.985096,0.000189
1.988666,0.000181
1.992236,0.000173
1.995807,0.000165
1.999377,0.000158
2.002947,0.000151
2.006518,0.000144
2.010088,0.000138
2.013658,0.000132
2.017229,0.000126
2.020799,0.000120
2.024369,0.000115
2.027940,0.000110
2.031510,0.000105
2.035080,0.000100
2.038651,0.000096
2.042221,0.000091
2.045791,0.000087
2.049362,0.000083
2.052932,0.000079
2.056502,0.000075
2.060072,0.000072
2.063643,0.000068
2.067213,0.000065
2.070783,0.000062
2.074354,0.000059
2.077924,0.000057
2.081494,0.000054
2.085065,0.000052
2.088635,0.000049
2.092205,0.000047
2.095776,0.000045
2.099346,0.000042
2.102916,0.000040
2.106487,0.000038
2.110057,0.000037
2.113627,0.000035
2.117198,0.000033
2.120768,0.000031
2.124338,0.000030
2.127908,0.000028
2.131479,0.000027
2.135049,0.000026
2.138619,0.000024
2.142190,0.000023
2.145760,0.000022
2.149330,0.000021
2.152901,0.000020
2.156471,0.000019
2.160041,0.000018
2.163612,0.000017
2.167182,0.000016
2.170752,0.000015
2.174323,0.000015
2.177893,0.000014
2.181463,0.000013
2.185034,0.000012
2.188604,0.000012
2.192174,0.000011
2.195744,0.000011
2.199315,0.000010
2.202885,0.000010
2.206455,0.000009
2.210026,0.000009
2.213596,0.000008
2.217166,0.000008
2.220737,0.000007
2.224307,0.000007
2.227877,0.000006
2.231448,0.000006
2.235018,0.000006
2.238588,0.000005
2.242159,0.000005
2.245729,0.000005
2.249299,0.000005
2.252870,0.000004
2.256440,0.000004
2.260010,0.000004
2.263580,0.000004
2.267151,0.000003
2.270721,0.000003
2.274291,0.000003
2.277862,0.000003
2.281432,0.000003
2.285002,0.000003
2.288573,0.000003
2.292143,0.000002
2.295713,0.000002
2.299284,0.000002
2.302854,0.000002
2.306424,0.000002
2.309995,0.000002
2.313565,0.000002
2.317135,0.000002
2.320706,0.000002
2.324276,0.000001
2.327846,0.000001
2.331416,0.000001
2.334987,0.000001
2.338557,0.000001
2.342127,0.000001
2.345698,0.000001
2.349268,0.000001
2.352838,0.000001
2.356409,0.000001
2.359979,0.000001
2.363549,0.000001
2.367120,0.000001
2.370690,0.000001
2.374260,0.000001
2.377831,0.000001
2.381401,0.000001
2.384971,0.000001
2.388542,0.000001
2.392112,0.000001
2.395682,0.000000
2.399253,0.000000
2.402823,0.000000
2.406393,0.000000
2.409963,0.000000
2.413534,0.000000
2.417104,0.000000
2.420674,0.000000
2.424245,0.000000
2.427815,0.000000
2.431385,0.000000
2.434956,0.000000
2.438526,0.000000
2.442096,0.000000
2.445667,0.000000
2.449237,0.000000
2.452807,0.000000
2.456378,0.000000
2.459948,0.000000
2.463518,0.000000
2.467089,0.000000
2.470659,0.000000
2.474229,0.000000
2.477799,0.000000
2.481370,0.000000
2.484940,0.000000
2.488510,0.000000
2.492081,0.000000
2.495651,0.000000
2.499221,0.000000
2.502792,0.000000
2.506362,0.000000
2.509932,0.000000
2.513503,0.000000
2.517073,0.000000
2.520643,0.000000
2.524214,0.000000
2.527784,0.000000
2.531354,0.000000
2.534925,0.000000
2.538495,0.000000
2.542065,0.000000
2.545635,0.000000
2.549206,0.000000
2.552776,0.000000
2.556346,0.000000
2.559917,0.000000
2.563487,0.000000
2.567057,0.000000
2.570628,0.000000
2.574198,0.000000
2.577768,0.000000
2.581339,0.000000
2.584909,0.000000
2.588479,0.000000
2.592050,0.000000
2.595620,0.000000
2.599190,0.000000
2.602761,0.000000
2.606331,0.000000
2.609901,0.000000
2.613471,0.000000
2.617042,0.000000
2.620612,0.000000
2.624182,-0.000000
2.627753,-0.000000
2.631323,-0.000000
2.634893,0.000000
2.638464,0.000000
2.642034,0.000000
2.645604,0.000000
2.649175,0.000000
2.652745,-0.000000
2.656315,-0.000000
2.659886,-0.000000
2.663456,-0.000000
2.667026,-0.000000
2.670597,-0.000000
2.674167,0.000000
2.677737,0.000000
2.681307,0.000000
2.684878,-0.000000
2.688448,-0.000000
2.692018,-0.000000
2.695589,-0.000000
2.699159,-0.000000
2.702729,-0.000000
2.706300,-0.000000
2.709870,-0.000000
2.713440,0.000000
2.717011,0.000000
2.720581,-0.000000
2.724151,-0.000000
2.727722,-0.000000
2.731292,-0.000000
2.734862,-0.000000
2.738433,-0.000000
2.742003,-0.000000
2.745573,-0.000000
2.749143,-0.000000
2.752714,-0.000000
2.756284,-0.000000
2.759854,-0.000000
2.763425,-0.000000
2.766995,-0.000000
2.770565,-0.000000
2.774136,-0.000000
2.777706,-0.000000
2.781276,-0.000000
2.784847,-0.000000
2.788417,0.000000
2.791987,-0.000000
2.795558,-0.000000
2.799128,-0.000000
2.802698,-0.000000
2.806269,-0.000000
2.809839,-0.000000
2.813409,-0.000000
2.816980,-0.000000
2.820550,0.000000
2.824120,0.000000
2.827690,0.000000
2.831261,-0.000000
2.834831,-0.000000
2.838401,-0.000000
2.841972,-0.000000
2.845542,-0.000000
2.849112,-0.000000
2.852683,0.000000
2.856253,0.000000
2.859823,0.000000
2.863394,0.000000
2.866964,-0.000000
2.870534,-0.000000
2.874105,-0.000000
2.877675,-0.000000
2.881245,-0.000000
2.884816,-0.000000
2.888386,0.000000
2.891956,0.000000
2.895526,0.000000
2.899097,0.000000
2.902667,0.000000
2.906237,-0.000000
2.909808,-0.000000
2.913378,-0.000000
2.916948,-0.000000
2.920519,0.000000
2.924089,0.000000
2.927659,0.000000
2.931230,0.000000
2.934800,0.000000
2.938370,0.000000
2.941941,-0.000000
2.945511,-0.000000
2.949081,-0.000000
2.952652,-0.000000
2.956222,0.000000
2.959792,0.000000
2.963362,0.000000
2.966933,0.000000
2.970503,0.000000
2.974073,0.000000
2.977644,-0.000000
2.981214,-0.000000
2.984784,-0.000000
2.988355,-0.000000
2.991925,0.000000
2.995495,0.000000
2.999066,0.000000
3.002636,0.000000
3.006206,0.000000
3.009777,0.000000
3.013347,-0.000000
3.016917,-0.000000
3.020488,-0.000000
3.024058,-0.000000
3.027628,0.000000
3.031198,0.000000
3.034769,0.000000
3.038339,0.000000
3.041909,0.000000
3.045480,0.000000
3.049050,-0.000000
3.052620,-0.000000
3.056191,-0.000000
3.059761,-0.000000
3.063331,0.000000
3.066902,0.000000
3.070472,0.000000
3.074042,0.000000
3.077613,0.000000
3.081183,0.000000
3.084753,-0.000000
3.088324,-0.000000
3.091894,-0.000000
3.095464,-0.000000
3.099034,0.000000
3.102605,0.000000
3.106175,0.000000
3.109745,0.000000
3.113316,0.000000
3.116886,0.000000
3.120456,-0.000000
3.124027,-0.000000
3.127597,-0.000000
3.131167,-0.000000
3.134738,0.000000
3.138308,0.000000
3.141878,0.000000
3.145449,0.000000
3.149019,0.000000
3.152589,0.000000
3.156160,-0.000000
3.159730,-0.000000
3.163300,-0.000000
3.166870,-0.000000
3.170441,0.000000
3.174011,0.000000
3.177581,0.000000
3.181152,0.000000
3.184722,0.000000
3.188292,-0.000000
3.191863,-0.000000
3.195433,-0.000000
3.199003,-0.000000
3.202574,-0.000000
3.206144,0.000000
3.209714,0.000000
3.213285,0.000000
3.216855,0.000000
3.220425,0.000000
3.223996,-0.000000
3.227566,-0.000000
3.231136,-0.000000
3.234707,-0.000000
3.238277,-0.000000
3.241847,0.000000
3.245417,0.000000
3.248988,0.000000
3.252558,0.000000
3.256128,0.000000
3.259699,-0.000000
3.263269,-0.000000
3.266839,-0.000000
3.270410,-0.000000
3.273980,-0.000000
3.277550,0.000000
3.281121,0.000000
3.284691,0.000000
3.288261,0.000000
3.291832,0.000000
3.295402,0.000000
3.298972,-0.000000
3.302543,-0.000000
3.306113,-0.000000
3.309683,-0.000000
3.313253,0.000000
3.316824,0.000000
3.320394,0.000000
3.323964,0.000000
3.327535,0.000000
3.331105,0.000000
3.334675,-0.000000
3.338246,-0.000000
3.341816,-0.000000
3.345386,-0.000000
3.348957,0.000000
3.352527,0.000000
3.356097,0.000000
3.359668,0.000000
3.363238,0.000000
3.366808,0.000000
3.370379,-0.000000
3.373949,-0.000000
3.377519,-0.000000
3.381089,-0.000000
3.384660,0.000000
3.388230,0.000000
3.391800,0.000000
3.395371,0.000000
3.398941,0.000000
3.402511,0.000000
3.406082,-0.000000
3.409652,-0.000000
3.413222,-0.000000
3.416793,-0.000000
3.420363,0.000000
3.423933,0.000000
3.427504,0.000000
3.431074,0.000000
3.434644,0.000000
3.438215,0.000000
3.441785,-0.000000
3.445355,-0.000000
3.448925,-0.000000
3.452496,-0.000000
3.456066,0.000000
3.459636,0.000000
3.463207,0.000000
3.466777,0.000000
3.470347,0.000000
3.473918,0.000000
3.477488,-0.000000
3.481058,-0.000000
3.484629,-0.000000
3.488199,-0.000000
3.491769,0.000000
3.495340,0.000000
3.498910,0.000000
3.502480,0.000000
3.506051,0.000000
3.509621,0.000000
3.513191,-0.000000
3.516761,-0.000000
3.520332,-0.000000
3.523902,-0.000000
3.527472,0.000000
3.531043,0.000000
3.534613,0.000000
3.538183,0.000000
3.541754,0.000000
3.545324,0.000000
3.548894,-0.000000
3.552465,-0.000000
3.556035,-0.000000
3.559605,-0.000000
3.563176,0.000000
3.566746,0.000000
3.570316,0.000000
3.573887,0.000000
3.577457,0.000000
3.581027,0.000000
3.584597,-0.000000
3.588168,-0.000000
3.591738,-0.000000
3.595308,-0.000000
3.598879,0.000000
3.602449,0.000000
3.606019,0.000000
3.609590,0.000000
3.613160,0.000000
3.616730,-0.000000
3.620301,-0.000000
3.623871,-0.000000
3.627441,-0.000000
3.631012,-0.000000
3.634582,0.000000
3.638152,0.000000
3.641723,0.000000
3.645293,0.000000
3.648863,0.000000
3.652433,-0.000000
3.656004,-0.000000
3.659574,-0.000000
3.663144,-0.000000
3.666715,-0.000000
3.670285,0.000000
3.673855,0.000000
3.677426,0.000000
3.680996,0.000000
3.684566,0.000000
3.688137,-0.000000
3.691707,-0.000000
3.695277,-0.000000
3.698848,-0.000000
3.702418,-0.000000
3.705988,0.000000
3.709559,0.000000
3.713129,0.000000
3.716699,0.000000
3.720270,0.000000
3.723840,-0.000000
3.727410,-0.000000
3.730980,-0.000000
3.734551,-0.000000
3.738121,-0.000000
3.741691,0.000000
3.745262,0.000000
3.748832,0.000000
3.752402,0.000000
3.755973,0.000000
3.759543,-0.000000
3.763113,-0.000000
3.766684,-0.000000
3.770254,-0.000000
3.773824,-0.000000
3.777395,0.000000
3.780965,0.000000
3.784535,0.000000
3.788106,0.000000
3.791676,0.000000
3.795246,-0.000000
3.798816,-0.000000
3.802387,-0.000000
3.805957,-0.000000
3.809527,-0.000000
3.813098,0.000000
3.816668,0.000000
3.820238,0.000000
3.823809,0.000000
3.827379,0.000000
3.830949,-0.000000
3.834520,-0.000000
3.838090,-0.000000
3.841660,-0.000000
3.845231,-0.000000
3.848801,0.000000
3.852371,0.000000
3.855942,0.000000
3.859512,0.000000
3.863082,0.000000
3.866652,-0.000000
3.870223,-0.000000
3.873793,-0.000000
3.877363,-0.000000
3.880934,-0.000000
3.884504,0.000000
3.888074,0.000000
3.891645,0.000000
3.895215,0.000000
3.898785,0.000000
3.902356,-0.000000
3.905926,-0.000000
3.909496,-0.000000
3.913067,-0.000000
3.916637,-0.000000
3.920207,0.000000
3.923778,0.000000
3.927348,0.000000
3.930918,0.000000
3.934488,0.000000
3.938059,-0.000000
3.941629,-0.000000
3.945199,-0.000000
3.948770,-0.000000
3.952340,-0.000000
3.955910,0.000000
3.959481,0.000000
3.963051,0.000000
3.966621,0.000000
3.970192,0.000000
3.973762,-0.000000
3.977332,-0.000000
3.980903,-0.000000
3.984473,-0.000000
3.988043,-0.000000
3.991614,0.000000
3.995184,0.000000
3.998754,0.000000


==> anc/fig14/sigma_sc_GS_a.csv <==
omega/4E_p,sigma
0.003570,0.000049
0.007141,0.000027
0.010711,0.000020
0.014281,0.000017
0.017852,0.000015
0.021422,0.000014
0.024992,0.000013
0.028563,0.000013
0.032133,0.000012
0.035703,0.000012
0.039273,0.000012
0.042844,0.000013
0.046414,0.000013
0.049984,0.000013
0.053555,0.000014
0.057125,0.000014
0.060695,0.000015
0.064266,0.000015
0.067836,0.000016
0.071406,0.000017
0.074977,0.000018
0.078547,0.000019
0.082117,0.000020
0.085688,0.000021
0.089258,0.000022
0.092828,0.000023
0.096399,0.000024
0.099969,0.000026
0.103539,0.000027
0.107109,0.000029
0.110680,0.000031
0.114250,0.000033
0.117820,0.000035
0.121391,0.000037
0.124961,0.000040
0.128531,0.000042
0.132102,0.000045
0.135672,0.000048
0.139242,0.000051
0.142813,0.000054
0.146383,0.000058
0.149953,0.000062
0.153524,0.000066
0.157094,0.000070
0.160664,0.000075
0.164235,0.000080
0.167805,0.000085
0.171375,0.000091
0.174945,0.000097
0.178516,0.000104
0.182086,0.000111
0.185656,0.000118
0.189227,0.000126
0.192797,0.000135
0.196367,0.000144
0.199938,0.000153
0.203508,0.000164
0.207078,0.000175
0.210649,0.000186
0.214219,0.000199
0.217789,0.000212
0.221360,0.000226
0.224930,0.000241
0.228500,0.000256
0.232071,0.000273
0.235641,0.000291
0.239211,0.000310
0.242782,0.000330
0.246352,0.000352
0.249922,0.000374
0.253492,0.000398
0.257063,0.000424
0.260633,0.000451
0.264203,0.000480
0.267774,0.000510
0.271344,0.000542
0.274914,0.000576
0.278485,0.000613
0.282055,0.000651
0.285625,0.000691
0.289196,0.000734
0.292766,0.000779
0.296336,0.000827
0.299907,0.000877
0.303477,0.000930
0.307047,0.000987
0.310618,0.001046
0.314188,0.001108
0.317758,0.001174
0.321328,0.001244
0.324899,0.001317
0.328469,0.001394
0.332039,0.001475
0.335610,0.001561
0.339180,0.001650
0.342750,0.001745
0.346321,0.001844
0.349891,0.001949
0.353461,0.002058
0.357032,0.002174
0.360602,0.002294
0.364172,0.002421
0.367743,0.002554
0.371313,0.002694
0.374883,0.002840
0.378454,0.002993
0.382024,0.003154
0.385594,0.003321
0.389164,0.003497
0.392735,0.003681
0.396305,0.003873
0.399875,0.004074
0.403446,0.004283
0.407016,0.004502
0.410586,0.004731
0.414157,0.004970
0.417727,0.005218
0.421297,0.005478
0.424868,0.005748
0.428438,0.006029
0.432008,0.006323
0.435579,0.006628
0.439149,0.006945
0.442719,0.007275
0.446290,0.007618
0.449860,0.007974
0.453430,0.008344
0.457000,0.008728
0.460571,0.009127
0.464141,0.009541
0.467711,0.009969
0.471282,0.010413
0.474852,0.010873
0.478422,0.011350
0.481993,0.011842
0.485563,0.012352
0.489133,0.012879
0.492704,0.013424
0.496274,0.013987
0.499844,0.014568
0.503415,0.015167
0.506985,0.015786
0.510555,0.016423
0.514126,0.017081
0.517696,0.017758
0.521266,0.018454
0.524836,0.019172
0.528407,0.019909
0.531977,0.020668
0.535547,0.021447
0.539118,0.022248
0.542688,0.023070
0.546258,0.023913
0.549829,0.024778
0.553399,0.025665
0.556969,0.026573
0.560540,0.027504
0.564110,0.028456
0.567680,0.029430
0.571251,0.030426
0.574821,0.031444
0.578391,0.032483
0.581962,0.033544
0.585532,0.034627
0.589102,0.035732
0.592672,0.036857
0.596243,0.038004
0.599813,0.039171
0.603383,0.040359
0.606954,0.041567
0.610524,0.042795
0.614094,0.044042
0.617665,0.045309
0.621235,0.046594
0.624805,0.047897
0.628376,0.049218
0.631946,0.050556
0.635516,0.051910
0.639087,0.053280
0.642657,0.054665
0.646227,0.056065
0.649798,0.057478
0.653368,0.058904
0.656938,0.060342
0.660509,0.061792
0.664079,0.063252
0.667649,0.064721
0.671219,0.066199
0.674790,0.067684
0.678360,0.069176
0.681930,0.070674
0.685501,0.072175
0.689071,0.073680
0.692641,0.075188
0.696212,0.076696
0.699782,0.078203
0.703352,0.079710
0.706923,0.081214
0.710493,0.082714
0.714063,0.084208
0.717634,0.085697
0.721204,0.087177
0.724774,0.088648
0.728345,0.090109
0.731915,0.091558
0.735485,0.092994
0.739055,0.094416
0.742626,0.095821
0.746196,0.097209
0.749766,0.098579
0.753337,0.099929
0.756907,0.101257
0.760477,0.102563
0.764048,0.103844
0.767618,0.105100
0.771188,0.106330
0.774759,0.107531
0.778329,0.108703
0.781899,0.109845
0.785470,0.110955
0.789040,0.112031
0.792610,0.113074
0.796181,0.114081
0.799751,0.115051
0.803321,0.115984
0.806891,0.116878
0.810462,0.117732
0.814032,0.118545
0.817602,0.119317
0.821173,0.120046
0.824743,0.120732
0.828313,0.121374
0.831884,0.121970
0.835454,0.122521
0.839024,0.123025
0.842595,0.123482
0.846165,0.123892
0.849735,0.124253
0.853306,0.124566
0.856876,0.124830
0.860446,0.125045
0.864017,0.125210
0.867587,0.125326
0.871157,0.125391
0.874727,0.125407
0.878298,0.125373
0.881868,0.125288
0.885438,0.125154
0.889009,0.124970
0.892579,0.124736
0.896149,0.124453
0.899720,0.124121
0.903290,0.123740
0.906860,0.123311
0.910431,0.122834
0.914001,0.122311
0.917571,0.121740
0.921142,0.121124
0.924712,0.120463
0.928282,0.119757
0.931853,0.119008
0.935423,0.118216
0.938993,0.117382
0.942563,0.116507
0.946134,0.115593
0.949704,0.114639
0.953274,0.113648
0.956845,0.112620
0.960415,0.111557
0.963985,0.110459
0.967556,0.109328
0.971126,0.108165
0.974696,0.106972
0.978267,0.105749
0.981837,0.104498
0.985407,0.103220
0.988978,0.101917
0.992548,0.100589
0.996118,0.099239
0.999689,0.097868
1.003259,0.096477
1.006829,0.095067
1.010399,0.093640
1.013970,0.092198
1.017540,0.090741
1.021110,0.089271
1.024681,0.087789
1.028251,0.086297
1.031821,0.084796
1.035392,0.083288
1.038962,0.081773
1.042532,0.080254
1.046103,0.078731
1.049673,0.077206
1.053243,0.075679
1.056814,0.074153
1.060384,0.072628
1.063954,0.071106
1.067525,0.069588
1.071095,0.068074
1.074665,0.066567
1.078236,0.065066
1.081806,0.063574
1.085376,0.062091
1.088946,0.060617
1.092517,0.059155
1.096087,0.057705
1.099657,0.056267
1.103228,0.054843
1.106798,0.053433
1.110368,0.052039
1.113939,0.050660
1.117509,0.049298
1.121079,0.047953
1.124650,0.046626
1.128220,0.045317
1.131790,0.044027
1.135361,0.042757
1.138931,0.041506
1.142501,0.040275
1.146072,0.039065
1.149642,0.037877
1.153212,0.036709
1.156782,0.035563
1.160353,0.034438
1.163923,0.033336
1.167493,0.032256
1.171064,0.031198
1.174634,0.030163
1.178204,0.029150
1.181775,0.028159
1.185345,0.027192
1.188915,0.026247
1.192486,0.025324
1.196056,0.024424
1.199626,0.023546
1.203197,0.022691
1.206767,0.021858
1.210337,0.021046
1.213908,0.020257
1.217478,0.019489
1.221048,0.018743
1.224618,0.018018
1.228189,0.017314
1.231759,0.016631
1.235329,0.015968
1.238900,0.015326
1.242470,0.014703
1.246040,0.014100
1.249611,0.013516
1.253181,0.012951
1.256751,0.012404
1.260322,0.011876
1.263892,0.011365
1.267462,0.010873
1.271033,0.010397
1.274603,0.009938
1.278173,0.009495
1.281744,0.009069
1.285314,0.008658
1.288884,0.008262
1.292454,0.007881
1.296025,0.007515
1.299595,0.007162
1.303165,0.006824
1.306736,0.006499
1.310306,0.006187
1.313876,0.005887
1.317447,0.005600
1.321017,0.005324
1.324587,0.005060
1.328158,0.004807
1.331728,0.004565
1.335298,0.004333
1.338869,0.004112
1.342439,0.003900
1.346009,0.003697
1.349580,0.003504
1.353150,0.003319
1.356720,0.003143
1.360290,0.002975
1.363861,0.002815
1.367431,0.002662
1.371001,0.002517
1.374572,0.002378
1.378142,0.002246
1.381712,0.002121
1.385283,0.002002
1.388853,0.001889
1.392423,0.001781
1.395994,0.001679
1.399564,0.001582
1.403134,0.001490
1.406705,0.001403
1.410275,0.001320
1.413845,0.001242
1.417416,0.001168
1.420986,0.001098
1.424556,0.001032
1.428126,0.000969
1.431697,0.000910
1.435267,0.000854
1.438837,0.000801
1.442408,0.000751
1.445978,0.000704
1.449548,0.000659
1.453119,0.000617
1.456689,0.000578
1.460259,0.000541
1.463830,0.000506
1.467400,0.000473
1.470970,0.000442
1.474541,0.000413
1.478111,0.000386
1.481681,0.000360
1.485252,0.000336
1.488822,0.000313
1.492392,0.000292
1.495962,0.000272
1.499533,0.000254
1.503103,0.000236
1.506673,0.000220
1.510244,0.000204
1.513814,0.000190
1.517384,0.000177
1.520955,0.000164
1.524525,0.000153
1.528095,0.000142
1.531666,0.000131
1.535236,0.000122
1.538806,0.000113
1.542377,0.000105
1.545947,0.000097
1.549517,0.000090
1.553088,0.000083
1.556658,0.000077
1.560228,0.000071
1.563799,0.000066
1.567369,0.000061
1.570939,0.000056
1.574509,0.000052
1.578080,0.000048
1.581650,0.000044
1.585220,0.000041
1.588791,0.000038
1.592361,0.000035
1.595931,0.000032
1.599502,0.000029
1.603072,0.000027
1.606642,0.000025
1.610213,0.000023
1.613783,0.000021
1.617353,0.000019
1.620924,0.000018
1.624494,0.000016
1.628064,0.000015
1.631635,0.000014
1.635205,0.000013
1.638775,0.000012
1.642345,0.000011
1.645916,0.000010
1.649486,0.000009
1.653056,0.000008
1.656627,0.000007
1.660197,0.000007
1.663767,0.000006
1.667338,0.000006
1.670908,0.000005
1.674478,0.000005
1.678049,0.000004
1.681619,0.000004
1.685189,0.000004
1.688760,0.000003
1.692330,0.000003
1.695900,0.000003
1.699471,0.000002
1.703041,0.000002
1.706611,0.000002
1.710181,0.000002
1.713752,0.000002
1.717322,0.000002
1.720892,0.000001
1.724463,0.000001
1.728033,0.000001
1.731603,0.000001
1.735174,0.000001
1.738744,0.000001
1.742314,0.000001
1.745885,0.000001
1.749455,0.000001
1.753025,0.000001
1.756596,0.000001
1.760166,0.000000
1.763736,0.000000
1.767307,0.000000
1.770877,0.000000
1.774447,0.000000
1.778017,0.000000
1.781588,0.000000
1.785158,0.000000
1.788728,0.000000
1.792299,0.000000
1.795869,0.000000
1.799439,0.000000
1.803010,0.000000
1.806580,0.000000
1.810150,0.000000
1.813721,0.000000
1.817291,0.000000
1.820861,0.000000
1.824432,0.000000
1.828002,0.000000
1.831572,0.000000
1.835143,0.000000
1.838713,0.000000
1.842283,0.000000
1.845853,0.000000
1.849424,0.000000
1.852994,0.000000
1.856564,0.000000
1.860135,0.000000
1.863705,0.000000
1.867275,0.000000
1.870846,0.000000
1.874416,0.000000
1.877986,0.000000
1.881557,0.000000
1.885127,0.000000
1.888697,0.000000
1.892268,0.000000
1.895838,0.000000
1.899408,0.000000
1.902979,0.000000
1.906549,0.000000
1.910119,0.000000
1.913689,0.000000
1.917260,0.000000
1.920830,0.000000
1.924400,0.000000
1.927971,0.000000
1.931541,0.000000
1.935111,0.000000
1.938682,0.000000
1.942252,0.000000
1.945822,0.000000
1.949393,0.000000
1.952963,0.000000
1.956533,0.000000
1.960104,0.000000
1.963674,0.000000
1.967244,0.000000
1.970815,0.000000
1.974385,0.000000
1.977955,0.000000
1.981526,0.000000
1.985096,0.000000
1.988666,0.000000
1.992236,0.000000
1.995807,0.000000
1.999377,0.000000
2.002947,0.000000
2.006518,0.000000
2.010088,0.000000
2.013658,0.000000
2.017229,0.000000
2.020799,0.000000
2.024369,0.000000
2.027940,0.000000
2.031510,0.000000
2.035080,0.000000
2.038651,0.000000
2.042221,0.000000
2.045791,0.000000
2.049362,0.000000
2.052932,0.000000
2.056502,0.000000
2.060072,0.000000
2.063643,0.000000
2.067213,0.000000
2.070783,0.000000
2.074354,0.000000
2.077924,0.000000
2.081494,0.000000
2.085065,0.000000
2.088635,0.000000
2.092205,0.000000
2.095776,0.000000
2.099346,0.000000
2.102916,0.000000
2.106487,0.000000
2.110057,0.000000
2.113627,0.000000
2.117198,0.000000
2.120768,0.000000
2.124338,0.000000
2.127908,0.000000
2.131479,0.000000
2.135049,0.000000
2.138619,0.000000
2.142190,0.000000
2.145760,0.000000
2.149330,0.000000
2.152901,0.000000
2.156471,0.000000
2.160041,0.000000
2.163612,0.000000
2.167182,0.000000
2.170752,0.000000
2.174323,0.000000
2.177893,0.000000
2.181463,0.000000
2.185034,0.000000
2.188604,0.000000
2.192174,0.000000
2.195744,0.000000
2.199315,0.000000
2.202885,0.000000
2.206455,0.000000
2.210026,0.000000
2.213596,0.000000
2.217166,0.000000
2.220737,0.000000
2.224307,0.000000
2.227877,0.000000
2.231448,0.000000
2.235018,0.000000
2.238588,0.000000
2.242159,0.000000
2.245729,0.000000
2.249299,0.000000
2.252870,0.000000
2.256440,0.000000
2.260010,0.000000
2.263580,0.000000
2.267151,0.000000
2.270721,0.000000
2.274291,0.000000
2.277862,0.000000
2.281432,0.000000
2.285002,0.000000
2.288573,0.000000
2.292143,0.000000
2.295713,0.000000
2.299284,0.000000
2.302854,0.000000
2.306424,0.000000
2.309995,0.000000
2.313565,0.000000
2.317135,0.000000
2.320706,0.000000
2.324276,0.000000
2.327846,0.000000
2.331416,0.000000
2.334987,0.000000
2.338557,0.000000
2.342127,0.000000
2.345698,0.000000
2.349268,0.000000
2.352838,0.000000
2.356409,0.000000
2.359979,0.000000
2.363549,0.000000
2.367120,0.000000
2.370690,0.000000
2.374260,0.000000
2.377831,0.000000
2.381401,0.000000
2.384971,0.000000
2.388542,0.000000
2.392112,0.000000
2.395682,0.000000
2.399253,0.000000
2.402823,0.000000
2.406393,0.000000
2.409963,0.000000
2.413534,0.000000
2.417104,0.000000
2.420674,0.000000
2.424245,0.000000
2.427815,0.000000
2.431385,0.000000
2.434956,0.000000
2.438526,0.000000
2.442096,0.000000
2.445667,0.000000
2.449237,0.000000
2.452807,0.000000
2.456378,0.000000
2.459948,0.000000
2.463518,0.000000
2.467089,0.000000
2.470659,0.000000
2.474229,0.000000
2.477799,0.000000
2.481370,0.000000
2.484940,0.000000
2.488510,0.000000
2.492081,0.000000
2.495651,0.000000
2.499221,0.000000
2.502792,0.000000
2.506362,0.000000
2.509932,0.000000
2.513503,0.000000
2.517073,0.000000
2.520643,0.000000
2.524214,0.000000
2.527784,0.000000
2.531354,0.000000
2.534925,0.000000
2.538495,0.000000
2.542065,0.000000
2.545635,0.000000
2.549206,0.000000
2.552776,0.000000
2.556346,0.000000
2.559917,0.000000
2.563487,0.000000
2.567057,0.000000
2.570628,0.000000
2.574198,0.000000
2.577768,0.000000
2.581339,0.000000
2.584909,0.000000
2.588479,0.000000
2.592050,0.000000
2.595620,0.000000
2.599190,0.000000
2.602761,0.000000
2.606331,0.000000
2.609901,0.000000
2.613471,0.000000
2.617042,0.000000
2.620612,0.000000
2.624182,0.000000
2.627753,0.000000
2.631323,0.000000
2.634893,0.000000
2.638464,0.000000
2.642034,0.000000
2.645604,0.000000
2.649175,0.000000
2.652745,0.000000
2.656315,0.000000
2.659886,0.000000
2.663456,0.000000
2.667026,0.000000
2.670597,0.000000
2.674167,0.000000
2.677737,0.000000
2.681307,0.000000
2.684878,0.000000
2.688448,0.000000
2.692018,0.000000
2.695589,0.000000
2.699159,0.000000
2.702729,0.000000
2.706300,0.000000
2.709870,0.000000
2.713440,0.000000
2.717011,0.000000
2.720581,0.000000
2.724151,0.000000
2.727722,0.000000
2.731292,0.000000
2.734862,0.000000
2.738433,0.000000
2.742003,0.000000
2.745573,0.000000
2.749143,0.000000
2.752714,0.000000
2.756284,0.000000
2.759854,0.000000
2.763425,0.000000
2.766995,0.000000
2.770565,0.000000
2.774136,0.000000
2.777706,0.000000
2.781276,0.000000
2.784847,0.000000
2.788417,0.000000
2.791987,0.000000
2.795558,0.000000
2.799128,0.000000
2.802698,0.000000
2.806269,0.000000
2.809839,0.000000
2.813409,0.000000
2.816980,0.000000
2.820550,0.000000
2.824120,0.000000
2.827690,0.000000
2.831261,0.000000
2.834831,0.000000
2.838401,0.000000
2.841972,0.000000
2.845542,0.000000
2.849112,0.000000
2.852683,0.000000
2.856253,0.000000
2.859823,0.000000
2.863394,0.000000
2.866964,0.000000
2.870534,0.000000
2.874105,0.000000
2.877675,0.000000
2.881245,0.000000
2.884816,0.000000
2.888386,0.000000
2.891956,0.000000
2.895526,0.000000
2.899097,0.000000
2.902667,0.000000
2.906237,0.000000
2.909808,0.000000
2.913378,0.000000
2.916948,0.000000
2.920519,0.000000
2.924089,0.000000
2.927659,0.000000
2.931230,0.000000
2.934800,0.000000
2.938370,0.000000
2.941941,0.000000
2.945511,0.000000
2.949081,0.000000
2.952652,0.000000
2.956222,0.000000
2.959792,0.000000
2.963362,0.000000
2.966933,0.000000
2.970503,0.000000
2.974073,0.000000
2.977644,0.000000
2.981214,0.000000
2.984784,0.000000
2.988355,0.000000
2.991925,0.000000
2.995495,0.000000
2.999066,0.000000
3.002636,0.000000
3.006206,0.000000
3.009777,0.000000
3.013347,0.000000
3.016917,0.000000
3.020488,0.000000
3.024058,0.000000
3.027628,0.000000
3.031198,0.000000
3.034769,0.000000
3.038339,0.000000
3.041909,0.000000
3.045480,0.000000
3.049050,0.000000
3.052620,0.000000
3.056191,0.000000
3.059761,0.000000
3.063331,0.000000
3.066902,0.000000
3.070472,0.000000
3.074042,0.000000
3.077613,0.000000
3.081183,0.000000
3.084753,0.000000
3.088324,0.000000
3.091894,0.000000
3.095464,0.000000
3.099034,0.000000
3.102605,0.000000
3.106175,0.000000
3.109745,0.000000
3.113316,0.000000
3.116886,0.000000
3.120456,0.000000
3.124027,0.000000
3.127597,0.000000
3.131167,0.000000
3.134738,0.000000
3.138308,0.000000
3.141878,0.000000
3.145449,0.000000
3.149019,0.000000
3.152589,0.000000
3.156160,0.000000
3.159730,0.000000
3.163300,0.000000
3.166870,0.000000
3.170441,0.000000
3.174011,0.000000
3.177581,0.000000
3.181152,0.000000
3.184722,0.000000
3.188292,0.000000
3.191863,0.000000
3.195433,0.000000
3.199003,0.000000
3.202574,0.000000
3.206144,0.000000
3.209714,0.000000
3.213285,0.000000
3.216855,0.000000
3.220425,0.000000
3.223996,0.000000
3.227566,0.000000
3.231136,0.000000
3.234707,0.000000
3.238277,0.000000
3.241847,0.000000
3.245417,0.000000
3.248988,0.000000
3.252558,0.000000
3.256128,0.000000
3.259699,0.000000
3.263269,0.000000
3.266839,0.000000
3.270410,0.000000
3.273980,0.000000
3.277550,0.000000
3.281121,0.000000
3.284691,0.000000
3.288261,0.000000
3.291832,0.000000
3.295402,0.000000
3.298972,0.000000
3.302543,0.000000
3.306113,0.000000
3.309683,0.000000
3.313253,0.000000
3.316824,0.000000
3.320394,0.000000
3.323964,0.000000
3.327535,0.000000
3.331105,0.000000
3.334675,0.000000
3.338246,0.000000
3.341816,0.000000
3.345386,0.000000
3.348957,0.000000
3.352527,0.000000
3.356097,0.000000
3.359668,0.000000
3.363238,0.000000
3.366808,0.000000
3.370379,0.000000
3.373949,0.000000
3.377519,0.000000
3.381089,0.000000
3.384660,0.000000
3.388230,0.000000
3.391800,0.000000
3.395371,0.000000
3.398941,0.000000
3.402511,0.000000
3.406082,0.000000
3.409652,0.000000
3.413222,0.000000
3.416793,0.000000
3.420363,0.000000
3.423933,0.000000
3.427504,0.000000
3.431074,0.000000
3.434644,0.000000
3.438215,0.000000
3.441785,0.000000
3.445355,0.000000
3.448925,0.000000
3.452496,0.000000
3.456066,0.000000
3.459636,0.000000
3.463207,0.000000
3.466777,0.000000
3.470347,0.000000
3.473918,0.000000
3.477488,0.000000
3.481058,0.000000
3.484629,0.000000
3.488199,0.000000
3.491769,0.000000
3.495340,0.000000
3.498910,0.000000
3.502480,0.000000
3.506051,0.000000
3.509621,0.000000
3.513191,0.000000
3.516761,0.000000
3.520332,0.000000
3.523902,0.000000
3.527472,0.000000
3.531043,0.000000
3.534613,0.000000
3.538183,0.000000
3.541754,0.000000
3.545324,0.000000
3.548894,0.000000
3.552465,0.000000
3.556035,0.000000
3.559605,0.000000
3.563176,0.000000
3.566746,0.000000
3.570316,0.000000
3.573887,0.000000
3.577457,0.000000
3.581027,0.000000
3.584597,0.000000
3.588168,0.000000
3.591738,0.000000
3.595308,0.000000
3.598879,0.000000
3.602449,0.000000
3.606019,0.000000
3.609590,0.000000
3.613160,0.000000
3.616730,0.000000
3.620301,0.000000
3.623871,0.000000
3.627441,0.000000
3.631012,0.000000
3.634582,0.000000
3.638152,0.000000
3.641723,0.000000
3.645293,0.000000
3.648863,0.000000
3.652433,0.000000
3.656004,0.000000
3.659574,0.000000
3.663144,0.000000
3.666715,0.000000
3.670285,0.000000
3.673855,0.000000
3.677426,0.000000
3.680996,0.000000
3.684566,0.000000
3.688137,0.000000
3.691707,0.000000
3.695277,0.000000
3.698848,0.000000
3.702418,0.000000
3.705988,0.000000
3.709559,0.000000
3.713129,0.000000
3.716699,0.000000
3.720270,0.000000
3.723840,0.000000
3.727410,0.000000
3.730980,0.000000
3.734551,0.000000
3.738121,0.000000
3.741691,0.000000
3.745262,0.000000
3.748832,0.000000
3.752402,0.000000
3.755973,0.000000
3.759543,0.000000
3.763113,0.000000
3.766684,0.000000
3.770254,0.000000
3.773824,0.000000
3.777395,0.000000
3.780965,0.000000
3.784535,0.000000
3.788106,0.000000
3.791676,0.000000
3.795246,0.000000
3.798816,0.000000
3.802387,0.000000
3.805957,0.000000
3.809527,0.000000
3.813098,0.000000
3.816668,0.000000
3.820238,0.000000
3.823809,0.000000
3.827379,0.000000
3.830949,0.000000
3.834520,0.000000
3.838090,0.000000
3.841660,0.000000
3.845231,0.000000
3.848801,0.000000
3.852371,0.000000
3.855942,0.000000
3.859512,0.000000
3.863082,0.000000
3.866652,0.000000
3.870223,0.000000
3.873793,0.000000
3.877363,0.000000
3.880934,0.000000
3.884504,0.000000
3.888074,0.000000
3.891645,0.000000
3.895215,0.000000
3.898785,0.000000
3.902356,0.000000
3.905926,0.000000
3.909496,0.000000
3.913067,0.000000
3.916637,0.000000
3.920207,0.000000
3.923778,0.000000
3.927348,0.000000
3.930918,0.000000
3.934488,0.000000
3.938059,0.000000
3.941629,0.000000
3.945199,0.000000
3.948770,0.000000
3.952340,0.000000
3.955910,0.000000
3.959481,0.000000
3.963051,0.000000
3.966621,0.000000
3.970192,0.000000
3.973762,0.000000
3.977332,0.000000
3.980903,0.000000
3.984473,0.000000
3.988043,0.000000
3.991614,0.000000
3.995184,0.000000
3.998754,0.000000


==> anc/fig14/sigma_sc_GS_b.csv <==
omega/4E_p,sigma
0.003570,0.000003
0.007141,0.000002
0.010711,0.000001
0.014281,0.000001
0.017852,0.000001
0.021422,0.000001
0.024992,0.000001
0.028563,0.000001
0.032133,0.000001
0.035703,0.000001
0.039273,0.000001
0.042844,0.000001
0.046414,0.000001
0.049984,0.000001
0.053555,0.000001
0.057125,0.000001
0.060695,0.000001
0.064266,0.000001
0.067836,0.000001
0.071406,0.000001
0.074977,0.000001
0.078547,0.000001
0.082117,0.000002
0.085688,0.000002
0.089258,0.000002
0.092828,0.000002
0.096399,0.000002
0.099969,0.000002
0.103539,0.000002
0.107109,0.000002
0.110680,0.000003
0.114250,0.000003
0.117820,0.000003
0.121391,0.000003
0.124961,0.000004
0.128531,0.000004
0.132102,0.000004
0.135672,0.000004
0.139242,0.000005
0.142813,0.000005
0.146383,0.000005
0.149953,0.000006
0.153524,0.000006
0.157094,0.000007
0.160664,0.000007
0.164235,0.000008
0.167805,0.000009
0.171375,0.000009
0.174945,0.000010
0.178516,0.000011
0.182086,0.000012
0.185656,0.000013
0.189227,0.000014
0.192797,0.000015
0.196367,0.000016
0.199938,0.000017
0.203508,0.000018
0.207078,0.000020
0.210649,0.000021
0.214219,0.000023
0.217789,0.000025
0.221360,0.000026
0.224930,0.000029
0.228500,0.000031
0.232071,0.000033
0.235641,0.000036
0.239211,0.000038
0.242782,0.000041
0.246352,0.000044
0.249922,0.000048
0.253492,0.000051
0.257063,0.000055
0.260633,0.000059
0.264203,0.000064
0.267774,0.000068
0.271344,0.000073
0.274914,0.000079
0.278485,0.000085
0.282055,0.000091
0.285625,0.000098
0.289196,0.000105
0.292766,0.000112
0.296336,0.000120
0.299907,0.000129
0.303477,0.000138
0.307047,0.000148
0.310618,0.000159
0.314188,0.000170
0.317758,0.000182
0.321328,0.000195
0.324899,0.000208
0.328469,0.000223
0.332039,0.000238
0.335610,0.000255
0.339180,0.000272
0.342750,0.000291
0.346321,0.000310
0.349891,0.000331
0.353461,0.000354
0.357032,0.000377
0.360602,0.000402
0.364172,0.000429
0.367743,0.000457
0.371313,0.000487
0.374883,0.000519
0.378454,0.000553
0.382024,0.000588
0.385594,0.000626
0.389164,0.000666
0.392735,0.000708
0.396305,0.000753
0.399875,0.000800
0.403446,0.000850
0.407016,0.000903
0.410586,0.000959
0.414157,0.001018
0.417727,0.001080
0.421297,0.001145
0.424868,0.001214
0.428438,0.001287
0.432008,0.001364
0.435579,0.001444
0.439149,0.001529
0.442719,0.001619
0.446290,0.001713
0.449860,0.001811
0.453430,0.001915
0.457000,0.002024
0.460571,0.002139
0.464141,0.002259
0.467711,0.002385
0.471282,0.002517
0.474852,0.002656
0.478422,0.002801
0.481993,0.002953
0.485563,0.003113
0.489133,0.003279
0.492704,0.003454
0.496274,0.003636
0.499844,0.003827
0.503415,0.004026
0.506985,0.004234
0.510555,0.004451
0.514126,0.004677
0.517696,0.004913
0.521266,0.005160
0.524836,0.005416
0.528407,0.005684
0.531977,0.005962
0.535547,0.006251
0.539118,0.006553
0.542688,0.006866
0.546258,0.007191
0.549829,0.007529
0.553399,0.007880
0.556969,0.008245
0.560540,0.008623
0.564110,0.009014
0.567680,0.009421
0.571251,0.009842
0.574821,0.010277
0.578391,0.010728
0.581962,0.011195
0.585532,0.011677
0.589102,0.012176
0.592672,0.012691
0.596243,0.013223
0.599813,0.013772
0.603383,0.014339
0.606954,0.014923
0.610524,0.015525
0.614094,0.016145
0.617665,0.016784
0.621235,0.017441
0.624805,0.018117
0.628376,0.018812
0.631946,0.019526
0.635516,0.020260
0.639087,0.021013
0.642657,0.021785
0.646227,0.022578
0.649798,0.023390
0.653368,0.024222
0.656938,0.025075
0.660509,0.025947
0.664079,0.026839
0.667649,0.027751
0.671219,0.028683
0.674790,0.029635
0.678360,0.030607
0.681930,0.031598
0.685501,0.032609
0.689071,0.033639
0.692641,0.034689
0.696212,0.035757
0.699782,0.036844
0.703352,0.037949
0.706923,0.039072
0.710493,0.040212
0.714063,0.041370
0.717634,0.042545
0.721204,0.043736
0.724774,0.044943
0.728345,0.046165
0.731915,0.047401
0.735485,0.048652
0.739055,0.049916
0.742626,0.051194
0.746196,0.052483
0.749766,0.053784
0.753337,0.055095
0.756907,0.056416
0.760477,0.057747
0.764048,0.059085
0.767618,0.060431
0.771188,0.061783
0.774759,0.063141
0.778329,0.064503
0.781899,0.065869
0.785470,0.067237
0.789040,0.068606
0.792610,0.069976
0.796181,0.071345
0.799751,0.072712
0.803321,0.074076
0.806891,0.075436
0.810462,0.076791
0.814032,0.078139
0.817602,0.079479
0.821173,0.080810
0.824743,0.082131
0.828313,0.083441
0.831884,0.084738
0.835454,0.086021
0.839024,0.087290
0.842595,0.088541
0.846165,0.089775
0.849735,0.090990
0.853306,0.092185
0.856876,0.093359
0.860446,0.094510
0.864017,0.095637
0.867587,0.096739
0.871157,0.097816
0.874727,0.098864
0.878298,0.099885
0.881868,0.100875
0.885438,0.101835
0.889009,0.102763
0.892579,0.103659
0.896149,0.104520
0.899720,0.105347
0.903290,0.106138
0.906860,0.106892
0.910431,0.107609
0.914001,0.108287
0.917571,0.108926
0.921142,0.109525
0.924712,0.110084
0.928282,0.110601
0.931853,0.111076
0.935423,0.111509
0.938993,0.111898
0.942563,0.112245
0.946134,0.112547
0.949704,0.112804
0.953274,0.113018
0.956845,0.113186
0.960415,0.113309
0.963985,0.113387
0.967556,0.113419
0.971126,0.113406
0.974696,0.113348
0.978267,0.113244
0.981837,0.113095
0.985407,0.112901
0.988978,0.112661
0.992548,0.112378
0.996118,0.112050
0.999689,0.111678
1.003259,0.111263
1.006829,0.110805
1.010399,0.110304
1.013970,0.109761
1.017540,0.109178
1.021110,0.108553
1.024681,0.107889
1.028251,0.107186
1.031821,0.106445
1.035392,0.105666
1.038962,0.104851
1.042532,0.104000
1.046103,0.103114
1.049673,0.102195
1.053243,0.101244
1.056814,0.100260
1.060384,0.099247
1.063954,0.098204
1.067525,0.097132
1.071095,0.096034
1.074665,0.094910
1.078236,0.093761
1.081806,0.092589
1.085376,0.091395
1.088946,0.090179
1.092517,0.088944
1.096087,0.087691
1.099657,0.086420
1.103228,0.085133
1.106798,0.083831
1.110368,0.082516
1.113939,0.081189
1.117509,0.079851
1.121079,0.078503
1.124650,0.077147
1.128220,0.075784
1.131790,0.074414
1.135361,0.073040
1.138931,0.071663
1.142501,0.070282
1.146072,0.068901
1.149642,0.067519
1.153212,0.066138
1.156782,0.064760
1.160353,0.063384
1.163923,0.062012
1.167493,0.060646
1.171064,0.059286
1.174634,0.057932
1.178204,0.056587
1.181775,0.055251
1.185345,0.053924
1.188915,0.052608
1.192486,0.051303
1.196056,0.050010
1.199626,0.048730
1.203197,0.047463
1.206767,0.046211
1.210337,0.044974
1.213908,0.043752
1.217478,0.042545
1.221048,0.041356
1.224618,0.040183
1.228189,0.039028
1.231759,0.037890
1.235329,0.036771
1.238900,0.035670
1.242470,0.034588
1.246040,0.033526
1.249611,0.032483
1.253181,0.031459
1.256751,0.030456
1.260322,0.029472
1.263892,0.028509
1.267462,0.027566
1.271033,0.026643
1.274603,0.025741
1.278173,0.024859
1.281744,0.023997
1.285314,0.023157
1.288884,0.022336
1.292454,0.021536
1.296025,0.020756
1.299595,0.019996
1.303165,0.019256
1.306736,0.018536
1.310306,0.017835
1.313876,0.017154
1.317447,0.016493
1.321017,0.015850
1.324587,0.015227
1.328158,0.014621
1.331728,0.014035
1.335298,0.013466
1.338869,0.012915
1.342439,0.012381
1.346009,0.011865
1.349580,0.011366
1.353150,0.010883
1.356720,0.010417
1.360290,0.009966
1.363861,0.009531
1.367431,0.009111
1.371001,0.008707
1.374572,0.008316
1.378142,0.007940
1.381712,0.007578
1.385283,0.007230
1.388853,0.006895
1.392423,0.006572
1.395994,0.006262
1.399564,0.005965
1.403134,0.005679
1.406705,0.005405
1.410275,0.005141
1.413845,0.004889
1.417416,0.004647
1.420986,0.004415
1.424556,0.004193
1.428126,0.003981
1.431697,0.003778
1.435267,0.003584
1.438837,0.003398
1.442408,0.003221
1.445978,0.003051
1.449548,0.002890
1.453119,0.002736
1.456689,0.002589
1.460259,0.002449
1.463830,0.002315
1.467400,0.002188
1.470970,0.002067
1.474541,0.001952
1.478111,0.001843
1.481681,0.001739
1.485252,0.001640
1.488822,0.001546
1.492392,0.001457
1.495962,0.001373
1.499533,0.001292
1.503103,0.001217
1.506673,0.001145
1.510244,0.001076
1.513814,0.001012
1.517384,0.000951
1.520955,0.000893
1.524525,0.000839
1.528095,0.000787
1.531666,0.000739
1.535236,0.000693
1.538806,0.000649
1.542377,0.000608
1.545947,0.000570
1.549517,0.000534
1.553088,0.000499
1.556658,0.000467
1.560228,0.000437
1.563799,0.000408
1.567369,0.000381
1.570939,0.000356
1.574509,0.000333
1.578080,0.000310
1.581650,0.000290
1.585220,0.000270
1.588791,0.000252
1.592361,0.000234
1.595931,0.000218
1.599502,0.000203
1.603072,0.000189
1.606642,0.000176
1.610213,0.000164
1.613783,0.000152
1.617353,0.000141
1.620924,0.000131
1.624494,0.000122
1.628064,0.000113
1.631635,0.000105
1.635205,0.000097
1.638775,0.000090
1.642345,0.000083
1.645916,0.000077
1.649486,0.000071
1.653056,0.000066
1.656627,0.000061
1.660197,0.000057
1.663767,0.000052
1.667338,0.000048
1.670908,0.000045
1.674478,0.000041
1.678049,0.000038
1.681619,0.000035
1.685189,0.000032
1.688760,0.000030
1.692330,0.000027
1.695900,0.000025
1.699471,0.000023
1.703041,0.000021
1.706611,0.000020
1.710181,0.000018
1.713752,0.000017
1.717322,0.000015
1.720892,0.000014
1.724463,0.000013
1.728033,0.000012
1.731603,0.000011
1.735174,0.000010
1.738744,0.000009
1.742314,0.000008
1.745885,0.000008
1.749455,0.000007
1.753025,0.000006
1.756596,0.000006
1.760166,0.000005
1.763736,0.000005
1.767307,0.000004
1.770877,0.000004
1.774447,0.000004
1.778017,0.000003
1.781588,0.000003
1.785158,0.000003
1.788728,0.000003
1.792299,0.000002
1.795869,0.000002
1.799439,0.000002
1.803010,0.000002
1.806580,0.000002
1.810150,0.000001
1.813721,0.000001
1.817291,0.000001
1.820861,0.000001
1.824432,0.000001
1.828002,0.000001
1.831572,0.000001
1.835143,0.000001
1.838713,0.000001
1.842283,0.000001
1.845853,0.000001
1.849424,0.000000
1.852994,0.000000
1.856564,0.000000
1.860135,0.000000
1.863705,0.000000
1.867275,0.000000
1.870846,0.000000
1.874416,0.000000
1.877986,0.000000
1.881557,0.000000
1.885127,0.000000
1.888697,0.000000
1.892268,0.000000
1.895838,0.000000
1.899408,0.000000
1.902979,0.000000
1.906549,0.000000
1.910119,0.000000
1.913689,0.000000
1.917260,0.000000
1.920830,0.000000
1.924400,0.000000
1.927971,0.000000
1.931541,0.000000
1.935111,0.000000
1.938682,0.000000
1.942252,0.000000
1.945822,0.000000
1.949393,0.000000
1.952963,0.000000
1.956533,0.000000
1.960104,0.000000
1.963674,0.000000
1.967244,0.000000
1.970815,0.000000
1.974385,0.000000
1.977955,0.000000
1.981526,0.000000
1.985096,0.000000
1.988666,0.000000
1.992236,0.000000
1.995807,0.000000
1.999377,0.000000
2.002947,0.000000
2.006518,0.000000
2.010088,0.000000
2.013658,0.000000
2.017229,0.000000
2.020799,0.000000
2.024369,0.000000
2.027940,0.000000
2.031510,0.000000
2.035080,0.000000
2.038651,0.000000
2.042221,0.000000
2.045791,0.000000
2.049362,0.000000
2.052932,0.000000
2.056502,0.000000
2.060072,0.000000
2.063643,0.000000
2.067213,0.000000
2.070783,0.000000
2.074354,0.000000
2.077924,0.000000
2.081494,0.000000
2.085065,0.000000
2.088635,0.000000
2.092205,0.000000
2.095776,0.000000
2.099346,0.000000
2.102916,0.000000
2.106487,0.000000
2.110057,0.000000
2.113627,0.000000
2.117198,0.000000
2.120768,0.000000
2.124338,0.000000
2.127908,0.000000
2.131479,0.000000
2.135049,0.000000
2.138619,0.000000
2.142190,0.000000
2.145760,0.000000
2.149330,0.000000
2.152901,0.000000
2.156471,0.000000
2.160041,0.000000
2.163612,0.000000
2.167182,0.000000
2.170752,0.000000
2.174323,0.000000
2.177893,0.000000
2.181463,0.000000
2.185034,0.000000
2.188604,0.000000
2.192174,0.000000
2.195744,0.000000
2.199315,0.000000
2.202885,0.000000
2.206455,0.000000
2.210026,0.000000
2.213596,0.000000
2.217166,0.000000
2.220737,0.000000
2.224307,0.000000
2.227877,0.000000
2.231448,0.000000
2.235018,0.000000
2.238588,0.000000
2.242159,0.000000
2.245729,0.000000
2.249299,0.000000
2.252870,0.000000
2.256440,0.000000
2.260010,0.000000
2.263580,0.000000
2.267151,0.000000
2.270721,0.000000
2.274291,0.000000
2.277862,0.000000
2.281432,0.000000
2.285002,0.000000
2.288573,0.000000
2.292143,0.000000
2.295713,0.000000
2.299284,0.000000
2.302854,0.000000
2.306424,0.000000
2.309995,0.000000
2.313565,0.000000
2.317135,0.000000
2.320706,0.000000
2.324276,0.000000
2.327846,0.000000
2.331416,0.000000
2.334987,0.000000
2.338557,0.000000
2.342127,0.000000
2.345698,0.000000
2.349268,0.000000
2.352838,0.000000
2.356409,0.000000
2.359979,0.000000
2.363549,0.000000
2.367120,0.000000
2.370690,0.000000
2.374260,0.000000
2.377831,0.000000
2.381401,0.000000
2.384971,0.000000
2.388542,0.000000
2.392112,0.000000
2.395682,0.000000
2.399253,0.000000
2.402823,0.000000
2.406393,0.000000
2.409963,0.000000
2.413534,0.000000
2.417104,0.000000
2.420674,0.000000
2.424245,0.000000
2.427815,0.000000
2.431385,0.000000
2.434956,0.000000
2.438526,0.000000
2.442096,0.000000
2.445667,0.000000
2.449237,0.000000
2.452807,0.000000
2.456378,0.000000
2.459948,0.000000
2.463518,0.000000
2.467089,0.000000
2.470659,0.000000
2.474229,0.000000
2.477799,0.000000
2.481370,0.000000
2.484940,0.000000
2.488510,0.000000
2.492081,0.000000
2.495651,0.000000
2.499221,0.000000
2.502792,0.000000
2.506362,0.000000
2.509932,0.000000
2.513503,0.000000
2.517073,0.000000
2.520643,0.000000
2.524214,0.000000
2.527784,0.000000
2.531354,0.000000
2.534925,0.000000
2.538495,0.000000
2.542065,0.000000
2.545635,0.000000
2.549206,0.000000
2.552776,0.000000
2.556346,0.000000
2.559917,0.000000
2.563487,0.000000
2.567057,0.000000
2.570628,0.000000
2.574198,0.000000
2.577768,0.000000
2.581339,0.000000
2.584909,0.000000
2.588479,0.000000
2.592050,0.000000
2.595620,0.000000
2.599190,0.000000
2.602761,0.000000
2.606331,0.000000
2.609901,0.000000
2.613471,0.000000
2.617042,0.000000
2.620612,0.000000
2.624182,0.000000
2.627753,0.000000
2.631323,0.000000
2.634893,0.000000
2.638464,0.000000
2.642034,0.000000
2.645604,0.000000
2.649175,0.000000
2.652745,0.000000
2.656315,0.000000
2.659886,0.000000
2.663456,0.000000
2.667026,0.000000
2.670597,0.000000
2.674167,0.000000
2.677737,0.000000
2.681307,0.000000
2.684878,0.000000
2.688448,0.000000
2.692018,0.000000
2.695589,0.000000
2.699159,0.000000
2.702729,0.000000
2.706300,0.000000
2.709870,0.000000
2.713440,0.000000
2.717011,0.000000
2.720581,0.000000
2.724151,0.000000
2.727722,0.000000
2.731292,0.000000
2.734862,0.000000
2.738433,0.000000
2.742003,0.000000
2.745573,0.000000
2.749143,0.000000
2.752714,0.000000
2.756284,0.000000
2.759854,0.000000
2.763425,0.000000
2.766995,0.000000
2.770565,0.000000
2.774136,0.000000
2.777706,0.000000
2.781276,0.000000
2.784847,0.000000
2.788417,0.000000
2.791987,0.000000
2.795558,0.000000
2.799128,0.000000
2.802698,0.000000
2.806269,0.000000
2.809839,0.000000
2.813409,0.000000
2.816980,0.000000
2.820550,0.000000
2.824120,0.000000
2.827690,0.000000
2.831261,0.000000
2.834831,0.000000
2.838401,0.000000
2.841972,0.000000
2.845542,0.000000
2.849112,0.000000
2.852683,0.000000
2.856253,0.000000
2.859823,0.000000
2.863394,0.000000
2.866964,0.000000
2.870534,0.000000
2.874105,0.000000
2.877675,0.000000
2.881245,0.000000
2.884816,0.000000
2.888386,0.000000
2.891956,0.000000
2.895526,0.000000
2.899097,0.000000
2.902667,0.000000
2.906237,0.000000
2.909808,0.000000
2.913378,0.000000
2.916948,0.000000
2.920519,0.000000
2.924089,0.000000
2.927659,0.000000
2.931230,0.000000
2.934800,0.000000
2.938370,0.000000
2.941941,0.000000
2.945511,0.000000
2.949081,0.000000
2.952652,0.000000
2.956222,0.000000
2.959792,0.000000
2.963362,0.000000
2.966933,0.000000
2.970503,0.000000
2.974073,0.000000
2.977644,0.000000
2.981214,0.000000
2.984784,0.000000
2.988355,0.000000
2.991925,0.000000
2.995495,0.000000
2.999066,0.000000
3.002636,0.000000
3.006206,0.000000
3.009777,0.000000
3.013347,0.000000
3.016917,0.000000
3.020488,0.000000
3.024058,0.000000
3.027628,0.000000
3.031198,0.000000
3.034769,0.000000
3.038339,0.000000
3.041909,0.000000
3.045480,0.000000
3.049050,0.000000
3.052620,0.000000
3.056191,0.000000
3.059761,0.000000
3.063331,0.000000
3.066902,0.000000
3.070472,0.000000
3.074042,0.000000
3.077613,0.000000
3.081183,0.000000
3.084753,0.000000
3.088324,0.000000
3.091894,0.000000
3.095464,0.000000
3.099034,0.000000
3.102605,0.000000
3.106175,0.000000
3.109745,0.000000
3.113316,0.000000
3.116886,0.000000
3.120456,0.000000
3.124027,0.000000
3.127597,0.000000
3.131167,0.000000
3.134738,0.000000
3.138308,0.000000
3.141878,0.000000
3.145449,0.000000
3.149019,0.000000
3.152589,0.000000
3.156160,0.000000
3.159730,0.000000
3.163300,0.000000
3.166870,0.000000
3.170441,0.000000
3.174011,0.000000
3.177581,0.000000
3.181152,0.000000
3.184722,0.000000
3.188292,0.000000
3.191863,0.000000
3.195433,0.000000
3.199003,0.000000
3.202574,0.000000
3.206144,0.000000
3.209714,0.000000
3.213285,0.000000
3.216855,0.000000
3.220425,0.000000
3.223996,0.000000
3.227566,0.000000
3.231136,0.000000
3.234707,0.000000
3.238277,0.000000
3.241847,0.000000
3.245417,0.000000
3.248988,0.000000
3.252558,0.000000
3.256128,0.000000
3.259699,0.000000
3.263269,0.000000
3.266839,0.000000
3.270410,0.000000
3.273980,0.000000
3.277550,0.000000
3.281121,0.000000
3.284691,0.000000
3.288261,0.000000
3.291832,0.000000
3.295402,0.000000
3.298972,0.000000
3.302543,0.000000
3.306113,0.000000
3.309683,0.000000
3.313253,0.000000
3.316824,0.000000
3.320394,0.000000
3.323964,0.000000
3.327535,0.000000
3.331105,0.000000
3.334675,0.000000
3.338246,0.000000
3.341816,0.000000
3.345386,0.000000
3.348957,0.000000
3.352527,0.000000
3.356097,0.000000
3.359668,0.000000
3.363238,0.000000
3.366808,0.000000
3.370379,0.000000
3.373949,0.000000
3.377519,0.000000
3.381089,0.000000
3.384660,0.000000
3.388230,0.000000
3.391800,0.000000
3.395371,0.000000
3.398941,0.000000
3.402511,0.000000
3.406082,0.000000
3.409652,0.000000
3.413222,0.000000
3.416793,0.000000
3.420363,0.000000
3.423933,0.000000
3.427504,0.000000
3.431074,0.000000
3.434644,0.000000
3.438215,0.000000
3.441785,0.000000
3.445355,0.000000
3.448925,0.000000
3.452496,0.000000
3.456066,0.000000
3.459636,0.000000
3.463207,0.000000
3.466777,0.000000
3.470347,0.000000
3.473918,0.000000
3.477488,0.000000
3.481058,0.000000
3.484629,0.000000
3.488199,0.000000
3.491769,0.000000
3.495340,0.000000
3.498910,0.000000
3.502480,0.000000
3.506051,0.000000
3.509621,0.000000
3.513191,0.000000
3.516761,0.000000
3.520332,0.000000
3.523902,0.000000
3.527472,0.000000
3.531043,0.000000
3.534613,0.000000
3.538183,0.000000
3.541754,0.000000
3.545324,0.000000
3.548894,0.000000
3.552465,0.000000
3.556035,0.000000
3.559605,0.000000
3.563176,0.000000
3.566746,0.000000
3.570316,0.000000
3.573887,0.000000
3.577457,0.000000
3.581027,0.000000
3.584597,0.000000
3.588168,0.000000
3.591738,0.000000
3.595308,0.000000
3.598879,0.000000
3.602449,0.000000
3.606019,0.000000
3.609590,0.000000
3.613160,0.000000
3.616730,0.000000
3.620301,0.000000
3.623871,0.000000
3.627441,0.000000
3.631012,0.000000
3.634582,0.000000
3.638152,0.000000
3.641723,0.000000
3.645293,0.000000
3.648863,0.000000
3.652433,0.000000
3.656004,0.000000
3.659574,0.000000
3.663144,0.000000
3.666715,0.000000
3.670285,0.000000
3.673855,0.000000
3.677426,0.000000
3.680996,0.000000
3.684566,0.000000
3.688137,0.000000
3.691707,0.000000
3.695277,0.000000
3.698848,0.000000
3.702418,0.000000
3.705988,0.000000
3.709559,0.000000
3.713129,0.000000
3.716699,0.000000
3.720270,0.000000
3.723840,0.000000
3.727410,0.000000
3.730980,0.000000
3.734551,0.000000
3.738121,0.000000
3.741691,0.000000
3.745262,0.000000
3.748832,0.000000
3.752402,0.000000
3.755973,0.000000
3.759543,0.000000
3.763113,0.000000
3.766684,0.000000
3.770254,0.000000
3.773824,0.000000
3.777395,0.000000
3.780965,0.000000
3.784535,0.000000
3.788106,0.000000
3.791676,0.000000
3.795246,0.000000
3.798816,0.000000
3.802387,0.000000
3.805957,0.000000
3.809527,0.000000
3.813098,0.000000
3.816668,0.000000
3.820238,0.000000
3.823809,0.000000
3.827379,0.000000
3.830949,0.000000
3.834520,0.000000
3.838090,0.000000
3.841660,0.000000
3.845231,0.000000
3.848801,0.000000
3.852371,0.000000
3.855942,0.000000
3.859512,0.000000
3.863082,0.000000
3.866652,0.000000
3.870223,0.000000
3.873793,0.000000
3.877363,0.000000
3.880934,0.000000
3.884504,0.000000
3.888074,0.000000
3.891645,0.000000
3.895215,0.000000
3.898785,0.000000
3.902356,0.000000
3.905926,0.000000
3.909496,0.000000
3.913067,0.000000
3.916637,0.000000
3.920207,0.000000
3.923778,0.000000
3.927348,0.000000
3.930918,0.000000
3.934488,0.000000
3.938059,0.000000
3.941629,0.000000
3.945199,0.000000
3.948770,0.000000
3.952340,0.000000
3.955910,0.000000
3.959481,0.000000
3.963051,0.000000
3.966621,0.000000
3.970192,0.000000
3.973762,0.000000
3.977332,0.000000
3.980903,0.000000
3.984473,0.000000
3.988043,0.000000
3.991614,0.000000
3.995184,0.000000
3.998754,0.000000


==> anc/fig14/sigma_sc_GS_c.csv <==
omega/4E_p,sigma
0.003570,0.000000
0.007141,0.000000
0.010711,0.000000
0.014281,0.000000
0.017852,0.000000
0.021422,0.000000
0.024992,0.000000
0.028563,0.000000
0.032133,0.000000
0.035703,0.000000
0.039273,0.000000
0.042844,0.000000
0.046414,0.000000
0.049984,0.000000
0.053555,0.000000
0.057125,0.000000
0.060695,0.000000
0.064266,0.000000
0.067836,0.000000
0.071406,0.000000
0.074977,0.000000
0.078547,0.000000
0.082117,0.000000
0.085688,0.000000
0.089258,0.000000
0.092828,0.000000
0.096399,0.000000
0.099969,0.000000
0.103539,0.000000
0.107109,0.000000
0.110680,0.000000
0.114250,0.000000
0.117820,0.000000
0.121391,0.000000
0.124961,0.000000
0.128531,0.000000
0.132102,0.000000
0.135672,0.000000
0.139242,0.000000
0.142813,0.000000
0.146383,0.000000
0.149953,0.000000
0.153524,0.000000
0.157094,0.000000
0.160664,0.000000
0.164235,0.000000
0.167805,0.000000
0.171375,0.000000
0.174945,0.000000
0.178516,0.000000
0.182086,0.000001
0.185656,0.000001
0.189227,0.000001
0.192797,0.000001
0.196367,0.000001
0.199938,0.000001
0.203508,0.000001
0.207078,0.000001
0.210649,0.000001
0.214219,0.000001
0.217789,0.000001
0.221360,0.000001
0.224930,0.000001
0.228500,0.000002
0.232071,0.000002
0.235641,0.000002
0.239211,0.000002
0.242782,0.000002
0.246352,0.000002
0.249922,0.000003
0.253492,0.000003
0.257063,0.000003
0.260633,0.000003
0.264203,0.000004
0.267774,0.000004
0.271344,0.000004
0.274914,0.000005
0.278485,0.000005
0.282055,0.000006
0.285625,0.000006
0.289196,0.000007
0.292766,0.000007
0.296336,0.000008
0.299907,0.000009
0.303477,0.000009
0.307047,0.000010
0.310618,0.000011
0.314188,0.000012
0.317758,0.000013
0.321328,0.000014
0.324899,0.000015
0.328469,0.000017
0.332039,0.000018
0.335610,0.000019
0.339180,0.000021
0.342750,0.000023
0.346321,0.000025
0.349891,0.000027
0.353461,0.000029
0.357032,0.000031
0.360602,0.000034
0.364172,0.000036
0.367743,0.000039
0.371313,0.000042
0.374883,0.000046
0.378454,0.000049
0.382024,0.000053
0.385594,0.000057
0.389164,0.000062
0.392735,0.000066
0.396305,0.000071
0.399875,0.000077
0.403446,0.000083
0.407016,0.000089
0.410586,0.000096
0.414157,0.000103
0.417727,0.000110
0.421297,0.000119
0.424868,0.000127
0.428438,0.000137
0.432008,0.000147
0.435579,0.000157
0.439149,0.000169
0.442719,0.000181
0.446290,0.000194
0.449860,0.000208
0.453430,0.000222
0.457000,0.000238
0.460571,0.000255
0.464141,0.000272
0.467711,0.000291
0.471282,0.000311
0.474852,0.000333
0.478422,0.000355
0.481993,0.000379
0.485563,0.000405
0.489133,0.000432
0.492704,0.000461
0.496274,0.000491
0.499844,0.000524
0.503415,0.000558
0.506985,0.000594
0.510555,0.000633
0.514126,0.000673
0.517696,0.000716
0.521266,0.000762
0.524836,0.000810
0.528407,0.000861
0.531977,0.000914
0.535547,0.000971
0.539118,0.001031
0.542688,0.001094
0.546258,0.001160
0.549829,0.001230
0.553399,0.001304
0.556969,0.001382
0.560540,0.001464
0.564110,0.001550
0.567680,0.001641
0.571251,0.001736
0.574821,0.001836
0.578391,0.001941
0.581962,0.002051
0.585532,0.002167
0.589102,0.002288
0.592672,0.002416
0.596243,0.002549
0.599813,0.002689
0.603383,0.002835
0.606954,0.002989
0.610524,0.003149
0.614094,0.003317
0.617665,0.003492
0.621235,0.003675
0.624805,0.003867
0.628376,0.004066
0.631946,0.004275
0.635516,0.004492
0.639087,0.004719
0.642657,0.004955
0.646227,0.005201
0.649798,0.005457
0.653368,0.005724
0.656938,0.006001
0.660509,0.006289
0.664079,0.006589
0.667649,0.006900
0.671219,0.007223
0.674790,0.007559
0.678360,0.007907
0.681930,0.008268
0.685501,0.008642
0.689071,0.009029
0.692641,0.009430
0.696212,0.009845
0.699782,0.010274
0.703352,0.010718
0.706923,0.011177
0.710493,0.011651
0.714063,0.012140
0.717634,0.012645
0.721204,0.013166
0.724774,0.013703
0.728345,0.014256
0.731915,0.014826
0.735485,0.015412
0.739055,0.016016
0.742626,0.016637
0.746196,0.017275
0.749766,0.017930
0.753337,0.018603
0.756907,0.019294
0.760477,0.020003
0.764048,0.020730
0.767618,0.021474
0.771188,0.022237
0.774759,0.023018
0.778329,0.023816
0.781899,0.024633
0.785470,0.025468
0.789040,0.026321
0.792610,0.027191
0.796181,0.028080
0.799751,0.028986
0.803321,0.029910
0.806891,0.030850
0.810462,0.031808
0.814032,0.032783
0.817602,0.033774
0.821173,0.034782
0.824743,0.035805
0.828313,0.036845
0.831884,0.037899
0.835454,0.038968
0.839024,0.040051
0.842595,0.041149
0.846165,0.042259
0.849735,0.043383
0.853306,0.044518
0.856876,0.045666
0.860446,0.046824
0.864017,0.047993
0.867587,0.049172
0.871157,0.050359
0.874727,0.051555
0.878298,0.052758
0.881868,0.053968
0.885438,0.055183
0.889009,0.056404
0.892579,0.057629
0.896149,0.058857
0.899720,0.060087
0.903290,0.061319
0.906860,0.062551
0.910431,0.063782
0.914001,0.065012
0.917571,0.066239
0.921142,0.067462
0.924712,0.068681
0.928282,0.069894
0.931853,0.071100
0.935423,0.072297
0.938993,0.073486
0.942563,0.074665
0.946134,0.075832
0.949704,0.076987
0.953274,0.078128
0.956845,0.079254
0.960415,0.080365
0.963985,0.081458
0.967556,0.082534
0.971126,0.083590
0.974696,0.084626
0.978267,0.085641
0.981837,0.086633
0.985407,0.087601
0.988978,0.088545
0.992548,0.089463
0.996118,0.090355
0.999689,0.091219
1.003259,0.092054
1.006829,0.092860
1.010399,0.093636
1.013970,0.094380
1.017540,0.095091
1.021110,0.095770
1.024681,0.096415
1.028251,0.097025
1.031821,0.097601
1.035392,0.098140
1.038962,0.098642
1.042532,0.099107
1.046103,0.099535
1.049673,0.099924
1.053243,0.100275
1.056814,0.100586
1.060384,0.100858
1.063954,0.101090
1.067525,0.101281
1.071095,0.101432
1.074665,0.101543
1.078236,0.101613
1.081806,0.101642
1.085376,0.101630
1.088946,0.101577
1.092517,0.101484
1.096087,0.101350
1.099657,0.101175
1.103228,0.100959
1.106798,0.100704
1.110368,0.100409
1.113939,0.100075
1.117509,0.099701
1.121079,0.099289
1.124650,0.098838
1.128220,0.098350
1.131790,0.097825
1.135361,0.097264
1.138931,0.096667
1.142501,0.096034
1.146072,0.095368
1.149642,0.094667
1.153212,0.093934
1.156782,0.093169
1.160353,0.092373
1.163923,0.091547
1.167493,0.090692
1.171064,0.089808
1.174634,0.088897
1.178204,0.087960
1.181775,0.086997
1.185345,0.086011
1.188915,0.085001
1.192486,0.083969
1.196056,0.082916
1.199626,0.081843
1.203197,0.080751
1.206767,0.079642
1.210337,0.078516
1.213908,0.077375
1.217478,0.076219
1.221048,0.075051
1.224618,0.073870
1.228189,0.072678
1.231759,0.071477
1.235329,0.070268
1.238900,0.069050
1.242470,0.067827
1.246040,0.066598
1.249611,0.065365
1.253181,0.064128
1.256751,0.062890
1.260322,0.061651
1.263892,0.060411
1.267462,0.059173
1.271033,0.057936
1.274603,0.056702
1.278173,0.055472
1.281744,0.054247
1.285314,0.053027
1.288884,0.051814
1.292454,0.050608
1.296025,0.049410
1.299595,0.048221
1.303165,0.047041
1.306736,0.045871
1.310306,0.044713
1.313876,0.043566
1.317447,0.042431
1.321017,0.041309
1.324587,0.040200
1.328158,0.039106
1.331728,0.038025
1.335298,0.036960
1.338869,0.035910
1.342439,0.034875
1.346009,0.033856
1.349580,0.032854
1.353150,0.031869
1.356720,0.030901
1.360290,0.029949
1.363861,0.029016
1.367431,0.028100
1.371001,0.027202
1.374572,0.026321
1.378142,0.025459
1.381712,0.024616
1.385283,0.023790
1.388853,0.022983
1.392423,0.022194
1.395994,0.021424
1.399564,0.020672
1.403134,0.019938
1.406705,0.019222
1.410275,0.018525
1.413845,0.017846
1.417416,0.017184
1.420986,0.016541
1.424556,0.015914
1.428126,0.015306
1.431697,0.014715
1.435267,0.014140
1.438837,0.013583
1.442408,0.013042
1.445978,0.012518
1.449548,0.012010
1.453119,0.011518
1.456689,0.011042
1.460259,0.010580
1.463830,0.010135
1.467400,0.009703
1.470970,0.009287
1.474541,0.008885
1.478111,0.008496
1.481681,0.008122
1.485252,0.007760
1.488822,0.007412
1.492392,0.007077
1.495962,0.006754
1.499533,0.006443
1.503103,0.006144
1.506673,0.005856
1.510244,0.005579
1.513814,0.005314
1.517384,0.005059
1.520955,0.004814
1.524525,0.004579
1.528095,0.004354
1.531666,0.004139
1.535236,0.003932
1.538806,0.003734
1.542377,0.003545
1.545947,0.003364
1.549517,0.003191
1.553088,0.003025
1.556658,0.002867
1.560228,0.002716
1.563799,0.002572
1.567369,0.002435
1.570939,0.002304
1.574509,0.002179
1.578080,0.002060
1.581650,0.001947
1.585220,0.001839
1.588791,0.001737
1.592361,0.001639
1.595931,0.001547
1.599502,0.001459
1.603072,0.001375
1.606642,0.001296
1.610213,0.001221
1.613783,0.001150
1.617353,0.001082
1.620924,0.001018
1.624494,0.000957
1.628064,0.000900
1.631635,0.000846
1.635205,0.000794
1.638775,0.000746
1.642345,0.000700
1.645916,0.000657
1.649486,0.000616
1.653056,0.000577
1.656627,0.000541
1.660197,0.000506
1.663767,0.000474
1.667338,0.000444
1.670908,0.000415
1.674478,0.000388
1.678049,0.000363
1.681619,0.000339
1.685189,0.000317
1.688760,0.000296
1.692330,0.000276
1.695900,0.000257
1.699471,0.000240
1.703041,0.000224
1.706611,0.000208
1.710181,0.000194
1.713752,0.000181
1.717322,0.000168
1.720892,0.000156
1.724463,0.000145
1.728033,0.000135
1.731603,0.000125
1.735174,0.000116
1.738744,0.000108
1.742314,0.000100
1.745885,0.000093
1.749455,0.000086
1.753025,0.000080
1.756596,0.000074
1.760166,0.000069
1.763736,0.000063
1.767307,0.000059
1.770877,0.000054
1.774447,0.000050
1.778017,0.000046
1.781588,0.000043
1.785158,0.000040
1.788728,0.000037
1.792299,0.000034
1.795869,0.000031
1.799439,0.000029
1.803010,0.000026
1.806580,0.000024
1.810150,0.000022
1.813721,0.000021
1.817291,0.000019
1.820861,0.000017
1.824432,0.000016
1.828002,0.000015
1.831572,0.000014
1.835143,0.000012
1.838713,0.000011
1.842283,0.000010
1.845853,0.000010
1.849424,0.000009
1.852994,0.000008
1.856564,0.000007
1.860135,0.000007
1.863705,0.000006
1.867275,0.000006
1.870846,0.000005
1.874416,0.000005
1.877986,0.000004
1.881557,0.000004
1.885127,0.000004
1.888697,0.000003
1.892268,0.000003
1.895838,0.000003
1.899408,0.000002
1.902979,0.000002
1.906549,0.000002
1.910119,0.000002
1.913689,0.000002
1.917260,0.000002
1.920830,0.000001
1.924400,0.000001
1.927971,0.000001
1.931541,0.000001
1.935111,0.000001
1.938682,0.000001
1.942252,0.000001
1.945822,0.000001
1.949393,0.000001
1.952963,0.000001
1.956533,0.000001
1.960104,0.000000
1.963674,0.000000
1.967244,0.000000
1.970815,0.000000
1.974385,0.000000
1.977955,0.000000
1.981526,0.000000
1.985096,0.000000
1.988666,0.000000
1.992236,0.000000
1.995807,0.000000
1.999377,0.000000
2.002947,0.000000
2.006518,0.000000
2.010088,0.000000
2.013658,0.000000
2.017229,0.000000
2.020799,0.000000
2.024369,0.000000
2.027940,0.000000
2.031510,0.000000
2.035080,0.000000
2.038651,0.000000
2.042221,0.000000
2.045791,0.000000
2.049362,0.000000
2.052932,0.000000
2.056502,0.000000
2.060072,0.000000
2.063643,0.000000
2.067213,0.000000
2.070783,0.000000
2.074354,0.000000
2.077924,0.000000
2.081494,0.000000
2.085065,0.000000
2.088635,0.000000
2.092205,0.000000
2.095776,0.000000
2.099346,0.000000
2.102916,0.000000
2.106487,0.000000
2.110057,0.000000
2.113627,0.000000
2.117198,0.000000
2.120768,0.000000
2.124338,0.000000
2.127908,0.000000
2.131479,0.000000
2.135049,0.000000
2.138619,0.000000
2.142190,0.000000
2.145760,0.000000
2.149330,0.000000
2.152901,0.000000
2.156471,0.000000
2.160041,0.000000
2.163612,0.000000
2.167182,0.000000
2.170752,0.000000
2.174323,0.000000
2.177893,0.000000
2.181463,0.000000
2.185034,0.000000
2.188604,0.000000
2.192174,0.000000
2.195744,0.000000
2.199315,0.000000
2.202885,0.000000
2.206455,0.000000
2.210026,0.000000
2.213596,0.000000
2.217166,0.000000
2.220737,0.000000
2.224307,0.000000
2.227877,0.000000
2.231448,0.000000
2.235018,0.000000
2.238588,0.000000
2.242159,0.000000
2.245729,0.000000
2.249299,0.000000
2.252870,0.000000
2.256440,0.000000
2.260010,0.000000
2.263580,0.000000
2.267151,0.000000
2.270721,0.000000
2.274291,0.000000
2.277862,0.000000
2.281432,0.000000
2.285002,0.000000
2.288573,0.000000
2.292143,0.000000
2.295713,0.000000
2.299284,0.000000
2.302854,0.000000
2.306424,0.000000
2.309995,0.000000
2.313565,0.000000
2.317135,0.000000
2.320706,0.000000
2.324276,0.000000
2.327846,0.000000
2.331416,0.000000
2.334987,0.000000
2.338557,0.000000
2.342127,0.000000
2.345698,0.000000
2.349268,0.000000
2.352838,0.000000
2.356409,0.000000
2.359979,0.000000
2.363549,0.000000
2.367120,0.000000
2.370690,0.000000
2.374260,0.000000
2.377831,0.000000
2.381401,0.000000
2.384971,0.000000
2.388542,0.000000
2.392112,0.000000
2.395682,0.000000
2.399253,0.000000
2.402823,0.000000
2.406393,0.000000
2.409963,0.000000
2.413534,0.000000
2.417104,0.000000
2.420674,0.000000
2.424245,0.000000
2.427815,0.000000
2.431385,0.000000
2.434956,0.000000
2.438526,0.000000
2.442096,0.000000
2.445667,0.000000
2.449237,0.000000
2.452807,0.000000
2.456378,0.000000
2.459948,0.000000
2.463518,0.000000
2.467089,0.000000
2.470659,0.000000
2.474229,0.000000
2.477799,0.000000
2.481370,0.000000
2.484940,0.000000
2.488510,0.000000
2.492081,0.000000
2.495651,0.000000
2.499221,0.000000
2.502792,0.000000
2.506362,0.000000
2.509932,0.000000
2.513503,0.000000
2.517073,0.000000
2.520643,0.000000
2.524214,0.000000
2.527784,0.000000
2.531354,0.000000
2.534925,0.000000
2.538495,0.000000
2.542065,0.000000
2.545635,0.000000
2.549206,0.000000
2.552776,0.000000
2.556346,0.000000
2.559917,0.000000
2.563487,0.000000
2.567057,0.000000
2.570628,0.000000
2.574198,0.000000
2.577768,0.000000
2.581339,0.000000
2.584909,0.000000
2.588479,0.000000
2.592050,0.000000
2.595620,0.000000
2.599190,0.000000
2.602761,0.000000
2.606331,0.000000
2.609901,0.000000
2.613471,0.000000
2.617042,0.000000
2.620612,0.000000
2.624182,0.000000
2.627753,0.000000
2.631323,0.000000
2.634893,0.000000
2.638464,0.000000
2.642034,0.000000
2.645604,0.000000
2.649175,0.000000
2.652745,0.000000
2.656315,0.000000
2.659886,0.000000
2.663456,0.000000
2.667026,0.000000
2.670597,0.000000
2.674167,0.000000
2.677737,0.000000
2.681307,0.000000
2.684878,0.000000
2.688448,0.000000
2.692018,0.000000
2.695589,0.000000
2.699159,0.000000
2.702729,0.000000
2.706300,0.000000
2.709870,0.000000
2.713440,0.000000
2.717011,0.000000
2.720581,0.000000
2.724151,0.000000
2.727722,0.000000
2.731292,0.000000
2.734862,0.000000
2.738433,0.000000
2.742003,0.000000
2.745573,0.000000
2.749143,0.000000
2.752714,0.000000
2.756284,0.000000
2.759854,0.000000
2.763425,0.000000
2.766995,0.000000
2.770565,0.000000
2.774136,0.000000
2.777706,0.000000
2.781276,0.000000
2.784847,0.000000
2.788417,0.000000
2.791987,0.000000
2.795558,0.000000
2.799128,0.000000
2.802698,0.000000
2.806269,0.000000
2.809839,0.000000
2.813409,0.000000
2.816980,0.000000
2.820550,0.000000
2.824120,0.000000
2.827690,0.000000
2.831261,0.000000
2.834831,0.000000
2.838401,0.000000
2.841972,0.000000
2.845542,0.000000
2.849112,0.000000
2.852683,0.000000
2.856253,0.000000
2.859823,0.000000
2.863394,0.000000
2.866964,0.000000
2.870534,0.000000
2.874105,0.000000
2.877675,0.000000
2.881245,0.000000
2.884816,0.000000
2.888386,0.000000
2.891956,0.000000
2.895526,0.000000
2.899097,0.000000
2.902667,0.000000
2.906237,0.000000
2.909808,0.000000
2.913378,0.000000
2.916948,0.000000
2.920519,0.000000
2.924089,0.000000
2.927659,0.000000
2.931230,0.000000
2.934800,0.000000
2.938370,0.000000
2.941941,0.000000
2.945511,0.000000
2.949081,0.000000
2.952652,0.000000
2.956222,0.000000
2.959792,0.000000
2.963362,0.000000
2.966933,0.000000
2.970503,0.000000
2.974073,0.000000
2.977644,0.000000
2.981214,0.000000
2.984784,0.000000
2.988355,0.000000
2.991925,0.000000
2.995495,0.000000
2.999066,0.000000
3.002636,0.000000
3.006206,0.000000
3.009777,0.000000
3.013347,0.000000
3.016917,0.000000
3.020488,0.000000
3.024058,0.000000
3.027628,0.000000
3.031198,0.000000
3.034769,0.000000
3.038339,0.000000
3.041909,0.000000
3.045480,0.000000
3.049050,0.000000
3.052620,0.000000
3.056191,0.000000
3.059761,0.000000
3.063331,0.000000
3.066902,0.000000
3.070472,0.000000
3.074042,0.000000
3.077613,0.000000
3.081183,0.000000
3.084753,0.000000
3.088324,0.000000
3.091894,0.000000
3.095464,0.000000
3.099034,0.000000
3.102605,0.000000
3.106175,0.000000
3.109745,0.000000
3.113316,0.000000
3.116886,0.000000
3.120456,0.000000
3.124027,0.000000
3.127597,0.000000
3.131167,0.000000
3.134738,0.000000
3.138308,0.000000
3.141878,0.000000
3.145449,0.000000
3.149019,0.000000
3.152589,0.000000
3.156160,0.000000
3.159730,0.000000
3.163300,0.000000
3.166870,0.000000
3.170441,0.000000
3.174011,0.000000
3.177581,0.000000
3.181152,0.000000
3.184722,0.000000
3.188292,0.000000
3.191863,0.000000
3.195433,0.000000
3.199003,0.000000
3.202574,0.000000
3.206144,0.000000
3.209714,0.000000
3.213285,0.000000
3.216855,0.000000
3.220425,0.000000
3.223996,0.000000
3.227566,0.000000
3.231136,0.000000
3.234707,0.000000
3.238277,0.000000
3.241847,0.000000
3.245417,0.000000
3.248988,0.000000
3.252558,0.000000
3.256128,0.000000
3.259699,0.000000
3.263269,0.000000
3.266839,0.000000
3.270410,0.000000
3.273980,0.000000
3.277550,0.000000
3.281121,0.000000
3.284691,0.000000
3.288261,0.000000
3.291832,0.000000
3.295402,0.000000
3.298972,0.000000
3.302543,0.000000
3.306113,0.000000
3.309683,0.000000
3.313253,0.000000
3.316824,0.000000
3.320394,0.000000
3.323964,0.000000
3.327535,0.000000
3.331105,0.000000
3.334675,0.000000
3.338246,0.000000
3.341816,0.000000
3.345386,0.000000
3.348957,0.000000
3.352527,0.000000
3.356097,0.000000
3.359668,0.000000
3.363238,0.000000
3.366808,0.000000
3.370379,0.000000
3.373949,0.000000
3.377519,0.000000
3.381089,0.000000
3.384660,0.000000
3.388230,0.000000
3.391800,0.000000
3.395371,0.000000
3.398941,0.000000
3.402511,0.000000
3.406082,0.000000
3.409652,0.000000
3.413222,0.000000
3.416793,0.000000
3.420363,0.000000
3.423933,0.000000
3.427504,0.000000
3.431074,0.000000
3.434644,0.000000
3.438215,0.000000
3.441785,0.000000
3.445355,0.000000
3.448925,0.000000
3.452496,0.000000
3.456066,0.000000
3.459636,0.000000
3.463207,0.000000
3.466777,0.000000
3.470347,0.000000
3.473918,0.000000
3.477488,0.000000
3.481058,0.000000
3.484629,0.000000
3.488199,0.000000
3.491769,0.000000
3.495340,0.000000
3.498910,0.000000
3.502480,0.000000
3.506051,0.000000
3.509621,0.000000
3.513191,0.000000
3.516761,0.000000
3.520332,0.000000
3.523902,0.000000
3.527472,0.000000
3.531043,0.000000
3.534613,0.000000
3.538183,0.000000
3.541754,0.000000
3.545324,0.000000
3.548894,0.000000
3.552465,0.000000
3.556035,0.000000
3.559605,0.000000
3.563176,0.000000
3.566746,0.000000
3.570316,0.000000
3.573887,0.000000
3.577457,0.000000
3.581027,0.000000
3.584597,0.000000
3.588168,0.000000
3.591738,0.000000
3.595308,0.000000
3.598879,0.000000
3.602449,0.000000
3.606019,0.000000
3.609590,0.000000
3.613160,0.000000
3.616730,0.000000
3.620301,0.000000
3.623871,0.000000
3.627441,0.000000
3.631012,0.000000
3.634582,0.000000
3.638152,0.000000
3.641723,0.000000
3.645293,0.000000
3.648863,0.000000
3.652433,0.000000
3.656004,0.000000
3.659574,0.000000
3.663144,0.000000
3.666715,0.000000
3.670285,0.000000
3.673855,0.000000
3.677426,0.000000
3.680996,0.000000
3.684566,0.000000
3.688137,0.000000
3.691707,0.000000
3.695277,0.000000
3.698848,0.000000
3.702418,0.000000
3.705988,0.000000
3.709559,0.000000
3.713129,0.000000
3.716699,0.000000
3.720270,0.000000
3.723840,0.000000
3.727410,0.000000
3.730980,0.000000
3.734551,0.000000
3.738121,0.000000
3.741691,0.000000
3.745262,0.000000
3.748832,0.000000
3.752402,0.000000
3.755973,0.000000
3.759543,0.000000
3.763113,0.000000
3.766684,0.000000
3.770254,0.000000
3.773824,0.000000
3.777395,0.000000
3.780965,0.000000
3.784535,0.000000
3.788106,0.000000
3.791676,0.000000
3.795246,0.000000
3.798816,0.000000
3.802387,0.000000
3.805957,0.000000
3.809527,0.000000
3.813098,0.000000
3.816668,0.000000
3.820238,0.000000
3.823809,0.000000
3.827379,0.000000
3.830949,0.000000
3.834520,0.000000
3.838090,0.000000
3.841660,0.000000
3.845231,0.000000
3.848801,0.000000
3.852371,0.000000
3.855942,0.000000
3.859512,0.000000
3.863082,0.000000
3.866652,0.000000
3.870223,0.000000
3.873793,0.000000
3.877363,0.000000
3.880934,0.000000
3.884504,0.000000
3.888074,0.000000
3.891645,0.000000
3.895215,0.000000
3.898785,0.000000
3.902356,0.000000
3.905926,0.000000
3.909496,0.000000
3.913067,0.000000
3.916637,0.000000
3.920207,0.000000
3.923778,0.000000
3.927348,0.000000
3.930918,0.000000
3.934488,0.000000
3.938059,0.000000
3.941629,0.000000
3.945199,0.000000
3.948770,0.000000
3.952340,0.000000
3.955910,0.000000
3.959481,0.000000
3.963051,0.000000
3.966621,0.000000
3.970192,0.000000
3.973762,0.000000
3.977332,0.000000
3.980903,0.000000
3.984473,0.000000
3.988043,0.000000
3.991614,0.000000
3.995184,0.000000
3.998754,0.000000


==> anc/fig14/sigma_sc_T_1_a.csv <==
omega/4E_p,sigma
0.000000,
0.003570,0.001525
0.007141,0.001563
0.010711,0.001602
0.014281,0.001642
0.017852,0.001683
0.021422,0.001725
0.024992,0.001768
0.028563,0.001813
0.032133,0.001859
0.035703,0.001906
0.039273,0.001954
0.042844,0.002004
0.046414,0.002055
0.049984,0.002108
0.053555,0.002162
0.057125,0.002217
0.060695,0.002274
0.064266,0.002333
0.067836,0.002393
0.071406,0.002455
0.074977,0.002519
0.078547,0.002584
0.082117,0.002652
0.085688,0.002721
0.089258,0.002792
0.092828,0.002865
0.096399,0.002940
0.099969,0.003017
0.103539,0.003096
0.107109,0.003178
0.110680,0.003261
0.114250,0.003347
0.117820,0.003435
0.121391,0.003526
0.124961,0.003619
0.128531,0.003715
0.132102,0.003813
0.135672,0.003914
0.139242,0.004018
0.142813,0.004124
0.146383,0.004233
0.149953,0.004345
0.153524,0.004460
0.157094,0.004579
0.160664,0.004700
0.164235,0.004824
0.167805,0.004952
0.171375,0.005083
0.174945,0.005217
0.178516,0.005355
0.182086,0.005496
0.185656,0.005641
0.189227,0.005790
0.192797,0.005942
0.196367,0.006099
0.199938,0.006259
0.203508,0.006423
0.207078,0.006591
0.210649,0.006763
0.214219,0.006940
0.217789,0.007121
0.221360,0.007306
0.224930,0.007496
0.228500,0.007690
0.232071,0.007889
0.235641,0.008093
0.239211,0.008301
0.242782,0.008514
0.246352,0.008732
0.249922,0.008955
0.253492,0.009184
0.257063,0.009417
0.260633,0.009656
0.264203,0.009900
0.267774,0.010149
0.271344,0.010404
0.274914,0.010664
0.278485,0.010931
0.282055,0.011202
0.285625,0.011480
0.289196,0.011763
0.292766,0.012053
0.296336,0.012348
0.299907,0.012650
0.303477,0.012957
0.307047,0.013271
0.310618,0.013591
0.314188,0.013918
0.317758,0.014251
0.321328,0.014590
0.324899,0.014936
0.328469,0.015289
0.332039,0.015648
0.335610,0.016013
0.339180,0.016386
0.342750,0.016765
0.346321,0.017152
0.349891,0.017545
0.353461,0.017945
0.357032,0.018352
0.360602,0.018766
0.364172,0.019187
0.367743,0.019615
0.371313,0.020050
0.374883,0.020492
0.378454,0.020941
0.382024,0.021398
0.385594,0.021862
0.389164,0.022332
0.392735,0.022810
0.396305,0.023296
0.399875,0.023788
0.403446,0.024287
0.407016,0.024794
0.410586,0.025308
0.414157,0.025829
0.417727,0.026356
0.421297,0.026891
0.424868,0.027433
0.428438,0.027982
0.432008,0.028538
0.435579,0.029101
0.439149,0.029671
0.442719,0.030247
0.446290,0.030830
0.449860,0.031420
0.453430,0.032016
0.457000,0.032619
0.460571,0.033228
0.464141,0.033843
0.467711,0.034465
0.471282,0.035093
0.474852,0.035726
0.478422,0.036366
0.481993,0.037011
0.485563,0.037662
0.489133,0.038319
0.492704,0.038980
0.496274,0.039647
0.499844,0.040319
0.503415,0.040996
0.506985,0.041678
0.510555,0.042364
0.514126,0.043055
0.517696,0.043750
0.521266,0.044449
0.524836,0.045152
0.528407,0.045858
0.531977,0.046568
0.535547,0.047282
0.539118,0.047998
0.542688,0.048717
0.546258,0.049439
0.549829,0.050163
0.553399,0.050889
0.556969,0.051617
0.560540,0.052347
0.564110,0.053078
0.567680,0.053810
0.571251,0.054543
0.574821,0.055277
0.578391,0.056011
0.581962,0.056745
0.585532,0.057479
0.589102,0.058213
0.592672,0.058946
0.596243,0.059677
0.599813,0.060408
0.603383,0.061137
0.606954,0.061864
0.610524,0.062588
0.614094,0.063310
0.617665,0.064030
0.621235,0.064746
0.624805,0.065458
0.628376,0.066167
0.631946,0.066872
0.635516,0.067572
0.639087,0.068268
0.642657,0.068959
0.646227,0.069644
0.649798,0.070324
0.653368,0.070997
0.656938,0.071664
0.660509,0.072325
0.664079,0.072979
0.667649,0.073625
0.671219,0.074264
0.674790,0.074894
0.678360,0.075517
0.681930,0.076131
0.685501,0.076736
0.689071,0.077332
0.692641,0.077918
0.696212,0.078495
0.699782,0.079061
0.703352,0.079617
0.706923,0.080163
0.710493,0.080697
0.714063,0.081220
0.717634,0.081732
0.721204,0.082231
0.724774,0.082719
0.728345,0.083194
0.731915,0.083656
0.735485,0.084106
0.739055,0.084542
0.742626,0.084965
0.746196,0.085374
0.749766,0.085770
0.753337,0.086151
0.756907,0.086517
0.760477,0.086870
0.764048,0.087207
0.767618,0.087529
0.771188,0.087837
0.774759,0.088128
0.778329,0.088405
0.781899,0.088665
0.785470,0.088910
0.789040,0.089139
0.792610,0.089351
0.796181,0.089547
0.799751,0.089727
0.803321,0.089890
0.806891,0.090037
0.810462,0.090166
0.814032,0.090279
0.817602,0.090375
0.821173,0.090454
0.824743,0.090516
0.828313,0.090561
0.831884,0.090588
0.835454,0.090599
0.839024,0.090592
0.842595,0.090568
0.846165,0.090527
0.849735,0.090469
0.853306,0.090393
0.856876,0.090301
0.860446,0.090191
0.864017,0.090064
0.867587,0.089920
0.871157,0.089759
0.874727,0.089582
0.878298,0.089387
0.881868,0.089176
0.885438,0.088949
0.889009,0.088705
0.892579,0.088445
0.896149,0.088168
0.899720,0.087875
0.903290,0.087567
0.906860,0.087243
0.910431,0.086903
0.914001,0.086548
0.917571,0.086178
0.921142,0.085793
0.924712,0.085393
0.928282,0.084979
0.931853,0.084550
0.935423,0.084107
0.938993,0.083650
0.942563,0.083180
0.946134,0.082696
0.949704,0.082199
0.953274,0.081689
0.956845,0.081167
0.960415,0.080632
0.963985,0.080086
0.967556,0.079527
0.971126,0.078957
0.974696,0.078376
0.978267,0.077784
0.981837,0.077182
0.985407,0.076569
0.988978,0.075946
0.992548,0.075314
0.996118,0.074672
0.999689,0.074022
1.003259,0.073362
1.006829,0.072695
1.010399,0.072019
1.013970,0.071336
1.017540,0.070645
1.021110,0.069947
1.024681,0.069243
1.028251,0.068532
1.031821,0.067816
1.035392,0.067093
1.038962,0.066366
1.042532,0.065633
1.046103,0.064896
1.049673,0.064154
1.053243,0.063409
1.056814,0.062659
1.060384,0.061907
1.063954,0.061151
1.067525,0.060393
1.071095,0.059632
1.074665,0.058870
1.078236,0.058105
1.081806,0.057340
1.085376,0.056573
1.088946,0.055805
1.092517,0.055037
1.096087,0.054269
1.099657,0.053501
1.103228,0.052734
1.106798,0.051967
1.110368,0.051201
1.113939,0.050437
1.117509,0.049674
1.121079,0.048913
1.124650,0.048154
1.128220,0.047398
1.131790,0.046644
1.135361,0.045893
1.138931,0.045145
1.142501,0.044401
1.146072,0.043660
1.149642,0.042923
1.153212,0.042190
1.156782,0.041462
1.160353,0.040737
1.163923,0.040018
1.167493,0.039304
1.171064,0.038594
1.174634,0.037890
1.178204,0.037191
1.181775,0.036498
1.185345,0.035811
1.188915,0.035130
1.192486,0.034454
1.196056,0.033785
1.199626,0.033123
1.203197,0.032467
1.206767,0.031817
1.210337,0.031175
1.213908,0.030539
1.217478,0.029910
1.221048,0.029288
1.224618,0.028674
1.228189,0.028067
1.231759,0.027467
1.235329,0.026875
1.238900,0.026290
1.242470,0.025713
1.246040,0.025143
1.249611,0.024581
1.253181,0.024027
1.256751,0.023481
1.260322,0.022942
1.263892,0.022412
1.267462,0.021889
1.271033,0.021374
1.274603,0.020867
1.278173,0.020368
1.281744,0.019877
1.285314,0.019394
1.288884,0.018919
1.292454,0.018452
1.296025,0.017993
1.299595,0.017541
1.303165,0.017098
1.306736,0.016662
1.310306,0.016235
1.313876,0.015815
1.317447,0.015403
1.321017,0.014998
1.324587,0.014602
1.328158,0.014212
1.331728,0.013831
1.335298,0.013457
1.338869,0.013090
1.342439,0.012731
1.346009,0.012380
1.349580,0.012035
1.353150,0.011698
1.356720,0.011368
1.360290,0.011045
1.363861,0.010729
1.367431,0.010420
1.371001,0.010118
1.374572,0.009823
1.378142,0.009534
1.381712,0.009252
1.385283,0.008977
1.388853,0.008708
1.392423,0.008445
1.395994,0.008189
1.399564,0.007938
1.403134,0.007694
1.406705,0.007456
1.410275,0.007224
1.413845,0.006998
1.417416,0.006777
1.420986,0.006562
1.424556,0.006352
1.428126,0.006148
1.431697,0.005950
1.435267,0.005756
1.438837,0.005568
1.442408,0.005385
1.445978,0.005207
1.449548,0.005033
1.453119,0.004865
1.456689,0.004701
1.460259,0.004542
1.463830,0.004387
1.467400,0.004237
1.470970,0.004091
1.474541,0.003949
1.478111,0.003811
1.481681,0.003678
1.485252,0.003548
1.488822,0.003422
1.492392,0.003300
1.495962,0.003182
1.499533,0.003067
1.503103,0.002956
1.506673,0.002849
1.510244,0.002744
1.513814,0.002643
1.517384,0.002546
1.520955,0.002451
1.524525,0.002359
1.528095,0.002271
1.531666,0.002185
1.535236,0.002102
1.538806,0.002022
1.542377,0.001944
1.545947,0.001869
1.549517,0.001797
1.553088,0.001727
1.556658,0.001659
1.560228,0.001594
1.563799,0.001531
1.567369,0.001470
1.570939,0.001411
1.574509,0.001355
1.578080,0.001300
1.581650,0.001247
1.585220,0.001197
1.588791,0.001148
1.592361,0.001101
1.595931,0.001055
1.599502,0.001011
1.603072,0.000969
1.606642,0.000929
1.610213,0.000890
1.613783,0.000852
1.617353,0.000816
1.620924,0.000781
1.624494,0.000748
1.628064,0.000715
1.631635,0.000684
1.635205,0.000655
1.638775,0.000626
1.642345,0.000599
1.645916,0.000572
1.649486,0.000547
1.653056,0.000523
1.656627,0.000499
1.660197,0.000477
1.663767,0.000456
1.667338,0.000435
1.670908,0.000415
1.674478,0.000396
1.678049,0.000378
1.681619,0.000361
1.685189,0.000344
1.688760,0.000328
1.692330,0.000313
1.695900,0.000298
1.699471,0.000284
1.703041,0.000271
1.706611,0.000258
1.710181,0.000246
1.713752,0.000234
1.717322,0.000223
1.720892,0.000212
1.724463,0.000202
1.728033,0.000192
1.731603,0.000183
1.735174,0.000174
1.738744,0.000165
1.742314,0.000157
1.745885,0.000149
1.749455,0.000142
1.753025,0.000135
1.756596,0.000128
1.760166,0.000122
1.763736,0.000116
1.767307,0.000110
1.770877,0.000104
1.774447,0.000099
1.778017,0.000094
1.781588,0.000089
1.785158,0.000084
1.788728,0.000080
1.792299,0.000076
1.795869,0.000072
1.799439,0.000068
1.803010,0.000065
1.806580,0.000061
1.810150,0.000058
1.813721,0.000055
1.817291,0.000052
1.820861,0.000049
1.824432,0.000047
1.828002,0.000044
1.831572,0.000042
1.835143,0.000039
1.838713,0.000037
1.842283,0.000035
1.845853,0.000033
1.849424,0.000031
1.852994,0.000030
1.856564,0.000028
1.860135,0.000026
1.863705,0.000025
1.867275,0.000024
1.870846,0.000022
1.874416,0.000021
1.877986,0.000020
1.881557,0.000019
1.885127,0.000018
1.888697,0.000017
1.892268,0.000016
1.895838,0.000015
1.899408,0.000014
1.902979,0.000013
1.906549,0.000012
1.910119,0.000012
1.913689,0.000011
1.917260,0.000010
1.920830,0.000010
1.924400,0.000009
1.927971,0.000009
1.931541,0.000008
1.935111,0.000008
1.938682,0.000007
1.942252,0.000007
1.945822,0.000006
1.949393,0.000006
1.952963,0.000006
1.956533,0.000005
1.960104,0.000005
1.963674,0.000005
1.967244,0.000004
1.970815,0.000004
1.974385,0.000004
1.977955,0.000004
1.981526,0.000003
1.985096,0.000003
1.988666,0.000003
1.992236,0.000003
1.995807,0.000003
1.999377,0.000002
2.002947,0.000002
2.006518,0.000002
2.010088,0.000002
2.013658,0.000002
2.017229,0.000002
2.020799,0.000002
2.024369,0.000002
2.027940,0.000001
2.031510,0.000001
2.035080,0.000001
2.038651,0.000001
2.042221,0.000001
2.045791,0.000001
2.049362,0.000001
2.052932,0.000001
2.056502,0.000001
2.060072,0.000001
2.063643,0.000001
2.067213,0.000001
2.070783,0.000001
2.074354,0.000001
2.077924,0.000001
2.081494,0.000001
2.085065,0.000000
2.088635,0.000000
2.092205,0.000000
2.095776,0.000000
2.099346,0.000000
2.102916,0.000000
2.106487,0.000000
2.110057,0.000000
2.113627,0.000000
2.117198,0.000000
2.120768,0.000000
2.124338,0.000000
2.127908,0.000000
2.131479,0.000000
2.135049,0.000000
2.138619,0.000000
2.142190,0.000000
2.145760,0.000000
2.149330,0.000000
2.152901,0.000000
2.156471,0.000000
2.160041,0.000000
2.163612,0.000000
2.167182,0.000000
2.170752,0.000000
2.174323,0.000000
2.177893,0.000000
2.181463,0.000000
2.185034,0.000000
2.188604,0.000000
2.192174,0.000000
2.195744,0.000000
2.199315,0.000000
2.202885,0.000000
2.206455,0.000000
2.210026,0.000000
2.213596,0.000000
2.217166,0.000000
2.220737,0.000000
2.224307,0.000000
2.227877,0.000000
2.231448,0.000000
2.235018,0.000000
2.238588,0.000000
2.242159,0.000000
2.245729,0.000000
2.249299,0.000000
2.252870,0.000000
2.256440,0.000000
2.260010,0.000000
2.263580,0.000000
2.267151,0.000000
2.270721,0.000000
2.274291,0.000000
2.277862,0.000000
2.281432,0.000000
2.285002,0.000000
2.288573,0.000000
2.292143,0.000000
2.295713,0.000000
2.299284,0.000000
2.302854,0.000000
2.306424,0.000000
2.309995,0.000000
2.313565,0.000000
2.317135,0.000000
2.320706,0.000000
2.324276,0.000000
2.327846,0.000000
2.331416,0.000000
2.334987,0.000000
2.338557,0.000000
2.342127,0.000000
2.345698,0.000000
2.349268,0.000000
2.352838,0.000000
2.356409,0.000000
2.359979,0.000000
2.363549,0.000000
2.367120,0.000000
2.370690,0.000000
2.374260,0.000000
2.377831,0.000000
2.381401,0.000000
2.384971,0.000000
2.388542,0.000000
2.392112,0.000000
2.395682,0.000000
2.399253,0.000000
2.402823,0.000000
2.406393,0.000000
2.409963,0.000000
2.413534,0.000000
2.417104,0.000000
2.420674,0.000000
2.424245,0.000000
2.427815,0.000000
2.431385,0.000000
2.434956,0.000000
2.438526,0.000000
2.442096,0.000000
2.445667,0.000000
2.449237,0.000000
2.452807,0.000000
2.456378,0.000000
2.459948,0.000000
2.463518,0.000000
2.467089,0.000000
2.470659,0.000000
2.474229,0.000000
2.477799,0.000000
2.481370,0.000000
2.484940,0.000000
2.488510,0.000000
2.492081,0.000000
2.495651,0.000000
2.499221,0.000000
2.502792,0.000000
2.506362,0.000000
2.509932,0.000000
2.513503,0.000000
2.517073,0.000000
2.520643,0.000000
2.524214,0.000000
2.527784,0.000000
2.531354,0.000000
2.534925,0.000000
2.538495,0.000000
2.542065,0.000000
2.545635,0.000000
2.549206,0.000000
2.552776,0.000000
2.556346,0.000000
2.559917,0.000000
2.563487,0.000000
2.567057,0.000000
2.570628,0.000000
2.574198,0.000000
2.577768,0.000000
2.581339,0.000000
2.584909,0.000000
2.588479,0.000000
2.592050,0.000000
2.595620,0.000000
2.599190,0.000000
2.602761,0.000000
2.606331,0.000000
2.609901,0.000000
2.613471,0.000000
2.617042,0.000000
2.620612,0.000000
2.624182,0.000000
2.627753,0.000000
2.631323,0.000000
2.634893,0.000000
2.638464,0.000000
2.642034,0.000000
2.645604,0.000000
2.649175,0.000000
2.652745,0.000000
2.656315,0.000000
2.659886,0.000000
2.663456,0.000000
2.667026,0.000000
2.670597,0.000000
2.674167,0.000000
2.677737,0.000000
2.681307,0.000000
2.684878,0.000000
2.688448,0.000000
2.692018,0.000000
2.695589,0.000000
2.699159,0.000000
2.702729,0.000000
2.706300,0.000000
2.709870,0.000000
2.713440,0.000000
2.717011,0.000000
2.720581,0.000000
2.724151,0.000000
2.727722,0.000000
2.731292,0.000000
2.734862,0.000000
2.738433,0.000000
2.742003,0.000000
2.745573,0.000000
2.749143,0.000000
2.752714,0.000000
2.756284,0.000000
2.759854,0.000000
2.763425,0.000000
2.766995,0.000000
2.770565,0.000000
2.774136,0.000000
2.777706,0.000000
2.781276,0.000000
2.784847,0.000000
2.788417,0.000000
2.791987,0.000000
2.795558,0.000000
2.799128,0.000000
2.802698,0.000000
2.806269,0.000000
2.809839,0.000000
2.813409,0.000000
2.816980,0.000000
2.820550,0.000000
2.824120,0.000000
2.827690,0.000000
2.831261,0.000000
2.834831,0.000000
2.838401,0.000000
2.841972,0.000000
2.845542,0.000000
2.849112,0.000000
2.852683,0.000000
2.856253,0.000000
2.859823,0.000000
2.863394,0.000000
2.866964,0.000000
2.870534,0.000000
2.874105,0.000000
2.877675,0.000000
2.881245,0.000000
2.884816,0.000000
2.888386,0.000000
2.891956,0.000000
2.895526,0.000000
2.899097,0.000000
2.902667,0.000000
2.906237,0.000000
2.909808,0.000000
2.913378,0.000000
2.916948,0.000000
2.920519,0.000000
2.924089,0.000000
2.927659,0.000000
2.931230,0.000000
2.934800,0.000000
2.938370,0.000000
2.941941,0.000000
2.945511,0.000000
2.949081,0.000000
2.952652,0.000000
2.956222,0.000000
2.959792,0.000000
2.963362,0.000000
2.966933,0.000000
2.970503,0.000000
2.974073,0.000000
2.977644,0.000000
2.981214,0.000000
2.984784,0.000000
2.988355,0.000000
2.991925,0.000000
2.995495,0.000000
2.999066,0.000000
3.002636,0.000000
3.006206,0.000000
3.009777,0.000000
3.013347,0.000000
3.016917,0.000000
3.020488,0.000000
3.024058,0.000000
3.027628,0.000000
3.031198,0.000000
3.034769,0.000000
3.038339,0.000000
3.041909,0.000000
3.045480,0.000000
3.049050,0.000000
3.052620,0.000000
3.056191,0.000000
3.059761,0.000000
3.063331,0.000000
3.066902,0.000000
3.070472,0.000000
3.074042,0.000000
3.077613,0.000000
3.081183,0.000000
3.084753,0.000000
3.088324,0.000000
3.091894,0.000000
3.095464,0.000000
3.099034,0.000000
3.102605,0.000000
3.106175,0.000000
3.109745,0.000000
3.113316,0.000000
3.116886,0.000000
3.120456,0.000000
3.124027,0.000000
3.127597,0.000000
3.131167,0.000000
3.134738,0.000000
3.138308,0.000000
3.141878,0.000000
3.145449,0.000000
3.149019,0.000000
3.152589,0.000000
3.156160,0.000000
3.159730,0.000000
3.163300,0.000000
3.166870,0.000000
3.170441,0.000000
3.174011,0.000000
3.177581,0.000000
3.181152,0.000000
3.184722,0.000000
3.188292,0.000000
3.191863,0.000000
3.195433,0.000000
3.199003,0.000000
3.202574,0.000000
3.206144,0.000000
3.209714,0.000000
3.213285,0.000000
3.216855,0.000000
3.220425,0.000000
3.223996,0.000000
3.227566,0.000000
3.231136,0.000000
3.234707,0.000000
3.238277,0.000000
3.241847,0.000000
3.245417,0.000000
3.248988,0.000000
3.252558,0.000000
3.256128,0.000000
3.259699,0.000000
3.263269,0.000000
3.266839,0.000000
3.270410,0.000000
3.273980,0.000000
3.277550,0.000000
3.281121,0.000000
3.284691,0.000000
3.288261,0.000000
3.291832,0.000000
3.295402,0.000000
3.298972,0.000000
3.302543,0.000000
3.306113,0.000000
3.309683,0.000000
3.313253,0.000000
3.316824,0.000000
3.320394,0.000000
3.323964,0.000000
3.327535,0.000000
3.331105,0.000000
3.334675,0.000000
3.338246,0.000000
3.341816,0.000000
3.345386,0.000000
3.348957,0.000000
3.352527,0.000000
3.356097,0.000000
3.359668,0.000000
3.363238,0.000000
3.366808,0.000000
3.370379,0.000000
3.373949,0.000000
3.377519,0.000000
3.381089,0.000000
3.384660,0.000000
3.388230,0.000000
3.391800,0.000000
3.395371,0.000000
3.398941,0.000000
3.402511,0.000000
3.406082,0.000000
3.409652,0.000000
3.413222,0.000000
3.416793,0.000000
3.420363,0.000000
3.423933,0.000000
3.427504,0.000000
3.431074,0.000000
3.434644,0.000000
3.438215,0.000000
3.441785,0.000000
3.445355,0.000000
3.448925,0.000000
3.452496,0.000000
3.456066,0.000000
3.459636,0.000000
3.463207,0.000000
3.466777,0.000000
3.470347,0.000000
3.473918,0.000000
3.477488,0.000000
3.481058,0.000000
3.484629,0.000000
3.488199,0.000000
3.491769,0.000000
3.495340,0.000000
3.498910,0.000000
3.502480,0.000000
3.506051,0.000000
3.509621,0.000000
3.513191,0.000000
3.516761,0.000000
3.520332,0.000000
3.523902,0.000000
3.527472,0.000000
3.531043,0.000000
3.534613,0.000000
3.538183,0.000000
3.541754,0.000000
3.545324,0.000000
3.548894,0.000000
3.552465,0.000000
3.556035,0.000000
3.559605,0.000000
3.563176,0.000000
3.566746,0.000000
3.570316,0.000000
3.573887,0.000000
3.577457,0.000000
3.581027,0.000000
3.584597,0.000000
3.588168,0.000000
3.591738,0.000000
3.595308,0.000000
3.598879,0.000000
3.602449,0.000000
3.606019,0.000000
3.609590,0.000000
3.613160,0.000000
3.616730,0.000000
3.620301,0.000000
3.623871,0.000000
3.627441,0.000000
3.631012,0.000000
3.634582,0.000000
3.638152,0.000000
3.641723,0.000000
3.645293,0.000000
3.648863,0.000000
3.652433,0.000000
3.656004,0.000000
3.659574,0.000000
3.663144,0.000000
3.666715,0.000000
3.670285,0.000000
3.673855,0.000000
3.677426,0.000000
3.680996,0.000000
3.684566,0.000000
3.688137,0.000000
3.691707,0.000000
3.695277,0.000000
3.698848,0.000000
3.702418,0.000000
3.705988,0.000000
3.709559,0.000000
3.713129,0.000000
3.716699,0.000000
3.720270,0.000000
3.723840,0.000000
3.727410,0.000000
3.730980,0.000000
3.734551,0.000000
3.738121,0.000000
3.741691,0.000000
3.745262,0.000000
3.748832,0.000000
3.752402,0.000000
3.755973,0.000000
3.759543,0.000000
3.763113,0.000000
3.766684,0.000000
3.770254,0.000000
3.773824,0.000000
3.777395,0.000000
3.780965,0.000000
3.784535,0.000000
3.788106,0.000000
3.791676,0.000000
3.795246,0.000000
3.798816,0.000000
3.802387,0.000000
3.805957,0.000000
3.809527,0.000000
3.813098,0.000000
3.816668,0.000000
3.820238,0.000000
3.823809,0.000000
3.827379,0.000000
3.830949,0.000000
3.834520,0.000000
3.838090,0.000000
3.841660,0.000000
3.845231,0.000000
3.848801,0.000000
3.852371,0.000000
3.855942,0.000000
3.859512,0.000000
3.863082,0.000000
3.866652,0.000000
3.870223,0.000000
3.873793,0.000000
3.877363,0.000000
3.880934,0.000000
3.884504,0.000000
3.888074,0.000000
3.891645,0.000000
3.895215,0.000000
3.898785,0.000000
3.902356,0.000000
3.905926,0.000000
3.909496,0.000000
3.913067,0.000000
3.916637,0.000000
3.920207,0.000000
3.923778,0.000000
3.927348,0.000000
3.930918,0.000000
3.934488,0.000000
3.938059,0.000000
3.941629,0.000000
3.945199,0.000000
3.948770,0.000000
3.952340,0.000000
3.955910,0.000000
3.959481,0.000000
3.963051,0.000000
3.966621,0.000000
3.970192,0.000000
3.973762,0.000000
3.977332,0.000000
3.980903,0.000000
3.984473,0.000000
3.988043,0.000000
3.991614,0.000000
3.995184,0.000000
3.998754,0.000000


==> anc/fig14/sigma_sc_T_1_b.csv <==
omega/4E_p,sigma
0.000000,
0.003570,0.000681
0.007141,0.000698
0.010711,0.000716
0.014281,0.000735
0.017852,0.000754
0.021422,0.000773
0.024992,0.000793
0.028563,0.000814
0.032133,0.000835
0.035703,0.000857
0.039273,0.000879
0.042844,0.000902
0.046414,0.000926
0.049984,0.000951
0.053555,0.000976
0.057125,0.001002
0.060695,0.001029
0.064266,0.001056
0.067836,0.001084
0.071406,0.001114
0.074977,0.001144
0.078547,0.001174
0.082117,0.001206
0.085688,0.001239
0.089258,0.001273
0.092828,0.001307
0.096399,0.001343
0.099969,0.001380
0.103539,0.001418
0.107109,0.001457
0.110680,0.001497
0.114250,0.001538
0.117820,0.001580
0.121391,0.001624
0.124961,0.001669
0.128531,0.001715
0.132102,0.001763
0.135672,0.001812
0.139242,0.001862
0.142813,0.001914
0.146383,0.001967
0.149953,0.002022
0.153524,0.002078
0.157094,0.002136
0.160664,0.002196
0.164235,0.002257
0.167805,0.002320
0.171375,0.002385
0.174945,0.002451
0.178516,0.002520
0.182086,0.002590
0.185656,0.002662
0.189227,0.002737
0.192797,0.002813
0.196367,0.002892
0.199938,0.002972
0.203508,0.003055
0.207078,0.003140
0.210649,0.003227
0.214219,0.003317
0.217789,0.003409
0.221360,0.003504
0.224930,0.003601
0.228500,0.003700
0.232071,0.003802
0.235641,0.003907
0.239211,0.004015
0.242782,0.004125
0.246352,0.004239
0.249922,0.004355
0.253492,0.004474
0.257063,0.004596
0.260633,0.004721
0.264203,0.004849
0.267774,0.004981
0.271344,0.005116
0.274914,0.005254
0.278485,0.005395
0.282055,0.005540
0.285625,0.005689
0.289196,0.005841
0.292766,0.005997
0.296336,0.006156
0.299907,0.006319
0.303477,0.006486
0.307047,0.006657
0.310618,0.006832
0.314188,0.007011
0.317758,0.007193
0.321328,0.007380
0.324899,0.007572
0.328469,0.007767
0.332039,0.007967
0.335610,0.008171
0.339180,0.008380
0.342750,0.008593
0.346321,0.008811
0.349891,0.009033
0.353461,0.009260
0.357032,0.009492
0.360602,0.009729
0.364172,0.009970
0.367743,0.010216
0.371313,0.010468
0.374883,0.010724
0.378454,0.010986
0.382024,0.011252
0.385594,0.011524
0.389164,0.011801
0.392735,0.012084
0.396305,0.012371
0.399875,0.012664
0.403446,0.012963
0.407016,0.013267
0.410586,0.013576
0.414157,0.013891
0.417727,0.014212
0.421297,0.014538
0.424868,0.014870
0.428438,0.015207
0.432008,0.015550
0.435579,0.015899
0.439149,0.016254
0.442719,0.016615
0.446290,0.016981
0.449860,0.017353
0.453430,0.017731
0.457000,0.018115
0.460571,0.018504
0.464141,0.018900
0.467711,0.019301
0.471282,0.019709
0.474852,0.020122
0.478422,0.020541
0.481993,0.020966
0.485563,0.021396
0.489133,0.021833
0.492704,0.022275
0.496274,0.022723
0.499844,0.023177
0.503415,0.023636
0.506985,0.024101
0.510555,0.024572
0.514126,0.025048
0.517696,0.025530
0.521266,0.026018
0.524836,0.026511
0.528407,0.027009
0.531977,0.027513
0.535547,0.028022
0.539118,0.028536
0.542688,0.029055
0.546258,0.029580
0.549829,0.030109
0.553399,0.030643
0.556969,0.031182
0.560540,0.031726
0.564110,0.032274
0.567680,0.032827
0.571251,0.033384
0.574821,0.033945
0.578391,0.034511
0.581962,0.035080
0.585532,0.035654
0.589102,0.036231
0.592672,0.036812
0.596243,0.037396
0.599813,0.037984
0.603383,0.038575
0.606954,0.039169
0.610524,0.039766
0.614094,0.040365
0.617665,0.040968
0.621235,0.041572
0.624805,0.042179
0.628376,0.042788
0.631946,0.043399
0.635516,0.044011
0.639087,0.044625
0.642657,0.045241
0.646227,0.045857
0.649798,0.046474
0.653368,0.047092
0.656938,0.047711
0.660509,0.048330
0.664079,0.048949
0.667649,0.049568
0.671219,0.050186
0.674790,0.050804
0.678360,0.051421
0.681930,0.052037
0.685501,0.052652
0.689071,0.053265
0.692641,0.053877
0.696212,0.054486
0.699782,0.055093
0.703352,0.055698
0.706923,0.056301
0.710493,0.056900
0.714063,0.057496
0.717634,0.058089
0.721204,0.058678
0.724774,0.059263
0.728345,0.059844
0.731915,0.060420
0.735485,0.060992
0.739055,0.061559
0.742626,0.062121
0.746196,0.062677
0.749766,0.063228
0.753337,0.063772
0.756907,0.064311
0.760477,0.064843
0.764048,0.065368
0.767618,0.065887
0.771188,0.066398
0.774759,0.066902
0.778329,0.067398
0.781899,0.067887
0.785470,0.068367
0.789040,0.068839
0.792610,0.069302
0.796181,0.069756
0.799751,0.070202
0.803321,0.070638
0.806891,0.071065
0.810462,0.071482
0.814032,0.071889
0.817602,0.072285
0.821173,0.072672
0.824743,0.073048
0.828313,0.073413
0.831884,0.073768
0.835454,0.074111
0.839024,0.074443
0.842595,0.074763
0.846165,0.075072
0.849735,0.075369
0.853306,0.075654
0.856876,0.075927
0.860446,0.076187
0.864017,0.076436
0.867587,0.076671
0.871157,0.076894
0.874727,0.077104
0.878298,0.077301
0.881868,0.077485
0.885438,0.077656
0.889009,0.077814
0.892579,0.077958
0.896149,0.078089
0.899720,0.078207
0.903290,0.078311
0.906860,0.078401
0.910431,0.078477
0.914001,0.078540
0.917571,0.078589
0.921142,0.078624
0.924712,0.078645
0.928282,0.078652
0.931853,0.078646
0.935423,0.078625
0.938993,0.078591
0.942563,0.078543
0.946134,0.078480
0.949704,0.078404
0.953274,0.078315
0.956845,0.078211
0.960415,0.078094
0.963985,0.077963
0.967556,0.077818
0.971126,0.077660
0.974696,0.077488
0.978267,0.077303
0.981837,0.077105
0.985407,0.076894
0.988978,0.076669
0.992548,0.076432
0.996118,0.076181
0.999689,0.075918
1.003259,0.075642
1.006829,0.075354
1.010399,0.075053
1.013970,0.074741
1.017540,0.074416
1.021110,0.074079
1.024681,0.073731
1.028251,0.073371
1.031821,0.073000
1.035392,0.072617
1.038962,0.072224
1.042532,0.071820
1.046103,0.071405
1.049673,0.070980
1.053243,0.070545
1.056814,0.070100
1.060384,0.069645
1.063954,0.069181
1.067525,0.068707
1.071095,0.068224
1.074665,0.067733
1.078236,0.067233
1.081806,0.066724
1.085376,0.066208
1.088946,0.065683
1.092517,0.065151
1.096087,0.064612
1.099657,0.064065
1.103228,0.063512
1.106798,0.062952
1.110368,0.062385
1.113939,0.061813
1.117509,0.061234
1.121079,0.060650
1.124650,0.060061
1.128220,0.059467
1.131790,0.058868
1.135361,0.058264
1.138931,0.057656
1.142501,0.057044
1.146072,0.056428
1.149642,0.055809
1.153212,0.055187
1.156782,0.054561
1.160353,0.053933
1.163923,0.053302
1.167493,0.052669
1.171064,0.052035
1.174634,0.051398
1.178204,0.050760
1.181775,0.050121
1.185345,0.049481
1.188915,0.048840
1.192486,0.048198
1.196056,0.047557
1.199626,0.046915
1.203197,0.046274
1.206767,0.045633
1.210337,0.044992
1.213908,0.044353
1.217478,0.043714
1.221048,0.043077
1.224618,0.042442
1.228189,0.041808
1.231759,0.041176
1.235329,0.040546
1.238900,0.039919
1.242470,0.039294
1.246040,0.038671
1.249611,0.038052
1.253181,0.037436
1.256751,0.036823
1.260322,0.036213
1.263892,0.035607
1.267462,0.035004
1.271033,0.034406
1.274603,0.033811
1.278173,0.033221
1.281744,0.032635
1.285314,0.032054
1.288884,0.031477
1.292454,0.030904
1.296025,0.030337
1.299595,0.029774
1.303165,0.029217
1.306736,0.028665
1.310306,0.028118
1.313876,0.027576
1.317447,0.027040
1.321017,0.026509
1.324587,0.025984
1.328158,0.025465
1.331728,0.024951
1.335298,0.024443
1.338869,0.023942
1.342439,0.023446
1.346009,0.022956
1.349580,0.022472
1.353150,0.021995
1.356720,0.021524
1.360290,0.021058
1.363861,0.020600
1.367431,0.020147
1.371001,0.019701
1.374572,0.019261
1.378142,0.018827
1.381712,0.018400
1.385283,0.017979
1.388853,0.017564
1.392423,0.017156
1.395994,0.016754
1.399564,0.016359
1.403134,0.015970
1.406705,0.015587
1.410275,0.015211
1.413845,0.014841
1.417416,0.014478
1.420986,0.014120
1.424556,0.013769
1.428126,0.013425
1.431697,0.013086
1.435267,0.012753
1.438837,0.012427
1.442408,0.012107
1.445978,0.011793
1.449548,0.011485
1.453119,0.011183
1.456689,0.010887
1.460259,0.010596
1.463830,0.010312
1.467400,0.010033
1.470970,0.009760
1.474541,0.009493
1.478111,0.009231
1.481681,0.008975
1.485252,0.008724
1.488822,0.008479
1.492392,0.008239
1.495962,0.008005
1.499533,0.007775
1.503103,0.007551
1.506673,0.007332
1.510244,0.007118
1.513814,0.006909
1.517384,0.006705
1.520955,0.006505
1.524525,0.006311
1.528095,0.006121
1.531666,0.005935
1.535236,0.005755
1.538806,0.005578
1.542377,0.005406
1.545947,0.005239
1.549517,0.005076
1.553088,0.004916
1.556658,0.004761
1.560228,0.004610
1.563799,0.004463
1.567369,0.004320
1.570939,0.004181
1.574509,0.004045
1.578080,0.003913
1.581650,0.003785
1.585220,0.003660
1.588791,0.003539
1.592361,0.003421
1.595931,0.003306
1.599502,0.003195
1.603072,0.003086
1.606642,0.002981
1.610213,0.002879
1.613783,0.002780
1.617353,0.002684
1.620924,0.002590
1.624494,0.002500
1.628064,0.002412
1.631635,0.002327
1.635205,0.002244
1.638775,0.002164
1.642345,0.002087
1.645916,0.002011
1.649486,0.001938
1.653056,0.001868
1.656627,0.001800
1.660197,0.001733
1.663767,0.001669
1.667338,0.001607
1.670908,0.001547
1.674478,0.001489
1.678049,0.001433
1.681619,0.001379
1.685189,0.001327
1.688760,0.001276
1.692330,0.001227
1.695900,0.001180
1.699471,0.001134
1.703041,0.001090
1.706611,0.001047
1.710181,0.001006
1.713752,0.000966
1.717322,0.000928
1.720892,0.000891
1.724463,0.000855
1.728033,0.000821
1.731603,0.000788
1.735174,0.000756
1.738744,0.000725
1.742314,0.000696
1.745885,0.000667
1.749455,0.000640
1.753025,0.000613
1.756596,0.000587
1.760166,0.000563
1.763736,0.000539
1.767307,0.000517
1.770877,0.000495
1.774447,0.000474
1.778017,0.000453
1.781588,0.000434
1.785158,0.000415
1.788728,0.000397
1.792299,0.000380
1.795869,0.000364
1.799439,0.000348
1.803010,0.000332
1.806580,0.000318
1.810150,0.000304
1.813721,0.000290
1.817291,0.000277
1.820861,0.000265
1.824432,0.000253
1.828002,0.000241
1.831572,0.000230
1.835143,0.000220
1.838713,0.000210
1.842283,0.000200
1.845853,0.000191
1.849424,0.000182
1.852994,0.000174
1.856564,0.000166
1.860135,0.000158
1.863705,0.000150
1.867275,0.000143
1.870846,0.000137
1.874416,0.000130
1.877986,0.000124
1.881557,0.000118
1.885127,0.000112
1.888697,0.000107
1.892268,0.000102
1.895838,0.000097
1.899408,0.000092
1.902979,0.000088
1.906549,0.000083
1.910119,0.000079
1.913689,0.000075
1.917260,0.000071
1.920830,0.000068
1.924400,0.000064
1.927971,0.000061
1.931541,0.000058
1.935111,0.000055
1.938682,0.000052
1.942252,0.000050
1.945822,0.000047
1.949393,0.000045
1.952963,0.000042
1.956533,0.000040
1.960104,0.000038
1.963674,0.000036
1.967244,0.000034
1.970815,0.000033
1.974385,0.000031
1.977955,0.000029
1.981526,0.000028
1.985096,0.000026
1.988666,0.000025
1.992236,0.000023
1.995807,0.000022
1.999377,0.000021
2.002947,0.000020
2.006518,0.000019
2.010088,0.000018
2.013658,0.000017
2.017229,0.000016
2.020799,0.000015
2.024369,0.000014
2.027940,0.000013
2.031510,0.000013
2.035080,0.000012
2.038651,0.000011
2.042221,0.000011
2.045791,0.000010
2.049362,0.000010
2.052932,0.000009
2.056502,0.000008
2.060072,0.000008
2.063643,0.000008
2.067213,0.000007
2.070783,0.000007
2.074354,0.000006
2.077924,0.000006
2.081494,0.000006
2.085065,0.000005
2.088635,0.000005
2.092205,0.000005
2.095776,0.000004
2.099346,0.000004
2.102916,0.000004
2.106487,0.000004
2.110057,0.000003
2.113627,0.000003
2.117198,0.000003
2.120768,0.000003
2.124338,0.000003
2.127908,0.000003
2.131479,0.000002
2.135049,0.000002
2.138619,0.000002
2.142190,0.000002
2.145760,0.000002
2.149330,0.000002
2.152901,0.000002
2.156471,0.000002
2.160041,0.000001
2.163612,0.000001
2.167182,0.000001
2.170752,0.000001
2.174323,0.000001
2.177893,0.000001
2.181463,0.000001
2.185034,0.000001
2.188604,0.000001
2.192174,0.000001
2.195744,0.000001
2.199315,0.000001
2.202885,0.000001
2.206455,0.000001
2.210026,0.000001
2.213596,0.000001
2.217166,0.000001
2.220737,0.000000
2.224307,0.000000
2.227877,0.000000
2.231448,0.000000
2.235018,0.000000
2.238588,0.000000
2.242159,0.000000
2.245729,0.000000
2.249299,0.000000
2.252870,0.000000
2.256440,0.000000
2.260010,0.000000
2.263580,0.000000
2.267151,0.000000
2.270721,0.000000
2.274291,0.000000
2.277862,0.000000
2.281432,0.000000
2.285002,0.000000
2.288573,0.000000
2.292143,0.000000
2.295713,0.000000
2.299284,0.000000
2.302854,0.000000
2.306424,0.000000
2.309995,0.000000
2.313565,0.000000
2.317135,0.000000
2.320706,0.000000
2.324276,0.000000
2.327846,0.000000
2.331416,0.000000
2.334987,0.000000
2.338557,0.000000
2.342127,0.000000
2.345698,0.000000
2.349268,0.000000
2.352838,0.000000
2.356409,0.000000
2.359979,0.000000
2.363549,0.000000
2.367120,0.000000
2.370690,0.000000
2.374260,0.000000
2.377831,0.000000
2.381401,0.000000
2.384971,0.000000
2.388542,0.000000
2.392112,0.000000
2.395682,0.000000
2.399253,0.000000
2.402823,0.000000
2.406393,0.000000
2.409963,0.000000
2.413534,0.000000
2.417104,0.000000
2.420674,0.000000
2.424245,0.000000
2.427815,0.000000
2.431385,0.000000
2.434956,0.000000
2.438526,0.000000
2.442096,0.000000
2.445667,0.000000
2.449237,0.000000
2.452807,0.000000
2.456378,0.000000
2.459948,0.000000
2.463518,0.000000
2.467089,0.000000
2.470659,0.000000
2.474229,0.000000
2.477799,0.000000
2.481370,0.000000
2.484940,0.000000
2.488510,0.000000
2.492081,0.000000
2.495651,0.000000
2.499221,0.000000
2.502792,0.000000
2.506362,0.000000
2.509932,0.000000
2.513503,0.000000
2.517073,0.000000
2.520643,0.000000
2.524214,0.000000
2.527784,0.000000
2.531354,0.000000
2.534925,0.000000
2.538495,0.000000
2.542065,0.000000
2.545635,0.000000
2.549206,0.000000
2.552776,0.000000
2.556346,0.000000
2.559917,0.000000
2.563487,0.000000
2.567057,0.000000
2.570628,0.000000
2.574198,0.000000
2.577768,0.000000
2.581339,0.000000
2.584909,0.000000
2.588479,0.000000
2.592050,0.000000
2.595620,0.000000
2.599190,0.000000
2.602761,0.000000
2.606331,0.000000
2.609901,0.000000
2.613471,0.000000
2.617042,0.000000
2.620612,0.000000
2.624182,0.000000
2.627753,0.000000
2.631323,0.000000
2.634893,0.000000
2.638464,0.000000
2.642034,0.000000
2.645604,0.000000
2.649175,0.000000
2.652745,0.000000
2.656315,0.000000
2.659886,0.000000
2.663456,0.000000
2.667026,0.000000
2.670597,0.000000
2.674167,0.000000
2.677737,0.000000
2.681307,0.000000
2.684878,0.000000
2.688448,0.000000
2.692018,0.000000
2.695589,0.000000
2.699159,0.000000
2.702729,0.000000
2.706300,0.000000
2.709870,0.000000
2.713440,0.000000
2.717011,0.000000
2.720581,0.000000
2.724151,0.000000
2.727722,0.000000
2.731292,0.000000
2.734862,0.000000
2.738433,0.000000
2.742003,0.000000
2.745573,0.000000
2.749143,0.000000
2.752714,0.000000
2.756284,0.000000
2.759854,0.000000
2.763425,0.000000
2.766995,0.000000
2.770565,0.000000
2.774136,0.000000
2.777706,0.000000
2.781276,0.000000
2.784847,0.000000
2.788417,0.000000
2.791987,0.000000
2.795558,0.000000
2.799128,0.000000
2.802698,0.000000
2.806269,0.000000
2.809839,0.000000
2.813409,0.000000
2.816980,0.000000
2.820550,0.000000
2.824120,0.000000
2.827690,0.000000
2.831261,0.000000
2.834831,0.000000
2.838401,0.000000
2.841972,0.000000
2.845542,0.000000
2.849112,0.000000
2.852683,0.000000
2.856253,0.000000
2.859823,0.000000
2.863394,0.000000
2.866964,0.000000
2.870534,0.000000
2.874105,0.000000
2.877675,0.000000
2.881245,0.000000
2.884816,0.000000
2.888386,0.000000
2.891956,0.000000
2.895526,0.000000
2.899097,0.000000
2.902667,0.000000
2.906237,0.000000
2.909808,0.000000
2.913378,0.000000
2.916948,0.000000
2.920519,0.000000
2.924089,0.000000
2.927659,0.000000
2.931230,0.000000
2.934800,0.000000
2.938370,0.000000
2.941941,0.000000
2.945511,0.000000
2.949081,0.000000
2.952652,0.000000
2.956222,0.000000
2.959792,0.000000
2.963362,0.000000
2.966933,0.000000
2.970503,0.000000
2.974073,0.000000
2.977644,0.000000
2.981214,0.000000
2.984784,0.000000
2.988355,0.000000
2.991925,0.000000
2.995495,0.000000
2.999066,0.000000
3.002636,0.000000
3.006206,0.000000
3.009777,0.000000
3.013347,0.000000
3.016917,0.000000
3.020488,0.000000
3.024058,0.000000
3.027628,0.000000
3.031198,0.000000
3.034769,0.000000
3.038339,0.000000
3.041909,0.000000
3.045480,0.000000
3.049050,0.000000
3.052620,0.000000
3.056191,0.000000
3.059761,0.000000
3.063331,0.000000
3.066902,0.000000
3.070472,0.000000
3.074042,0.000000
3.077613,0.000000
3.081183,0.000000
3.084753,0.000000
3.088324,0.000000
3.091894,0.000000
3.095464,0.000000
3.099034,0.000000
3.102605,0.000000
3.106175,0.000000
3.109745,0.000000
3.113316,0.000000
3.116886,0.000000
3.120456,0.000000
3.124027,0.000000
3.127597,0.000000
3.131167,0.000000
3.134738,0.000000
3.138308,0.000000
3.141878,0.000000
3.145449,0.000000
3.149019,0.000000
3.152589,0.000000
3.156160,0.000000
3.159730,0.000000
3.163300,0.000000
3.166870,0.000000
3.170441,0.000000
3.174011,0.000000
3.177581,0.000000
3.181152,0.000000
3.184722,0.000000
3.188292,0.000000
3.191863,0.000000
3.195433,0.000000
3.199003,0.000000
3.202574,0.000000
3.206144,0.000000
3.209714,0.000000
3.213285,0.000000
3.216855,0.000000
3.220425,0.000000
3.223996,0.000000
3.227566,0.000000
3.231136,0.000000
3.234707,0.000000
3.238277,0.000000
3.241847,0.000000
3.245417,0.000000
3.248988,0.000000
3.252558,0.000000
3.256128,0.000000
3.259699,0.000000
3.263269,0.000000
3.266839,0.000000
3.270410,0.000000
3.273980,0.000000
3.277550,0.000000
3.281121,0.000000
3.284691,0.000000
3.288261,0.000000
3.291832,0.000000
3.295402,0.000000
3.298972,0.000000
3.302543,0.000000
3.306113,0.000000
3.309683,0.000000
3.313253,0.000000
3.316824,0.000000
3.320394,0.000000
3.323964,0.000000
3.327535,0.000000
3.331105,0.000000
3.334675,0.000000
3.338246,0.000000
3.341816,0.000000
3.345386,0.000000
3.348957,0.000000
3.352527,0.000000
3.356097,0.000000
3.359668,0.000000
3.363238,0.000000
3.366808,0.000000
3.370379,0.000000
3.373949,0.000000
3.377519,0.000000
3.381089,0.000000
3.384660,0.000000
3.388230,0.000000
3.391800,0.000000
3.395371,0.000000
3.398941,0.000000
3.402511,0.000000
3.406082,0.000000
3.409652,0.000000
3.413222,0.000000
3.416793,0.000000
3.420363,0.000000
3.423933,0.000000
3.427504,0.000000
3.431074,0.000000
3.434644,0.000000
3.438215,0.000000
3.441785,0.000000
3.445355,0.000000
3.448925,0.000000
3.452496,0.000000
3.456066,0.000000
3.459636,0.000000
3.463207,0.000000
3.466777,0.000000
3.470347,0.000000
3.473918,0.000000
3.477488,0.000000
3.481058,0.000000
3.484629,0.000000
3.488199,0.000000
3.491769,0.000000
3.495340,0.000000
3.498910,0.000000
3.502480,0.000000
3.506051,0.000000
3.509621,0.000000
3.513191,0.000000
3.516761,0.000000
3.520332,0.000000
3.523902,0.000000
3.527472,0.000000
3.531043,0.000000
3.534613,0.000000
3.538183,0.000000
3.541754,0.000000
3.545324,0.000000
3.548894,0.000000
3.552465,0.000000
3.556035,0.000000
3.559605,0.000000
3.563176,0.000000
3.566746,0.000000
3.570316,0.000000
3.573887,0.000000
3.577457,0.000000
3.581027,0.000000
3.584597,0.000000
3.588168,0.000000
3.591738,0.000000
3.595308,0.000000
3.598879,0.000000
3.602449,0.000000
3.606019,0.000000
3.609590,0.000000
3.613160,0.000000
3.616730,0.000000
3.620301,0.000000
3.623871,0.000000
3.627441,0.000000
3.631012,0.000000
3.634582,0.000000
3.638152,0.000000
3.641723,0.000000
3.645293,0.000000
3.648863,0.000000
3.652433,0.000000
3.656004,0.000000
3.659574,0.000000
3.663144,0.000000
3.666715,0.000000
3.670285,0.000000
3.673855,0.000000
3.677426,0.000000
3.680996,0.000000
3.684566,0.000000
3.688137,0.000000
3.691707,0.000000
3.695277,0.000000
3.698848,0.000000
3.702418,0.000000
3.705988,0.000000
3.709559,0.000000
3.713129,0.000000
3.716699,0.000000
3.720270,0.000000
3.723840,0.000000
3.727410,0.000000
3.730980,0.000000
3.734551,0.000000
3.738121,0.000000
3.741691,0.000000
3.745262,0.000000
3.748832,0.000000
3.752402,0.000000
3.755973,0.000000
3.759543,0.000000
3.763113,0.000000
3.766684,0.000000
3.770254,0.000000
3.773824,0.000000
3.777395,0.000000
3.780965,0.000000
3.784535,0.000000
3.788106,0.000000
3.791676,0.000000
3.795246,0.000000
3.798816,0.000000
3.802387,0.000000
3.805957,0.000000
3.809527,0.000000
3.813098,0.000000
3.816668,0.000000
3.820238,0.000000
3.823809,0.000000
3.827379,0.000000
3.830949,0.000000
3.834520,0.000000
3.838090,0.000000
3.841660,0.000000
3.845231,0.000000
3.848801,0.000000
3.852371,0.000000
3.855942,0.000000
3.859512,0.000000
3.863082,0.000000
3.866652,0.000000
3.870223,0.000000
3.873793,0.000000
3.877363,0.000000
3.880934,0.000000
3.884504,0.000000
3.888074,0.000000
3.891645,0.000000
3.895215,0.000000
3.898785,0.000000
3.902356,0.000000
3.905926,0.000000
3.909496,0.000000
3.913067,0.000000
3.916637,0.000000
3.920207,0.000000
3.923778,0.000000
3.927348,0.000000
3.930918,0.000000
3.934488,0.000000
3.938059,0.000000
3.941629,0.000000
3.945199,0.000000
3.948770,0.000000
3.952340,0.000000
3.955910,0.000000
3.959481,0.000000
3.963051,0.000000
3.966621,0.000000
3.970192,0.000000
3.973762,0.000000
3.977332,0.000000
3.980903,0.000000
3.984473,0.000000
3.988043,0.000000
3.991614,0.000000
3.995184,0.000000
3.998754,0.000000


==> anc/fig14/sigma_sc_T_1_c.csv <==
omega/4E_p,sigma
0.000000,
0.003570,0.000257
0.007141,0.000263
0.010711,0.000270
0.014281,0.000277
0.017852,0.000285
0.021422,0.000292
0.024992,0.000300
0.028563,0.000308
0.032133,0.000316
0.035703,0.000325
0.039273,0.000334
0.042844,0.000343
0.046414,0.000352
0.049984,0.000362
0.053555,0.000372
0.057125,0.000382
0.060695,0.000393
0.064266,0.000403
0.067836,0.000415
0.071406,0.000426
0.074977,0.000438
0.078547,0.000450
0.082117,0.000463
0.085688,0.000476
0.089258,0.000489
0.092828,0.000503
0.096399,0.000518
0.099969,0.000532
0.103539,0.000548
0.107109,0.000563
0.110680,0.000579
0.114250,0.000596
0.117820,0.000613
0.121391,0.000631
0.124961,0.000649
0.128531,0.000668
0.132102,0.000687
0.135672,0.000707
0.139242,0.000728
0.142813,0.000749
0.146383,0.000771
0.149953,0.000794
0.153524,0.000817
0.157094,0.000841
0.160664,0.000865
0.164235,0.000891
0.167805,0.000917
0.171375,0.000944
0.174945,0.000972
0.178516,0.001000
0.182086,0.001030
0.185656,0.001060
0.189227,0.001091
0.192797,0.001123
0.196367,0.001156
0.199938,0.001191
0.203508,0.001226
0.207078,0.001262
0.210649,0.001299
0.214219,0.001337
0.217789,0.001377
0.221360,0.001417
0.224930,0.001459
0.228500,0.001502
0.232071,0.001546
0.235641,0.001591
0.239211,0.001638
0.242782,0.001686
0.246352,0.001735
0.249922,0.001786
0.253492,0.001838
0.257063,0.001892
0.260633,0.001947
0.264203,0.002004
0.267774,0.002062
0.271344,0.002122
0.274914,0.002184
0.278485,0.002247
0.282055,0.002312
0.285625,0.002378
0.289196,0.002447
0.292766,0.002517
0.296336,0.002589
0.299907,0.002663
0.303477,0.002739
0.307047,0.002817
0.310618,0.002897
0.314188,0.002980
0.317758,0.003064
0.321328,0.003150
0.324899,0.003239
0.328469,0.003330
0.332039,0.003423
0.335610,0.003519
0.339180,0.003616
0.342750,0.003717
0.346321,0.003820
0.349891,0.003925
0.353461,0.004033
0.357032,0.004144
0.360602,0.004257
0.364172,0.004373
0.367743,0.004491
0.371313,0.004613
0.374883,0.004737
0.378454,0.004865
0.382024,0.004995
0.385594,0.005128
0.389164,0.005264
0.392735,0.005404
0.396305,0.005546
0.399875,0.005692
0.403446,0.005841
0.407016,0.005993
0.410586,0.006149
0.414157,0.006308
0.417727,0.006471
0.421297,0.006637
0.424868,0.006806
0.428438,0.006979
0.432008,0.007156
0.435579,0.007336
0.439149,0.007520
0.442719,0.007708
0.446290,0.007900
0.449860,0.008095
0.453430,0.008295
0.457000,0.008498
0.460571,0.008705
0.464141,0.008917
0.467711,0.009132
0.471282,0.009351
0.474852,0.009575
0.478422,0.009803
0.481993,0.010035
0.485563,0.010271
0.489133,0.010512
0.492704,0.010757
0.496274,0.011006
0.499844,0.011259
0.503415,0.011517
0.506985,0.011780
0.510555,0.012047
0.514126,0.012318
0.517696,0.012594
0.521266,0.012874
0.524836,0.013159
0.528407,0.013449
0.531977,0.013743
0.535547,0.014042
0.539118,0.014345
0.542688,0.014654
0.546258,0.014966
0.549829,0.015284
0.553399,0.015606
0.556969,0.015932
0.560540,0.016264
0.564110,0.016600
0.567680,0.016940
0.571251,0.017286
0.574821,0.017636
0.578391,0.017990
0.581962,0.018349
0.585532,0.018713
0.589102,0.019082
0.592672,0.019455
0.596243,0.019832
0.599813,0.020214
0.603383,0.020601
0.606954,0.020992
0.610524,0.021387
0.614094,0.021787
0.617665,0.022192
0.621235,0.022600
0.624805,0.023013
0.628376,0.023430
0.631946,0.023851
0.635516,0.024276
0.639087,0.024706
0.642657,0.025139
0.646227,0.025576
0.649798,0.026017
0.653368,0.026462
0.656938,0.026911
0.660509,0.027363
0.664079,0.027819
0.667649,0.028278
0.671219,0.028741
0.674790,0.029207
0.678360,0.029676
0.681930,0.030149
0.685501,0.030624
0.689071,0.031102
0.692641,0.031583
0.696212,0.032067
0.699782,0.032553
0.703352,0.033042
0.706923,0.033533
0.710493,0.034027
0.714063,0.034522
0.717634,0.035020
0.721204,0.035519
0.724774,0.036020
0.728345,0.036523
0.731915,0.037027
0.735485,0.037533
0.739055,0.038039
0.742626,0.038547
0.746196,0.039056
0.749766,0.039565
0.753337,0.040075
0.756907,0.040585
0.760477,0.041095
0.764048,0.041606
0.767618,0.042116
0.771188,0.042626
0.774759,0.043136
0.778329,0.043645
0.781899,0.044154
0.785470,0.044661
0.789040,0.045168
0.792610,0.045673
0.796181,0.046176
0.799751,0.046678
0.803321,0.047178
0.806891,0.047677
0.810462,0.048172
0.814032,0.048666
0.817602,0.049157
0.821173,0.049645
0.824743,0.050131
0.828313,0.050613
0.831884,0.051092
0.835454,0.051567
0.839024,0.052039
0.842595,0.052506
0.846165,0.052970
0.849735,0.053429
0.853306,0.053884
0.856876,0.054335
0.860446,0.054780
0.864017,0.055221
0.867587,0.055656
0.871157,0.056086
0.874727,0.056510
0.878298,0.056928
0.881868,0.057341
0.885438,0.057747
0.889009,0.058147
0.892579,0.058541
0.896149,0.058928
0.899720,0.059308
0.903290,0.059681
0.906860,0.060047
0.910431,0.060406
0.914001,0.060757
0.917571,0.061100
0.921142,0.061435
0.924712,0.061763
0.928282,0.062082
0.931853,0.062393
0.935423,0.062696
0.938993,0.062990
0.942563,0.063275
0.946134,0.063552
0.949704,0.063819
0.953274,0.064077
0.956845,0.064326
0.960415,0.064566
0.963985,0.064796
0.967556,0.065016
0.971126,0.065227
0.974696,0.065428
0.978267,0.065619
0.981837,0.065800
0.985407,0.065971
0.988978,0.066131
0.992548,0.066282
0.996118,0.066421
0.999689,0.066551
1.003259,0.066670
1.006829,0.066778
1.010399,0.066876
1.013970,0.066963
1.017540,0.067039
1.021110,0.067105
1.024681,0.067159
1.028251,0.067203
1.031821,0.067236
1.035392,0.067258
1.038962,0.067269
1.042532,0.067269
1.046103,0.067258
1.049673,0.067237
1.053243,0.067204
1.056814,0.067160
1.060384,0.067106
1.063954,0.067040
1.067525,0.066964
1.071095,0.066877
1.074665,0.066779
1.078236,0.066671
1.081806,0.066552
1.085376,0.066422
1.088946,0.066281
1.092517,0.066130
1.096087,0.065969
1.099657,0.065797
1.103228,0.065615
1.106798,0.065422
1.110368,0.065220
1.113939,0.065007
1.117509,0.064785
1.121079,0.064552
1.124650,0.064310
1.128220,0.064059
1.131790,0.063798
1.135361,0.063527
1.138931,0.063247
1.142501,0.062958
1.146072,0.062661
1.149642,0.062354
1.153212,0.062038
1.156782,0.061714
1.160353,0.061382
1.163923,0.061041
1.167493,0.060692
1.171064,0.060336
1.174634,0.059971
1.178204,0.059599
1.181775,0.059219
1.185345,0.058832
1.188915,0.058438
1.192486,0.058037
1.196056,0.057629
1.199626,0.057214
1.203197,0.056794
1.206767,0.056366
1.210337,0.055933
1.213908,0.055494
1.217478,0.055050
1.221048,0.054599
1.224618,0.054144
1.228189,0.053683
1.231759,0.053218
1.235329,0.052748
1.238900,0.052273
1.242470,0.051794
1.246040,0.051311
1.249611,0.050823
1.253181,0.050333
1.256751,0.049838
1.260322,0.049340
1.263892,0.048839
1.267462,0.048336
1.271033,0.047829
1.274603,0.047320
1.278173,0.046808
1.281744,0.046294
1.285314,0.045779
1.288884,0.045261
1.292454,0.044742
1.296025,0.044222
1.299595,0.043700
1.303165,0.043177
1.306736,0.042653
1.310306,0.042129
1.313876,0.041604
1.317447,0.041079
1.321017,0.040554
1.324587,0.040028
1.328158,0.039503
1.331728,0.038978
1.335298,0.038454
1.338869,0.037931
1.342439,0.037408
1.346009,0.036887
1.349580,0.036366
1.353150,0.035847
1.356720,0.035330
1.360290,0.034814
1.363861,0.034300
1.367431,0.033788
1.371001,0.033277
1.374572,0.032770
1.378142,0.032264
1.381712,0.031761
1.385283,0.031260
1.388853,0.030763
1.392423,0.030268
1.395994,0.029776
1.399564,0.029287
1.403134,0.028801
1.406705,0.028319
1.410275,0.027840
1.413845,0.027365
1.417416,0.026893
1.420986,0.026425
1.424556,0.025960
1.428126,0.025500
1.431697,0.025043
1.435267,0.024591
1.438837,0.024143
1.442408,0.023698
1.445978,0.023258
1.449548,0.022823
1.453119,0.022392
1.456689,0.021965
1.460259,0.021543
1.463830,0.021125
1.467400,0.020712
1.470970,0.020303
1.474541,0.019900
1.478111,0.019501
1.481681,0.019107
1.485252,0.018717
1.488822,0.018333
1.492392,0.017953
1.495962,0.017578
1.499533,0.017208
1.503103,0.016844
1.506673,0.016484
1.510244,0.016129
1.513814,0.015779
1.517384,0.015434
1.520955,0.015094
1.524525,0.014759
1.528095,0.014429
1.531666,0.014104
1.535236,0.013784
1.538806,0.013469
1.542377,0.013158
1.545947,0.012853
1.549517,0.012553
1.553088,0.012258
1.556658,0.011968
1.560228,0.011682
1.563799,0.011402
1.567369,0.011126
1.570939,0.010855
1.574509,0.010589
1.578080,0.010328
1.581650,0.010072
1.585220,0.009820
1.588791,0.009573
1.592361,0.009330
1.595931,0.009092
1.599502,0.008859
1.603072,0.008630
1.606642,0.008406
1.610213,0.008186
1.613783,0.007971
1.617353,0.007759
1.620924,0.007553
1.624494,0.007350
1.628064,0.007152
1.631635,0.006958
1.635205,0.006768
1.638775,0.006582
1.642345,0.006400
1.645916,0.006222
1.649486,0.006048
1.653056,0.005878
1.656627,0.005711
1.660197,0.005549
1.663767,0.005390
1.667338,0.005235
1.670908,0.005083
1.674478,0.004935
1.678049,0.004791
1.681619,0.004649
1.685189,0.004512
1.688760,0.004377
1.692330,0.004246
1.695900,0.004118
1.699471,0.003994
1.703041,0.003872
1.706611,0.003754
1.710181,0.003638
1.713752,0.003526
1.717322,0.003416
1.720892,0.003309
1.724463,0.003205
1.728033,0.003104
1.731603,0.003005
1.735174,0.002909
1.738744,0.002816
1.742314,0.002725
1.745885,0.002637
1.749455,0.002551
1.753025,0.002467
1.756596,0.002386
1.760166,0.002307
1.763736,0.002231
1.767307,0.002156
1.770877,0.002084
1.774447,0.002013
1.778017,0.001945
1.781588,0.001879
1.785158,0.001815
1.788728,0.001752
1.792299,0.001692
1.795869,0.001633
1.799439,0.001576
1.803010,0.001521
1.806580,0.001467
1.810150,0.001415
1.813721,0.001365
1.817291,0.001316
1.820861,0.001269
1.824432,0.001223
1.828002,0.001179
1.831572,0.001136
1.835143,0.001095
1.838713,0.001054
1.842283,0.001016
1.845853,0.000978
1.849424,0.000942
1.852994,0.000906
1.856564,0.000872
1.860135,0.000840
1.863705,0.000808
1.867275,0.000777
1.870846,0.000747
1.874416,0.000719
1.877986,0.000691
1.881557,0.000664
1.885127,0.000639
1.888697,0.000614
1.892268,0.000590
1.895838,0.000566
1.899408,0.000544
1.902979,0.000522
1.906549,0.000502
1.910119,0.000482
1.913689,0.000462
1.917260,0.000444
1.920830,0.000426
1.924400,0.000408
1.927971,0.000392
1.931541,0.000376
1.935111,0.000360
1.938682,0.000345
1.942252,0.000331
1.945822,0.000317
1.949393,0.000304
1.952963,0.000291
1.956533,0.000279
1.960104,0.000267
1.963674,0.000256
1.967244,0.000245
1.970815,0.000235
1.974385,0.000224
1.977955,0.000215
1.981526,0.000205
1.985096,0.000197
1.988666,0.000188
1.992236,0.000180
1.995807,0.000172
1.999377,0.000164
2.002947,0.000157
2.006518,0.000150
2.010088,0.000143
2.013658,0.000137
2.017229,0.000131
2.020799,0.000125
2.024369,0.000119
2.027940,0.000114
2.031510,0.000109
2.035080,0.000104
2.038651,0.000099
2.042221,0.000094
2.045791,0.000090
2.049362,0.000086
2.052932,0.000082
2.056502,0.000078
2.060072,0.000074
2.063643,0.000071
2.067213,0.000068
2.070783,0.000064
2.074354,0.000061
2.077924,0.000058
2.081494,0.000056
2.085065,0.000053
2.088635,0.000050
2.092205,0.000048
2.095776,0.000046
2.099346,0.000043
2.102916,0.000041
2.106487,0.000039
2.110057,0.000037
2.113627,0.000035
2.117198,0.000034
2.120768,0.000032
2.124338,0.000030
2.127908,0.000029
2.131479,0.000027
2.135049,0.000026
2.138619,0.000025
2.142190,0.000024
2.145760,0.000022
2.149330,0.000021
2.152901,0.000020
2.156471,0.000019
2.160041,0.000018
2.163612,0.000017
2.167182,0.000016
2.170752,0.000015
2.174323,0.000015
2.177893,0.000014
2.181463,0.000013
2.185034,0.000012
2.188604,0.000012
2.192174,0.000011
2.195744,0.000011
2.199315,0.000010
2.202885,0.000009
2.206455,0.000009
2.210026,0.000008
2.213596,0.000008
2.217166,0.000008
2.220737,0.000007
2.224307,0.000007
2.227877,0.000006
2.231448,0.000006
2.235018,0.000006
2.238588,0.000005
2.242159,0.000005
2.245729,0.000005
2.249299,0.000005
2.252870,0.000004
2.256440,0.000004
2.260010,0.000004
2.263580,0.000004
2.267151,0.000003
2.270721,0.000003
2.274291,0.000003
2.277862,0.000003
2.281432,0.000003
2.285002,0.000003
2.288573,0.000002
2.292143,0.000002
2.295713,0.000002
2.299284,0.000002
2.302854,0.000002
2.306424,0.000002
2.309995,0.000002
2.313565,0.000002
2.317135,0.000001
2.320706,0.000001
2.324276,0.000001
2.327846,0.000001
2.331416,0.000001
2.334987,0.000001
2.338557,0.000001
2.342127,0.000001
2.345698,0.000001
2.349268,0.000001
2.352838,0.000001
2.356409,0.000001
2.359979,0.000001
2.363549,0.000001
2.367120,0.000001
2.370690,0.000001
2.374260,0.000001
2.377831,0.000001
2.381401,0.000000
2.384971,0.000000
2.388542,0.000000
2.392112,0.000000
2.395682,0.000000
2.399253,0.000000
2.402823,0.000000
2.406393,0.000000
2.409963,0.000000
2.413534,0.000000
2.417104,0.000000
2.420674,0.000000
2.424245,0.000000
2.427815,0.000000
2.431385,0.000000
2.434956,0.000000
2.438526,0.000000
2.442096,0.000000
2.445667,0.000000
2.449237,0.000000
2.452807,0.000000
2.456378,0.000000
2.459948,0.000000
2.463518,0.000000
2.467089,0.000000
2.470659,0.000000
2.474229,0.000000
2.477799,0.000000
2.481370,0.000000
2.484940,0.000000
2.488510,0.000000
2.492081,0.000000
2.495651,0.000000
2.499221,0.000000
2.502792,0.000000
2.506362,0.000000
2.509932,0.000000
2.513503,0.000000
2.517073,0.000000
2.520643,0.000000
2.524214,0.000000
2.527784,0.000000
2.531354,0.000000
2.534925,0.000000
2.538495,0.000000
2.542065,0.000000
2.545635,0.000000
2.549206,0.000000
2.552776,0.000000
2.556346,0.000000
2.559917,0.000000
2.563487,0.000000
2.567057,0.000000
2.570628,0.000000
2.574198,0.000000
2.577768,0.000000
2.581339,0.000000
2.584909,0.000000
2.588479,0.000000
2.592050,0.000000
2.595620,0.000000
2.599190,0.000000
2.602761,0.000000
2.606331,0.000000
2.609901,0.000000
2.613471,0.000000
2.617042,0.000000
2.620612,0.000000
2.624182,0.000000
2.627753,0.000000
2.631323,0.000000
2.634893,0.000000
2.638464,0.000000
2.642034,0.000000
2.645604,0.000000
2.649175,0.000000
2.652745,0.000000
2.656315,0.000000
2.659886,0.000000
2.663456,0.000000
2.667026,0.000000
2.670597,0.000000
2.674167,0.000000
2.677737,0.000000
2.681307,0.000000
2.684878,0.000000
2.688448,0.000000
2.692018,0.000000
2.695589,0.000000
2.699159,0.000000
2.702729,0.000000
2.706300,0.000000
2.709870,0.000000
2.713440,0.000000
2.717011,0.000000
2.720581,0.000000
2.724151,0.000000
2.727722,0.000000
2.731292,0.000000
2.734862,0.000000
2.738433,0.000000
2.742003,0.000000
2.745573,0.000000
2.749143,0.000000
2.752714,0.000000
2.756284,0.000000
2.759854,0.000000
2.763425,0.000000
2.766995,0.000000
2.770565,0.000000
2.774136,0.000000
2.777706,0.000000
2.781276,0.000000
2.784847,0.000000
2.788417,0.000000
2.791987,0.000000
2.795558,0.000000
2.799128,0.000000
2.802698,0.000000
2.806269,0.000000
2.809839,0.000000
2.813409,0.000000
2.816980,0.000000
2.820550,0.000000
2.824120,0.000000
2.827690,0.000000
2.831261,0.000000
2.834831,0.000000
2.838401,0.000000
2.841972,0.000000
2.845542,0.000000
2.849112,0.000000
2.852683,0.000000
2.856253,0.000000
2.859823,0.000000
2.863394,0.000000
2.866964,0.000000
2.870534,0.000000
2.874105,0.000000
2.877675,0.000000
2.881245,0.000000
2.884816,0.000000
2.888386,0.000000
2.891956,0.000000
2.895526,0.000000
2.899097,0.000000
2.902667,0.000000
2.906237,0.000000
2.909808,0.000000
2.913378,0.000000
2.916948,0.000000
2.920519,0.000000
2.924089,0.000000
2.927659,0.000000
2.931230,0.000000
2.934800,0.000000
2.938370,0.000000
2.941941,0.000000
2.945511,0.000000
2.949081,0.000000
2.952652,0.000000
2.956222,0.000000
2.959792,0.000000
2.963362,0.000000
2.966933,0.000000
2.970503,0.000000
2.974073,0.000000
2.977644,0.000000
2.981214,0.000000
2.984784,0.000000
2.988355,0.000000
2.991925,0.000000
2.995495,0.000000
2.999066,0.000000
3.002636,0.000000
3.006206,0.000000
3.009777,0.000000
3.013347,0.000000
3.016917,0.000000
3.020488,0.000000
3.024058,0.000000
3.027628,0.000000
3.031198,0.000000
3.034769,0.000000
3.038339,0.000000
3.041909,0.000000
3.045480,0.000000
3.049050,0.000000
3.052620,0.000000
3.056191,0.000000
3.059761,0.000000
3.063331,0.000000
3.066902,0.000000
3.070472,0.000000
3.074042,0.000000
3.077613,0.000000
3.081183,0.000000
3.084753,0.000000
3.088324,0.000000
3.091894,0.000000
3.095464,0.000000
3.099034,0.000000
3.102605,0.000000
3.106175,0.000000
3.109745,0.000000
3.113316,0.000000
3.116886,0.000000
3.120456,0.000000
3.124027,0.000000
3.127597,0.000000
3.131167,0.000000
3.134738,0.000000
3.138308,0.000000
3.141878,0.000000
3.145449,0.000000
3.149019,0.000000
3.152589,0.000000
3.156160,0.000000
3.159730,0.000000
3.163300,0.000000
3.166870,0.000000
3.170441,0.000000
3.174011,0.000000
3.177581,0.000000
3.181152,0.000000
3.184722,0.000000
3.188292,0.000000
3.191863,0.000000
3.195433,0.000000
3.199003,0.000000
3.202574,0.000000
3.206144,0.000000
3.209714,0.000000
3.213285,0.000000
3.216855,0.000000
3.220425,0.000000
3.223996,0.000000
3.227566,0.000000
3.231136,0.000000
3.234707,0.000000
3.238277,0.000000
3.241847,0.000000
3.245417,0.000000
3.248988,0.000000
3.252558,0.000000
3.256128,0.000000
3.259699,0.000000
3.263269,0.000000
3.266839,0.000000
3.270410,0.000000
3.273980,0.000000
3.277550,0.000000
3.281121,0.000000
3.284691,0.000000
3.288261,0.000000
3.291832,0.000000
3.295402,0.000000
3.298972,0.000000
3.302543,0.000000
3.306113,0.000000
3.309683,0.000000
3.313253,0.000000
3.316824,0.000000
3.320394,0.000000
3.323964,0.000000
3.327535,0.000000
3.331105,0.000000
3.334675,0.000000
3.338246,0.000000
3.341816,0.000000
3.345386,0.000000
3.348957,0.000000
3.352527,0.000000
3.356097,0.000000
3.359668,0.000000
3.363238,0.000000
3.366808,0.000000
3.370379,0.000000
3.373949,0.000000
3.377519,0.000000
3.381089,0.000000
3.384660,0.000000
3.388230,0.000000
3.391800,0.000000
3.395371,0.000000
3.398941,0.000000
3.402511,0.000000
3.406082,0.000000
3.409652,0.000000
3.413222,0.000000
3.416793,0.000000
3.420363,0.000000
3.423933,0.000000
3.427504,0.000000
3.431074,0.000000
3.434644,0.000000
3.438215,0.000000
3.441785,0.000000
3.445355,0.000000
3.448925,0.000000
3.452496,0.000000
3.456066,0.000000
3.459636,0.000000
3.463207,0.000000
3.466777,0.000000
3.470347,0.000000
3.473918,0.000000
3.477488,0.000000
3.481058,0.000000
3.484629,0.000000
3.488199,0.000000
3.491769,0.000000
3.495340,0.000000
3.498910,0.000000
3.502480,0.000000
3.506051,0.000000
3.509621,0.000000
3.513191,0.000000
3.516761,0.000000
3.520332,0.000000
3.523902,0.000000
3.527472,0.000000
3.531043,0.000000
3.534613,0.000000
3.538183,0.000000
3.541754,0.000000
3.545324,0.000000
3.548894,0.000000
3.552465,0.000000
3.556035,0.000000
3.559605,0.000000
3.563176,0.000000
3.566746,0.000000
3.570316,0.000000
3.573887,0.000000
3.577457,0.000000
3.581027,0.000000
3.584597,0.000000
3.588168,0.000000
3.591738,0.000000
3.595308,0.000000
3.598879,0.000000
3.602449,0.000000
3.606019,0.000000
3.609590,0.000000
3.613160,0.000000
3.616730,0.000000
3.620301,0.000000
3.623871,0.000000
3.627441,0.000000
3.631012,0.000000
3.634582,0.000000
3.638152,0.000000
3.641723,0.000000
3.645293,0.000000
3.648863,0.000000
3.652433,0.000000
3.656004,0.000000
3.659574,0.000000
3.663144,0.000000
3.666715,0.000000
3.670285,0.000000
3.673855,0.000000
3.677426,0.000000
3.680996,0.000000
3.684566,0.000000
3.688137,0.000000
3.691707,0.000000
3.695277,0.000000
3.698848,0.000000
3.702418,0.000000
3.705988,0.000000
3.709559,0.000000
3.713129,0.000000
3.716699,0.000000
3.720270,0.000000
3.723840,0.000000
3.727410,0.000000
3.730980,0.000000
3.734551,0.000000
3.738121,0.000000
3.741691,0.000000
3.745262,0.000000
3.748832,0.000000
3.752402,0.000000
3.755973,0.000000
3.759543,0.000000
3.763113,0.000000
3.766684,0.000000
3.770254,0.000000
3.773824,0.000000
3.777395,0.000000
3.780965,0.000000
3.784535,0.000000
3.788106,0.000000
3.791676,0.000000
3.795246,0.000000
3.798816,0.000000
3.802387,0.000000
3.805957,0.000000
3.809527,0.000000
3.813098,0.000000
3.816668,0.000000
3.820238,0.000000
3.823809,0.000000
3.827379,0.000000
3.830949,0.000000
3.834520,0.000000
3.838090,0.000000
3.841660,0.000000
3.845231,0.000000
3.848801,0.000000
3.852371,0.000000
3.855942,0.000000
3.859512,0.000000
3.863082,0.000000
3.866652,0.000000
3.870223,0.000000
3.873793,0.000000
3.877363,0.000000
3.880934,0.000000
3.884504,0.000000
3.888074,0.000000
3.891645,0.000000
3.895215,0.000000
3.898785,0.000000
3.902356,0.000000
3.905926,0.000000
3.909496,0.000000
3.913067,0.000000
3.916637,0.000000
3.920207,0.000000
3.923778,0.000000
3.927348,0.000000
3.930918,0.000000
3.934488,0.000000
3.938059,0.000000
3.941629,0.000000
3.945199,0.000000
3.948770,0.000000
3.952340,0.000000
3.955910,0.000000
3.959481,0.000000
3.963051,0.000000
3.966621,0.000000
3.970192,0.000000
3.973762,0.000000
3.977332,0.000000
3.980903,0.000000
3.984473,0.000000
3.988043,0.000000
3.991614,0.000000
3.995184,0.000000
3.998754,0.000000


==> anc/fig15/p2tdvp.csv <==
t omega_0,Re[C_T(t)],max(d_bond),max(d_LBO),sqrt(<phi|phi>)
0.000000,1.075659,100.000000,0.000000,1.037140
0.010000,1.074638,93.000000,13.000000,1.037079
0.020000,1.071904,90.000000,11.000000,1.037076
0.030000,1.067335,88.000000,11.000000,1.037070
0.040000,1.060956,86.000000,11.000000,1.037065
0.050000,1.052788,85.000000,11.000000,1.037059
0.060000,1.042862,85.000000,11.000000,1.037052
0.070000,1.031219,85.000000,11.000000,1.037046
0.080000,1.017902,85.000000,11.000000,1.037039
0.090000,1.002964,85.000000,11.000000,1.037033
0.100000,0.986461,85.000000,11.000000,1.037028
0.110000,0.968455,85.000000,11.000000,1.037024
0.120000,0.949015,85.000000,11.000000,1.037020
0.130000,0.928213,85.000000,11.000000,1.037017
0.140000,0.906125,85.000000,11.000000,1.037015
0.150000,0.882832,85.000000,11.000000,1.037014
0.160000,0.858418,85.000000,11.000000,1.037013
0.170000,0.832971,85.000000,11.000000,1.037014
0.180000,0.806581,85.000000,11.000000,1.037015
0.190000,0.779339,85.000000,11.000000,1.037016
0.200000,0.751339,85.000000,11.000000,1.037018
0.210000,0.722677,85.000000,11.000000,1.037020
0.220000,0.693447,85.000000,11.000000,1.037023
0.230000,0.663746,85.000000,11.000000,1.037026
0.240000,0.633669,85.000000,11.000000,1.037029
0.250000,0.603311,85.000000,11.000000,1.037032
0.260000,0.572764,85.000000,11.000000,1.037035
0.270000,0.542123,85.000000,11.000000,1.037039
0.280000,0.511475,85.000000,11.000000,1.037042
0.290000,0.480909,85.000000,11.000000,1.037045
0.300000,0.450509,85.000000,11.000000,1.037048
0.310000,0.420357,85.000000,11.000000,1.037050
0.320000,0.390531,85.000000,11.000000,1.037053
0.330000,0.361105,85.000000,11.000000,1.037056
0.340000,0.332149,85.000000,11.000000,1.037058
0.350000,0.303730,85.000000,11.000000,1.037060
0.360000,0.275910,85.000000,11.000000,1.037062
0.370000,0.248745,85.000000,11.000000,1.037064
0.380000,0.222287,85.000000,11.000000,1.037065
0.390000,0.196584,85.000000,11.000000,1.037067
0.400000,0.171679,85.000000,11.000000,1.037068
0.410000,0.147609,85.000000,11.000000,1.037069
0.420000,0.124406,85.000000,11.000000,1.037070
0.430000,0.102099,85.000000,11.000000,1.037071
0.440000,0.080710,85.000000,11.000000,1.037072
0.450000,0.060257,85.000000,11.000000,1.037072
0.460000,0.040753,85.000000,11.000000,1.037073
0.470000,0.022207,85.000000,11.000000,1.037073
0.480000,0.004622,85.000000,11.000000,1.037074
0.490000,-0.012000,85.000000,11.000000,1.037074
0.500000,-0.027666,85.000000,11.000000,1.037074
0.510000,-0.042382,85.000000,11.000000,1.037074
0.520000,-0.056161,85.000000,11.000000,1.037074
0.530000,-0.069018,85.000000,11.000000,1.037074
0.540000,-0.080972,85.000000,11.000000,1.037074
0.550000,-0.092045,85.000000,11.000000,1.037074
0.560000,-0.102260,85.000000,11.000000,1.037074
0.570000,-0.111645,85.000000,11.000000,1.037074
0.580000,-0.120229,85.000000,11.000000,1.037074
0.590000,-0.128043,85.000000,11.000000,1.037074
0.600000,-0.135119,85.000000,11.000000,1.037073
0.610000,-0.141492,85.000000,11.000000,1.037073
0.620000,-0.147196,85.000000,11.000000,1.037073
0.630000,-0.152270,85.000000,11.000000,1.037073
0.640000,-0.156748,85.000000,11.000000,1.037073
0.650000,-0.160670,85.000000,11.000000,1.037073
0.660000,-0.164072,85.000000,11.000000,1.037073
0.670000,-0.166992,85.000000,11.000000,1.037073
0.680000,-0.169468,85.000000,11.000000,1.037073
0.690000,-0.171538,85.000000,11.000000,1.037073
0.700000,-0.173237,85.000000,11.000000,1.037073
0.710000,-0.174602,85.000000,11.000000,1.037074
0.720000,-0.175667,85.000000,11.000000,1.037074
0.730000,-0.176467,85.000000,11.000000,1.037074
0.740000,-0.177036,85.000000,11.000000,1.037074
0.750000,-0.177403,85.000000,11.000000,1.037075
0.760000,-0.177600,85.000000,11.000000,1.037075
0.770000,-0.177656,85.000000,11.000000,1.037075
0.780000,-0.177597,85.000000,11.000000,1.037076
0.790000,-0.177450,85.000000,11.000000,1.037076
0.800000,-0.177239,85.000000,11.000000,1.037077
0.810000,-0.176986,85.000000,11.000000,1.037078
0.820000,-0.176712,85.000000,11.000000,1.037078
0.830000,-0.176435,85.000000,11.000000,1.037079
0.840000,-0.176174,85.000000,11.000000,1.037080
0.850000,-0.175943,85.000000,11.000000,1.037081
0.860000,-0.175758,85.000000,11.000000,1.037082
0.870000,-0.175629,85.000000,11.000000,1.037083
0.880000,-0.175567,85.000000,11.000000,1.037083
0.890000,-0.175582,85.000000,11.000000,1.037084
0.900000,-0.175680,85.000000,11.000000,1.037086
0.910000,-0.175868,85.000000,11.000000,1.037087
0.920000,-0.176150,85.000000,11.000000,1.037088
0.930000,-0.176530,85.000000,11.000000,1.037089
0.940000,-0.177007,85.000000,11.000000,1.037090
0.950000,-0.177584,85.000000,11.000000,1.037091
0.960000,-0.178259,85.000000,11.000000,1.037092
0.970000,-0.179030,85.000000,11.000000,1.037093
0.980000,-0.179894,85.000000,11.000000,1.037094
0.990000,-0.180848,85.000000,11.000000,1.037095
1.000000,-0.181885,85.000000,11.000000,1.037097
1.010000,-0.183001,85.000000,11.000000,1.037098
1.020000,-0.184190,85.000000,11.000000,1.037099
1.030000,-0.185442,85.000000,11.000000,1.037100
1.040000,-0.186752,85.000000,11.000000,1.037101
1.050000,-0.188110,85.000000,11.000000,1.037102
1.060000,-0.189508,85.000000,11.000000,1.037103
1.070000,-0.190936,85.000000,11.000000,1.037104
1.080000,-0.192385,85.000000,11.000000,1.037105
1.090000,-0.193844,85.000000,11.000000,1.037106
1.100000,-0.195304,85.000000,11.000000,1.037107
1.110000,-0.196754,85.000000,11.000000,1.037107
1.120000,-0.198184,85.000000,11.000000,1.037108
1.130000,-0.199583,85.000000,11.000000,1.037109
1.140000,-0.200941,85.000000,11.000000,1.037110
1.150000,-0.202247,85.000000,11.000000,1.037111
1.160000,-0.203492,85.000000,11.000000,1.037111
1.170000,-0.204663,85.000000,11.000000,1.037112
1.180000,-0.205753,85.000000,11.000000,1.037113
1.190000,-0.206750,85.000000,11.000000,1.037113
1.200000,-0.207645,85.000000,11.000000,1.037114
1.210000,-0.208428,85.000000,11.000000,1.037114
1.220000,-0.209091,85.000000,11.000000,1.037115
1.230000,-0.209624,85.000000,11.000000,1.037116
1.240000,-0.210020,85.000000,11.000000,1.037116
1.250000,-0.210270,85.000000,11.000000,1.037117
1.260000,-0.210366,85.000000,11.000000,1.037117
1.270000,-0.210301,85.000000,11.000000,1.037117
1.280000,-0.210068,85.000000,11.000000,1.037118
1.290000,-0.209661,85.000000,11.000000,1.037118
1.300000,-0.209073,85.000000,11.000000,1.037119
1.310000,-0.208300,85.000000,11.000000,1.037119
1.320000,-0.207336,85.000000,11.000000,1.037119
1.330000,-0.206175,85.000000,11.000000,1.037120
1.340000,-0.204816,85.000000,11.000000,1.037120
1.350000,-0.203252,85.000000,11.000000,1.037120
1.360000,-0.201482,85.000000,11.000000,1.037121
1.370000,-0.199502,85.000000,11.000000,1.037121
1.380000,-0.197311,85.000000,11.000000,1.037121
1.390000,-0.194907,85.000000,11.000000,1.037121
1.400000,-0.192288,85.000000,11.000000,1.037122
1.410000,-0.189454,85.000000,11.000000,1.037122
1.420000,-0.186404,85.000000,11.000000,1.037122
1.430000,-0.183139,85.000000,11.000000,1.037122
1.440000,-0.179660,85.000000,11.000000,1.037122
1.450000,-0.175967,85.000000,11.000000,1.037123
1.460000,-0.172063,85.000000,11.000000,1.037123
1.470000,-0.167949,85.000000,11.000000,1.037123
1.480000,-0.163629,85.000000,11.000000,1.037123
1.490000,-0.159104,85.000000,11.000000,1.037123
1.500000,-0.154380,85.000000,11.000000,1.037123
1.510000,-0.149460,85.000000,11.000000,1.037123
1.520000,-0.144348,85.000000,11.000000,1.037123
1.530000,-0.139049,85.000000,11.000000,1.037124
1.540000,-0.133569,85.000000,11.000000,1.037124
1.550000,-0.127914,85.000000,11.000000,1.037124
1.560000,-0.122089,85.000000,11.000000,1.037124
1.570000,-0.116101,85.000000,11.000000,1.037124
1.580000,-0.109957,85.000000,11.000000,1.037124
1.590000,-0.103664,85.000000,11.000000,1.037124
1.600000,-0.097230,85.000000,11.000000,1.037124
1.610000,-0.090664,85.000000,11.000000,1.037124
1.620000,-0.083973,85.000000,11.000000,1.037124
1.630000,-0.077165,85.000000,11.000000,1.037124
1.640000,-0.070251,85.000000,11.000000,1.037124
1.650000,-0.063240,85.000000,11.000000,1.037124
1.660000,-0.056140,85.000000,11.000000,1.037125
1.670000,-0.048962,85.000000,11.000000,1.037125
1.680000,-0.041716,85.000000,11.000000,1.037125
1.690000,-0.034412,85.000000,11.000000,1.037125
1.700000,-0.027061,85.000000,11.000000,1.037125
1.710000,-0.019673,85.000000,11.000000,1.037125
1.720000,-0.012259,85.000000,11.000000,1.037125
1.730000,-0.004831,85.000000,11.000000,1.037125
1.740000,0.002601,85.000000,11.000000,1.037125
1.750000,0.010026,85.000000,11.000000,1.037125
1.760000,0.017432,85.000000,11.000000,1.037125
1.770000,0.024807,85.000000,11.000000,1.037125
1.780000,0.032141,85.000000,11.000000,1.037125
1.790000,0.039422,85.000000,11.000000,1.037125
1.800000,0.046639,85.000000,11.000000,1.037126
1.810000,0.053780,85.000000,11.000000,1.037126
1.820000,0.060834,85.000000,11.000000,1.037126
1.830000,0.067790,85.000000,11.000000,1.037126
1.840000,0.074637,85.000000,11.000000,1.037126
1.850000,0.081364,85.000000,11.000000,1.037126
1.860000,0.087960,85.000000,11.000000,1.037126
1.870000,0.094415,85.000000,11.000000,1.037126
1.880000,0.100719,85.000000,11.000000,1.037126
1.890000,0.106861,85.000000,11.000000,1.037126
1.900000,0.112832,85.000000,11.000000,1.037126
1.910000,0.118623,85.000000,11.000000,1.037126
1.920000,0.124223,85.000000,11.000000,1.037126
1.930000,0.129626,85.000000,11.000000,1.037126
1.940000,0.134821,85.000000,11.000000,1.037126
1.950000,0.139802,85.000000,11.000000,1.037126
1.960000,0.144561,85.000000,11.000000,1.037126
1.970000,0.149091,85.000000,11.000000,1.037126
1.980000,0.153385,85.000000,11.000000,1.037126
1.990000,0.157437,85.000000,11.000000,1.037126
2.000000,0.161242,85.000000,11.000000,1.037126
2.010000,0.164794,85.000000,11.000000,1.037126
2.020000,0.168089,85.000000,11.000000,1.037126
2.030000,0.171124,85.000000,11.000000,1.037126
2.040000,0.173895,85.000000,11.000000,1.037126
2.050000,0.176398,85.000000,11.000000,1.037126
2.060000,0.178633,85.000000,11.000000,1.037126
2.070000,0.180598,85.000000,11.000000,1.037126
2.080000,0.182291,85.000000,11.000000,1.037126
2.090000,0.183712,85.000000,11.000000,1.037126
2.100000,0.184862,85.000000,11.000000,1.037126
2.110000,0.185742,85.000000,11.000000,1.037126
2.120000,0.186353,85.000000,11.000000,1.037126
2.130000,0.186698,85.000000,11.000000,1.037126
2.140000,0.186779,85.000000,11.000000,1.037126
2.150000,0.186599,85.000000,11.000000,1.037127
2.160000,0.186164,85.000000,11.000000,1.037127
2.170000,0.185477,85.000000,11.000000,1.037127
2.180000,0.184543,85.000000,11.000000,1.037127
2.190000,0.183369,85.000000,11.000000,1.037127
2.200000,0.181961,85.000000,11.000000,1.037127
2.210000,0.180325,85.000000,11.000000,1.037127
2.220000,0.178469,85.000000,11.000000,1.037127
2.230000,0.176400,85.000000,11.000000,1.037127
2.240000,0.174127,85.000000,11.000000,1.037127
2.250000,0.171659,85.000000,11.000000,1.037127
2.260000,0.169003,85.000000,11.000000,1.037127
2.270000,0.166171,85.000000,11.000000,1.037127
2.280000,0.163171,85.000000,11.000000,1.037127
2.290000,0.160013,85.000000,11.000000,1.037127
2.300000,0.156708,85.000000,11.000000,1.037127
2.310000,0.153266,85.000000,11.000000,1.037127
2.320000,0.149697,85.000000,11.000000,1.037127
2.330000,0.146013,85.000000,11.000000,1.037127
2.340000,0.142224,85.000000,11.000000,1.037127
2.350000,0.138341,85.000000,11.000000,1.037127
2.360000,0.134375,85.000000,11.000000,1.037127
2.370000,0.130338,85.000000,11.000000,1.037127
2.380000,0.126239,85.000000,11.000000,1.037126
2.390000,0.122090,85.000000,11.000000,1.037126
2.400000,0.117902,85.000000,11.000000,1.037126
2.410000,0.113684,85.000000,11.000000,1.037126
2.420000,0.109448,85.000000,11.000000,1.037126
2.430000,0.105204,85.000000,11.000000,1.037126
2.440000,0.100961,85.000000,11.000000,1.037126
2.450000,0.096729,85.000000,11.000000,1.037126
2.460000,0.092517,85.000000,11.000000,1.037126
2.470000,0.088335,85.000000,11.000000,1.037126
2.480000,0.084191,85.000000,11.000000,1.037126
2.490000,0.080093,85.000000,11.000000,1.037126
2.500000,0.076049,85.000000,11.000000,1.037126
2.510000,0.072067,85.000000,11.000000,1.037126
2.520000,0.068153,85.000000,11.000000,1.037126
2.530000,0.064314,85.000000,11.000000,1.037126
2.540000,0.060557,85.000000,11.000000,1.037126
2.550000,0.056886,85.000000,11.000000,1.037126
2.560000,0.053307,85.000000,11.000000,1.037126
2.570000,0.049826,85.000000,11.000000,1.037126
2.580000,0.046445,85.000000,11.000000,1.037126
2.590000,0.043170,85.000000,11.000000,1.037126
2.600000,0.040003,85.000000,11.000000,1.037126
2.610000,0.036947,85.000000,11.000000,1.037126
2.620000,0.034005,85.000000,11.000000,1.037125
2.630000,0.031179,85.000000,11.000000,1.037125
2.640000,0.028470,85.000000,11.000000,1.037125
2.650000,0.025880,85.000000,11.000000,1.037125
2.660000,0.023409,85.000000,11.000000,1.037125
2.670000,0.021059,85.000000,11.000000,1.037125
2.680000,0.018828,85.000000,11.000000,1.037125
2.690000,0.016718,85.000000,11.000000,1.037125
2.700000,0.014727,85.000000,11.000000,1.037125
2.710000,0.012854,85.000000,11.000000,1.037125
2.720000,0.011099,85.000000,11.000000,1.037125
2.730000,0.009460,85.000000,11.000000,1.037125
2.740000,0.007935,85.000000,11.000000,1.037125
2.750000,0.006524,85.000000,11.000000,1.037125
2.760000,0.005222,85.000000,11.000000,1.037124
2.770000,0.004030,85.000000,11.000000,1.037124
2.780000,0.002943,85.000000,11.000000,1.037124
2.790000,0.001960,85.000000,11.000000,1.037124
2.800000,0.001079,85.000000,11.000000,1.037124
2.810000,0.000295,85.000000,11.000000,1.037124
2.820000,-0.000393,85.000000,11.000000,1.037124
2.830000,-0.000988,85.000000,11.000000,1.037124
2.840000,-0.001493,85.000000,11.000000,1.037124
2.850000,-0.001912,85.000000,11.000000,1.037124
2.860000,-0.002247,85.000000,11.000000,1.037124
2.870000,-0.002501,85.000000,11.000000,1.037123
2.880000,-0.002677,85.000000,11.000000,1.037123
2.890000,-0.002778,85.000000,11.000000,1.037123
2.900000,-0.002808,85.000000,11.000000,1.037123
2.910000,-0.002770,85.000000,11.000000,1.037123
2.920000,-0.002666,85.000000,11.000000,1.037123
2.930000,-0.002499,85.000000,11.000000,1.037123
2.940000,-0.002273,85.000000,11.000000,1.037123
2.950000,-0.001991,85.000000,11.000000,1.037123
2.960000,-0.001655,85.000000,11.000000,1.037123
2.970000,-0.001268,85.000000,11.000000,1.037123
2.980000,-0.000833,85.000000,11.000000,1.037123
2.990000,-0.000354,85.000000,11.000000,1.037122
3.000000,0.000167,85.000000,11.000000,1.037122
3.010000,0.000727,85.000000,11.000000,1.037122
3.020000,0.001324,85.000000,11.000000,1.037122
3.030000,0.001954,85.000000,11.000000,1.037122
3.040000,0.002615,85.000000,11.000000,1.037122
3.050000,0.003304,85.000000,11.000000,1.037122
3.060000,0.004018,85.000000,11.000000,1.037122
3.070000,0.004755,85.000000,12.000000,1.037122
3.080000,0.005512,85.000000,12.000000,1.037122
3.090000,0.006302,85.000000,12.000000,1.037149
3.100000,0.007079,85.000000,12.000000,1.037131
3.110000,0.007876,85.000000,12.000000,1.037127
3.120000,0.008678,85.000000,12.000000,1.037160
3.130000,0.009499,85.000000,12.000000,1.037136
3.140000,0.010320,85.000000,12.000000,1.037131
3.150000,0.011146,85.000000,12.000000,1.037128
3.160000,0.011970,85.000000,12.000000,1.037127
3.170000,0.012785,85.000000,12.000000,1.037140
3.180000,0.013608,85.000000,12.000000,1.037130
3.190000,0.014419,85.000000,12.000000,1.037127
3.200000,0.015214,85.000000,12.000000,1.037106
3.210000,0.016009,85.000000,12.000000,1.037118
3.220000,0.016786,85.000000,12.000000,1.037129
3.230000,0.017535,85.000000,12.000000,1.037102
3.240000,0.018277,85.000000,12.000000,1.037091
3.250000,0.019009,86.000000,12.000000,1.037107
3.260000,0.019707,86.000000,12.000000,1.037120
3.270000,0.020396,86.000000,12.000000,1.037117
3.280000,0.021054,86.000000,12.000000,1.037118
3.290000,0.021682,86.000000,12.000000,1.037118
3.300000,0.022281,86.000000,12.000000,1.037118
3.310000,0.022843,86.000000,12.000000,1.037110
3.320000,0.023393,86.000000,12.000000,1.037107
3.330000,0.023905,86.000000,12.000000,1.037112
3.340000,0.024384,86.000000,12.000000,1.037114
3.350000,0.024836,86.000000,12.000000,1.037115
3.360000,0.025257,87.000000,12.000000,1.037116
3.370000,0.025648,87.000000,12.000000,1.037127
3.380000,0.026005,87.000000,12.000000,1.037123
3.390000,0.026332,87.000000,12.000000,1.037121
3.400000,0.026630,87.000000,12.000000,1.037121
3.410000,0.026900,87.000000,12.000000,1.037120
3.420000,0.027141,87.000000,12.000000,1.037114
3.430000,0.027358,87.000000,12.000000,1.037126
3.440000,0.027545,87.000000,12.000000,1.037122
3.450000,0.027687,88.000000,12.000000,1.037111
3.460000,0.027830,88.000000,12.000000,1.037116
3.470000,0.027954,88.000000,12.000000,1.037118
3.480000,0.028052,88.000000,12.000000,1.037118
3.490000,0.028128,89.000000,13.000000,1.037111
3.500000,0.028186,89.000000,13.000000,1.037097
3.510000,0.028224,90.000000,13.000000,1.037118
3.520000,0.028242,90.000000,13.000000,1.037113
3.530000,0.028251,90.000000,13.000000,1.037113
3.540000,0.028245,90.000000,13.000000,1.037114
3.550000,0.028234,91.000000,13.000000,1.037116
3.560000,0.028204,91.000000,13.000000,1.037116
3.570000,0.028170,91.000000,13.000000,1.037117
3.580000,0.028131,91.000000,13.000000,1.037117
3.590000,0.028090,91.000000,13.000000,1.037117
3.600000,0.028051,91.000000,13.000000,1.037115
3.610000,0.028010,91.000000,13.000000,1.037104
3.620000,0.027967,92.000000,13.000000,1.037111
3.630000,0.027922,92.000000,13.000000,1.037115
3.640000,0.027893,92.000000,13.000000,1.037115
3.650000,0.027868,92.000000,13.000000,1.037115
3.660000,0.027854,92.000000,13.000000,1.037116
3.670000,0.027858,92.000000,13.000000,1.037157
3.680000,0.027859,92.000000,13.000000,1.037130
3.690000,0.027879,92.000000,13.000000,1.037125
3.700000,0.027913,92.000000,13.000000,1.037123
3.710000,0.027961,93.000000,13.000000,1.037126
3.720000,0.028028,93.000000,13.000000,1.037123
3.730000,0.028113,93.000000,13.000000,1.037122
3.740000,0.028216,93.000000,13.000000,1.037121
3.750000,0.028333,93.000000,13.000000,1.037125
3.760000,0.028477,93.000000,13.000000,1.037122
3.770000,0.028636,93.000000,13.000000,1.037129
3.780000,0.028822,93.000000,13.000000,1.037124
3.790000,0.029026,93.000000,13.000000,1.037123
3.800000,0.029250,94.000000,13.000000,1.037122
3.810000,0.029494,94.000000,13.000000,1.037119
3.820000,0.029752,94.000000,13.000000,1.037092
3.830000,0.030046,94.000000,13.000000,1.037111
3.840000,0.030351,94.000000,13.000000,1.037114
3.850000,0.030675,94.000000,13.000000,1.037116
3.860000,0.031012,95.000000,13.000000,1.037099
3.870000,0.031377,95.000000,13.000000,1.037116
3.880000,0.031760,95.000000,13.000000,1.037114
3.890000,0.032157,95.000000,13.000000,1.037115
3.900000,0.032568,95.000000,13.000000,1.037096
3.910000,0.032996,95.000000,13.000000,1.037111
3.920000,0.033437,95.000000,13.000000,1.037114
3.930000,0.033891,96.000000,13.000000,1.037115
3.940000,0.034358,96.000000,13.000000,1.037118
3.950000,0.034832,96.000000,13.000000,1.037117
3.960000,0.035314,96.000000,13.000000,1.037110
3.970000,0.035805,96.000000,13.000000,1.037113
3.980000,0.036304,97.000000,13.000000,1.037112
3.990000,0.036805,97.000000,13.000000,1.037081
4.000000,0.037312,97.000000,13.000000,1.037103
4.010000,0.037818,97.000000,13.000000,1.037109
4.020000,0.038326,97.000000,13.000000,1.037081
4.030000,0.038830,97.000000,13.000000,1.037103
4.040000,0.039331,97.000000,13.000000,1.037108
4.050000,0.039830,98.000000,13.000000,1.037108
4.060000,0.040321,98.000000,13.000000,1.037110
4.070000,0.040806,98.000000,13.000000,1.037112
4.080000,0.041279,98.000000,13.000000,1.037117
4.090000,0.041747,98.000000,13.000000,1.037115
4.100000,0.042202,98.000000,13.000000,1.037115
4.110000,0.042649,98.000000,13.000000,1.037117
4.120000,0.043074,99.000000,13.000000,1.037109
4.130000,0.043498,99.000000,13.000000,1.037112
4.140000,0.043890,99.000000,13.000000,1.037113
4.150000,0.044269,99.000000,13.000000,1.037114
4.160000,0.044631,99.000000,13.000000,1.037109
4.170000,0.044973,99.000000,13.000000,1.037098
4.180000,0.045301,100.000000,13.000000,1.037102
4.190000,0.045606,100.000000,13.000000,1.037108
4.200000,0.045891,100.000000,13.000000,1.037110
4.210000,0.046153,100.000000,13.000000,1.037109
4.220000,0.046399,100.000000,13.000000,1.037109
4.230000,0.046618,101.000000,13.000000,1.037109
4.240000,0.046820,101.000000,13.000000,1.037111
4.250000,0.046999,101.000000,13.000000,1.037112
4.260000,0.047154,101.000000,13.000000,1.037112
4.270000,0.047290,101.000000,13.000000,1.037113
4.280000,0.047406,101.000000,13.000000,1.037113
4.290000,0.047502,102.000000,13.000000,1.037112
4.300000,0.047576,102.000000,13.000000,1.037113
4.310000,0.047631,102.000000,13.000000,1.037113
4.320000,0.047668,102.000000,13.000000,1.037109
4.330000,0.047687,104.000000,14.000000,1.037109
4.340000,0.047692,104.000000,14.000000,1.037104
4.350000,0.047680,105.000000,14.000000,1.037106
4.360000,0.047655,105.000000,14.000000,1.037099
4.370000,0.047613,105.000000,14.000000,1.037102
4.380000,0.047555,106.000000,14.000000,1.037119
4.390000,0.047503,106.000000,14.000000,1.037129
4.400000,0.047429,106.000000,14.000000,1.037132
4.410000,0.047363,107.000000,14.000000,1.037121
4.420000,0.047289,107.000000,14.000000,1.037119
4.430000,0.047214,108.000000,14.000000,1.037123
4.440000,0.047130,108.000000,14.000000,1.037114
4.450000,0.047055,108.000000,14.000000,1.037121
4.460000,0.046985,109.000000,14.000000,1.037119
4.470000,0.046919,109.000000,14.000000,1.037119
4.480000,0.046861,109.000000,14.000000,1.037118
4.490000,0.046812,109.000000,14.000000,1.037121
4.500000,0.046776,110.000000,14.000000,1.037119
4.510000,0.046755,110.000000,14.000000,1.037118
4.520000,0.046751,110.000000,14.000000,1.037111
4.530000,0.046764,110.000000,14.000000,1.037113
4.540000,0.046799,110.000000,14.000000,1.037110
4.550000,0.046858,111.000000,14.000000,1.037114
4.560000,0.046943,111.000000,14.000000,1.037115
4.570000,0.047057,111.000000,14.000000,1.037116
4.580000,0.047196,111.000000,14.000000,1.037120
4.590000,0.047378,111.000000,14.000000,1.037126
4.600000,0.047585,111.000000,14.000000,1.037120
4.610000,0.047830,112.000000,14.000000,1.037121
4.620000,0.048115,112.000000,14.000000,1.037119
4.630000,0.048438,112.000000,14.000000,1.037118
4.640000,0.048803,113.000000,14.000000,1.037114
4.650000,0.049214,113.000000,14.000000,1.037115
4.660000,0.049663,113.000000,14.000000,1.037116
4.670000,0.050155,114.000000,15.000000,1.037115
4.680000,0.050699,114.000000,15.000000,1.037112
4.690000,0.051297,114.000000,15.000000,1.037104
4.700000,0.051929,115.000000,15.000000,1.037130
4.710000,0.052615,115.000000,15.000000,1.037129
4.720000,0.053355,116.000000,15.000000,1.037120
4.730000,0.054133,116.000000,15.000000,1.037112
4.740000,0.054973,116.000000,15.000000,1.037113
4.750000,0.055858,117.000000,15.000000,1.037112
4.760000,0.056800,117.000000,15.000000,1.037105
4.770000,0.057782,117.000000,15.000000,1.037109
4.780000,0.058813,117.000000,15.000000,1.037111
4.790000,0.059884,118.000000,15.000000,1.037100
4.800000,0.061017,118.000000,15.000000,1.037108
4.810000,0.062192,118.000000,15.000000,1.037109
4.820000,0.063412,119.000000,15.000000,1.037111
4.830000,0.064660,119.000000,15.000000,1.037090
4.840000,0.065966,119.000000,15.000000,1.037103
4.850000,0.067310,120.000000,15.000000,1.037107
4.860000,0.068691,120.000000,15.000000,1.037108
4.870000,0.070104,120.000000,15.000000,1.037110
4.880000,0.071545,120.000000,15.000000,1.037098
4.890000,0.073025,120.000000,15.000000,1.037105
4.900000,0.074532,121.000000,15.000000,1.037106
4.910000,0.076051,121.000000,15.000000,1.037085
4.920000,0.077616,121.000000,15.000000,1.037102
4.930000,0.079191,121.000000,15.000000,1.037094
4.940000,0.080789,122.000000,15.000000,1.037104
4.950000,0.082399,122.000000,15.000000,1.037112
4.960000,0.084022,122.000000,15.000000,1.037111
4.970000,0.085659,122.000000,15.000000,1.037125
4.980000,0.087298,123.000000,15.000000,1.037116
4.990000,0.088942,123.000000,15.000000,1.037114
5.000000,0.090587,123.000000,15.000000,1.037114
5.010000,0.092233,123.000000,15.000000,1.037111
5.020000,0.093880,124.000000,15.000000,1.037113
5.030000,0.095521,124.000000,15.000000,1.037113
5.040000,0.097140,124.000000,15.000000,1.037093
5.050000,0.098760,125.000000,15.000000,1.037098
5.060000,0.100369,125.000000,15.000000,1.037103
5.070000,0.101963,125.000000,15.000000,1.037101
5.080000,0.103539,125.000000,15.000000,1.037100
5.090000,0.105093,126.000000,15.000000,1.037104
5.100000,0.106619,126.000000,15.000000,1.037100
5.110000,0.108134,126.000000,15.000000,1.037102
5.120000,0.109629,127.000000,15.000000,1.037106
5.130000,0.111089,127.000000,15.000000,1.037106
5.140000,0.112536,127.000000,15.000000,1.037107
5.150000,0.113953,127.000000,15.000000,1.037112
5.160000,0.115343,128.000000,15.000000,1.037110
5.170000,0.116684,128.000000,15.000000,1.037099
5.180000,0.118031,128.000000,15.000000,1.037105
5.190000,0.119343,129.000000,15.000000,1.037107
5.200000,0.120607,129.000000,15.000000,1.037087
5.210000,0.121877,129.000000,15.000000,1.037104
5.220000,0.123110,130.000000,15.000000,1.037106
5.230000,0.124316,130.000000,15.000000,1.037107
5.240000,0.125498,130.000000,15.000000,1.037108
5.250000,0.126657,130.000000,15.000000,1.037109
5.260000,0.127794,131.000000,15.000000,1.037109
5.270000,0.128911,131.000000,15.000000,1.037114
5.280000,0.130004,131.000000,15.000000,1.037106
5.290000,0.131090,131.000000,15.000000,1.037108
5.300000,0.132159,132.000000,15.000000,1.037112
5.310000,0.133212,132.000000,15.000000,1.037107
5.320000,0.134257,133.000000,15.000000,1.037109
5.330000,0.135293,133.000000,15.000000,1.037108
5.340000,0.136324,133.000000,15.000000,1.037107
5.350000,0.137351,134.000000,15.000000,1.037108
5.360000,0.138375,134.000000,15.000000,1.037109
5.370000,0.139399,134.000000,15.000000,1.037110
5.380000,0.140431,135.000000,15.000000,1.037112
5.390000,0.141469,136.000000,16.000000,1.037112
5.400000,0.142510,137.000000,16.000000,1.037115
5.410000,0.143557,137.000000,16.000000,1.037114
5.420000,0.144616,138.000000,16.000000,1.037116
5.430000,0.145698,138.000000,16.000000,1.037127
5.440000,0.146788,138.000000,16.000000,1.037116
5.450000,0.147898,139.000000,16.000000,1.037116
5.460000,0.149024,139.000000,16.000000,1.037110
5.470000,0.150181,140.000000,16.000000,1.037110
5.480000,0.151354,140.000000,16.000000,1.037112
5.490000,0.152554,140.000000,16.000000,1.037108
5.500000,0.153776,141.000000,16.000000,1.037111
5.510000,0.155023,141.000000,16.000000,1.037109
5.520000,0.156302,142.000000,16.000000,1.037114
5.530000,0.157594,142.000000,16.000000,1.037101
5.540000,0.158926,142.000000,16.000000,1.037109
5.550000,0.160288,142.000000,16.000000,1.037120
5.560000,0.161666,143.000000,16.000000,1.037113
5.570000,0.163072,143.000000,16.000000,1.037113
5.580000,0.164506,143.000000,16.000000,1.037118
5.590000,0.165967,144.000000,16.000000,1.037115
5.600000,0.167458,144.000000,16.000000,1.037114
5.610000,0.168950,144.000000,16.000000,1.037113
5.620000,0.170468,145.000000,16.000000,1.037107
5.630000,0.172007,145.000000,16.000000,1.037111
5.640000,0.173567,145.000000,16.000000,1.037110
5.650000,0.175136,146.000000,16.000000,1.037108
5.660000,0.176710,146.000000,16.000000,1.037109
5.670000,0.178300,147.000000,16.000000,1.037111
5.680000,0.179892,147.000000,16.000000,1.037112
5.690000,0.181490,147.000000,16.000000,1.037116
5.700000,0.183071,148.000000,16.000000,1.037113
5.710000,0.184651,148.000000,16.000000,1.037120
5.720000,0.186220,148.000000,16.000000,1.037115
5.730000,0.187775,149.000000,16.000000,1.037116
5.740000,0.189307,149.000000,16.000000,1.037114
5.750000,0.190817,149.000000,16.000000,1.037092
5.760000,0.192301,150.000000,16.000000,1.037112
5.770000,0.193750,150.000000,16.000000,1.037112
5.780000,0.195159,150.000000,16.000000,1.037115
5.790000,0.196519,151.000000,16.000000,1.037110
5.800000,0.197832,151.000000,16.000000,1.037109
5.810000,0.199093,151.000000,16.000000,1.037111
5.820000,0.200292,151.000000,16.000000,1.037096
5.830000,0.201438,153.000000,17.000000,1.037128
5.840000,0.202488,153.000000,17.000000,1.037109
5.850000,0.203481,154.000000,17.000000,1.037104
5.860000,0.204387,154.000000,17.000000,1.037119
5.870000,0.205203,154.000000,17.000000,1.037112
5.880000,0.205947,155.000000,17.000000,1.037147
5.890000,0.206569,155.000000,17.000000,1.037132
5.900000,0.207084,155.000000,17.000000,1.037119
5.910000,0.207508,156.000000,17.000000,1.037116
5.920000,0.207828,156.000000,17.000000,1.037129
5.930000,0.208024,157.000000,17.000000,1.037128
5.940000,0.208088,157.000000,17.000000,1.037120
5.950000,0.208044,158.000000,17.000000,1.037123
5.960000,0.207850,159.000000,17.000000,1.037115
5.970000,0.207540,159.000000,17.000000,1.037118
5.980000,0.207091,159.000000,17.000000,1.037119
5.990000,0.206498,160.000000,17.000000,1.037116
6.000000,0.205771,160.000000,17.000000,1.037121
6.010000,0.204728,160.000000,19.000000,1.037142
6.020000,0.203687,161.000000,17.000000,1.037132
6.030000,0.202486,161.000000,17.000000,1.037117
6.040000,0.201160,161.000000,17.000000,1.037123
6.050000,0.199660,162.000000,17.000000,1.037109
6.060000,0.198021,162.000000,17.000000,1.037117
6.070000,0.196218,162.000000,17.000000,1.037112
6.080000,0.194243,163.000000,17.000000,1.037107
6.090000,0.192130,163.000000,17.000000,1.037114
6.100000,0.189852,163.000000,17.000000,1.037117
6.110000,0.187428,164.000000,17.000000,1.037118
6.120000,0.184822,164.000000,17.000000,1.037119
6.130000,0.182062,164.000000,17.000000,1.037120
6.140000,0.179144,165.000000,17.000000,1.037113
6.150000,0.176075,165.000000,17.000000,1.037117
6.160000,0.172830,166.000000,17.000000,1.037106
6.170000,0.169466,166.000000,17.000000,1.037117
6.180000,0.165945,166.000000,17.000000,1.037118
6.190000,0.162283,167.000000,17.000000,1.037114
6.200000,0.158458,167.000000,17.000000,1.037117
6.210000,0.154505,167.000000,17.000000,1.037118
6.220000,0.150419,168.000000,17.000000,1.037126
6.230000,0.146196,168.000000,17.000000,1.037123
6.240000,0.141855,169.000000,17.000000,1.037124
6.250000,0.137372,169.000000,17.000000,1.037123
6.260000,0.132779,170.000000,17.000000,1.037123
6.270000,0.128069,170.000000,17.000000,1.037131
6.280000,0.123259,170.000000,17.000000,1.037121
6.290000,0.118339,171.000000,17.000000,1.037121
6.300000,0.113326,171.000000,17.000000,1.037123
6.310000,0.108237,171.000000,17.000000,1.037119
6.320000,0.103047,172.000000,17.000000,1.037124
6.330000,0.097777,172.000000,17.000000,1.037122
6.340000,0.092445,172.000000,17.000000,1.037115
6.350000,0.087040,173.000000,17.000000,1.037120
6.360000,0.081583,173.000000,17.000000,1.037121
6.370000,0.076073,173.000000,18.000000,1.037121
6.380000,0.070530,175.000000,18.000000,1.037128
6.390000,0.064935,176.000000,18.000000,1.037129
6.400000,0.059313,176.000000,18.000000,1.037130
6.410000,0.053667,177.000000,18.000000,1.037122
6.420000,0.048019,177.000000,18.000000,1.037135
6.430000,0.042341,177.000000,18.000000,1.037140
6.440000,0.036662,178.000000,18.000000,1.037132
6.450000,0.030979,178.000000,18.000000,1.037132
6.460000,0.025311,179.000000,18.000000,1.037123
6.470000,0.019679,179.000000,18.000000,1.037129
6.480000,0.014024,180.000000,18.000000,1.037105
6.490000,0.008485,180.000000,18.000000,1.037121
6.500000,0.002934,180.000000,18.000000,1.037123
6.510000,-0.002569,181.000000,18.000000,1.037123
6.520000,-0.008019,181.000000,18.000000,1.037126
6.530000,-0.013408,181.000000,18.000000,1.037126
6.540000,-0.018739,181.000000,18.000000,1.037125
6.550000,-0.024007,182.000000,18.000000,1.037119
6.560000,-0.029182,182.000000,18.000000,1.037121
6.570000,-0.034270,183.000000,18.000000,1.037134
6.580000,-0.039299,183.000000,18.000000,1.037123
6.590000,-0.044228,185.000000,18.000000,1.037113
6.600000,-0.049040,185.000000,18.000000,1.037109
6.610000,-0.053750,185.000000,18.000000,1.037117
6.620000,-0.058360,185.000000,18.000000,1.037117
6.630000,-0.062849,185.000000,18.000000,1.037125
6.640000,-0.067220,185.000000,18.000000,1.037131
6.650000,-0.071492,187.000000,18.000000,1.037117
6.660000,-0.075618,187.000000,18.000000,1.037124
6.670000,-0.079611,187.000000,18.000000,1.037122
6.680000,-0.083481,187.000000,18.000000,1.037122
6.690000,-0.087211,187.000000,18.000000,1.037118
6.700000,-0.090807,188.000000,18.000000,1.037120
6.710000,-0.094258,188.000000,18.000000,1.037121
6.720000,-0.097578,188.000000,18.000000,1.037116
6.730000,-0.100719,189.000000,18.000000,1.037119
6.740000,-0.103720,189.000000,18.000000,1.037119
6.750000,-0.106585,190.000000,18.000000,1.037095
6.760000,-0.109269,190.000000,18.000000,1.037112
6.770000,-0.111841,190.000000,18.000000,1.037073
6.780000,-0.114192,191.000000,18.000000,1.037104
6.790000,-0.116410,191.000000,18.000000,1.037110
6.800000,-0.118464,191.000000,18.000000,1.037114
6.810000,-0.120353,192.000000,18.000000,1.037114
6.820000,-0.122086,192.000000,18.000000,1.037116
6.830000,-0.123654,193.000000,18.000000,1.037113
6.840000,-0.125057,193.000000,18.000000,1.037116
6.850000,-0.126299,193.000000,18.000000,1.037123
6.860000,-0.127380,194.000000,18.000000,1.037109
6.870000,-0.128278,194.000000,18.000000,1.037114
6.880000,-0.129009,195.000000,18.000000,1.037124
6.890000,-0.129585,195.000000,18.000000,1.037120
6.900000,-0.129995,195.000000,18.000000,1.037119
6.910000,-0.130247,196.000000,18.000000,1.037124
6.920000,-0.130326,196.000000,18.000000,1.037121
6.930000,-0.130247,196.000000,18.000000,1.037123
6.940000,-0.130004,197.000000,18.000000,1.037122
6.950000,-0.129607,197.000000,18.000000,1.037124
6.960000,-0.129037,198.000000,18.000000,1.037124
6.970000,-0.128319,198.000000,18.000000,1.037122
6.980000,-0.127449,198.000000,18.000000,1.037120
6.990000,-0.126421,199.000000,18.000000,1.037120
7.000000,-0.125268,199.000000,18.000000,1.037096
7.010000,-0.123918,200.000000,18.000000,1.037109
7.020000,-0.122444,201.000000,18.000000,1.037114
7.030000,-0.120818,201.000000,18.000000,1.037114
7.040000,-0.119065,201.000000,18.000000,1.037116
7.050000,-0.117171,201.000000,18.000000,1.037117
7.060000,-0.115146,202.000000,19.000000,1.037115
7.070000,-0.113010,203.000000,19.000000,1.037098
7.080000,-0.110705,204.000000,19.000000,1.037110
7.090000,-0.108318,205.000000,19.000000,1.037094
7.100000,-0.105772,205.000000,19.000000,1.037102
7.110000,-0.103118,206.000000,19.000000,1.037097
7.120000,-0.100358,206.000000,19.000000,1.037102
7.130000,-0.097478,207.000000,19.000000,1.037108
7.140000,-0.094496,207.000000,19.000000,1.037101
7.150000,-0.091432,207.000000,19.000000,1.037111
7.160000,-0.088237,208.000000,19.000000,1.037116
7.170000,-0.085002,208.000000,19.000000,1.037114
7.180000,-0.081676,209.000000,19.000000,1.037104
7.190000,-0.078252,209.000000,19.000000,1.037113
7.200000,-0.074777,210.000000,19.000000,1.037104
7.210000,-0.071200,211.000000,19.000000,1.037113
7.220000,-0.067582,211.000000,19.000000,1.037122
7.230000,-0.063900,212.000000,19.000000,1.037127
7.240000,-0.060144,212.000000,19.000000,1.037128
7.250000,-0.056369,213.000000,19.000000,1.037116
7.260000,-0.052551,213.000000,19.000000,1.037108
7.270000,-0.048682,214.000000,19.000000,1.037109
7.280000,-0.044777,214.000000,19.000000,1.037111
7.290000,-0.040861,214.000000,19.000000,1.037112
7.300000,-0.036921,215.000000,19.000000,1.037116
7.310000,-0.032976,216.000000,19.000000,1.037114
7.320000,-0.029005,217.000000,19.000000,1.037115
7.330000,-0.025041,217.000000,19.000000,1.037111
7.340000,-0.021082,218.000000,19.000000,1.037114
7.350000,-0.017110,218.000000,19.000000,1.037120
7.360000,-0.013173,218.000000,19.000000,1.037114
7.370000,-0.009248,218.000000,19.000000,1.037116
7.380000,-0.005334,219.000000,19.000000,1.037118
7.390000,-0.001458,219.000000,19.000000,1.037130
7.400000,0.002389,220.000000,19.000000,1.037124
7.410000,0.006194,220.000000,19.000000,1.037119
7.420000,0.009963,221.000000,19.000000,1.037118
7.430000,0.013682,221.000000,19.000000,1.037117
7.440000,0.017361,221.000000,19.000000,1.037121
7.450000,0.020980,223.000000,20.000000,1.037116
7.460000,0.024532,224.000000,20.000000,1.037104
7.470000,0.028062,224.000000,20.000000,1.037117
7.480000,0.031508,224.000000,20.000000,1.037115
7.490000,0.034890,225.000000,20.000000,1.037110
7.500000,0.038185,225.000000,20.000000,1.037113
7.510000,0.041428,226.000000,20.000000,1.037117
7.520000,0.044583,226.000000,20.000000,1.037116
7.530000,0.047670,226.000000,20.000000,1.037118
7.540000,0.050674,227.000000,20.000000,1.037110
7.550000,0.053600,227.000000,20.000000,1.037102
7.560000,0.056448,227.000000,20.000000,1.037101
7.570000,0.059213,228.000000,20.000000,1.037110
7.580000,0.061884,228.000000,20.000000,1.037112
7.590000,0.064491,229.000000,20.000000,1.037113
7.600000,0.067001,230.000000,20.000000,1.037120
7.610000,0.069433,230.000000,20.000000,1.037119
7.620000,0.071753,230.000000,20.000000,1.037098
7.630000,0.074021,230.000000,20.000000,1.037111
7.640000,0.076196,231.000000,20.000000,1.037112
7.650000,0.078285,231.000000,20.000000,1.037109
7.660000,0.080290,232.000000,20.000000,1.037114
7.670000,0.082207,232.000000,20.000000,1.037112
7.680000,0.084053,233.000000,20.000000,1.037116
7.690000,0.085806,233.000000,20.000000,1.037100
7.700000,0.087500,233.000000,20.000000,1.037111
7.710000,0.089111,234.000000,20.000000,1.037115
7.720000,0.090642,235.000000,20.000000,1.037109
7.730000,0.092075,235.000000,20.000000,1.037108
7.740000,0.093472,236.000000,20.000000,1.037112
7.750000,0.094784,236.000000,20.000000,1.037104
7.760000,0.096035,237.000000,20.000000,1.037111
7.770000,0.097221,237.000000,20.000000,1.037108
7.780000,0.098352,237.000000,20.000000,1.037112
7.790000,0.099415,238.000000,20.000000,1.037113
7.800000,0.100390,238.000000,20.000000,1.037089
7.810000,0.101362,238.000000,20.000000,1.037102
7.820000,0.102262,239.000000,20.000000,1.037106
7.830000,0.103133,239.000000,20.000000,1.037115
7.840000,0.103914,240.000000,20.000000,1.037113
7.850000,0.104668,240.000000,20.000000,1.037114
7.860000,0.105385,241.000000,20.000000,1.037118
7.870000,0.106059,241.000000,20.000000,1.037121
7.880000,0.106685,242.000000,20.000000,1.037116
7.890000,0.107283,242.000000,20.000000,1.037117
7.900000,0.107831,243.000000,20.000000,1.037117
7.910000,0.108376,243.000000,20.000000,1.037113
7.920000,0.108873,244.000000,20.000000,1.037115
7.930000,0.109336,244.000000,20.000000,1.037112
7.940000,0.109805,245.000000,20.000000,1.037125
7.950000,0.110216,246.000000,20.000000,1.037121
7.960000,0.110617,246.000000,20.000000,1.037122
7.970000,0.110997,246.000000,20.000000,1.037119
7.980000,0.111367,247.000000,20.000000,1.037121
7.990000,0.111683,247.000000,20.000000,1.037106
8.000000,0.112018,248.000000,20.000000,1.037110
8.010000,0.112318,248.000000,20.000000,1.037111
8.020000,0.112605,249.000000,20.000000,1.037112
8.030000,0.112898,249.000000,20.000000,1.037116
8.040000,0.113149,249.000000,20.000000,1.037113
8.050000,0.113398,250.000000,20.000000,1.037113
8.060000,0.113627,250.000000,20.000000,1.037112
8.070000,0.113854,251.000000,20.000000,1.037118
8.080000,0.114057,251.000000,20.000000,1.037123
8.090000,0.114258,252.000000,20.000000,1.037125
8.100000,0.114428,252.000000,20.000000,1.037119
8.110000,0.114597,252.000000,20.000000,1.037117
8.120000,0.114755,253.000000,20.000000,1.037119
8.130000,0.114887,253.000000,20.000000,1.037117
8.140000,0.114996,255.000000,20.000000,1.037120
8.150000,0.115080,255.000000,20.000000,1.037121
8.160000,0.115169,255.000000,20.000000,1.037118
8.170000,0.115231,256.000000,20.000000,1.037120
8.180000,0.115270,256.000000,20.000000,1.037118
8.190000,0.115275,256.000000,20.000000,1.037109
8.200000,0.115266,257.000000,20.000000,1.037110
8.210000,0.115222,257.000000,20.000000,1.037109
8.220000,0.115169,258.000000,20.000000,1.037113
8.230000,0.115084,259.000000,20.000000,1.037116
8.240000,0.114969,259.000000,20.000000,1.037120
8.250000,0.114809,260.000000,20.000000,1.037114
8.260000,0.114624,260.000000,20.000000,1.037116
8.270000,0.114399,260.000000,20.000000,1.037117
8.280000,0.114147,261.000000,20.000000,1.037117
8.290000,0.113847,262.000000,20.000000,1.037114
8.300000,0.113503,262.000000,20.000000,1.037113
8.310000,0.113124,263.000000,20.000000,1.037110
8.320000,0.112706,263.000000,20.000000,1.037113
8.330000,0.112234,263.000000,20.000000,1.037109
8.340000,0.111728,263.000000,20.000000,1.037112
8.350000,0.111162,264.000000,20.000000,1.037120
8.360000,0.110561,264.000000,20.000000,1.037115
8.370000,0.109913,265.000000,20.000000,1.037109
8.380000,0.109205,265.000000,20.000000,1.037111
8.390000,0.108446,266.000000,20.000000,1.037111
8.400000,0.107644,266.000000,20.000000,1.037111
8.410000,0.106777,267.000000,20.000000,1.037112
8.420000,0.105866,267.000000,20.000000,1.037112
8.430000,0.104894,268.000000,20.000000,1.037110
8.440000,0.103879,268.000000,20.000000,1.037112
8.450000,0.102823,268.000000,20.000000,1.037115
8.460000,0.101708,269.000000,20.000000,1.037104
8.470000,0.100523,269.000000,20.000000,1.037109
8.480000,0.099293,269.000000,20.000000,1.037111
8.490000,0.098013,270.000000,20.000000,1.037114
8.500000,0.096686,270.000000,20.000000,1.037113
8.510000,0.095304,271.000000,20.000000,1.037112
8.520000,0.093883,271.000000,20.000000,1.037113
8.530000,0.092415,272.000000,20.000000,1.037114
8.540000,0.090904,272.000000,20.000000,1.037108
8.550000,0.089350,273.000000,20.000000,1.037101
8.560000,0.087768,273.000000,20.000000,1.037104
8.570000,0.086121,274.000000,20.000000,1.037104
8.580000,0.084449,274.000000,20.000000,1.037104
8.590000,0.082742,274.000000,20.000000,1.037108
8.600000,0.081003,275.000000,20.000000,1.037101
8.610000,0.079231,275.000000,20.000000,1.037093
8.620000,0.077440,276.000000,20.000000,1.037104
8.630000,0.075617,276.000000,20.000000,1.037099
8.640000,0.073782,277.000000,20.000000,1.037104
8.650000,0.071914,277.000000,20.000000,1.037107
8.660000,0.070053,278.000000,20.000000,1.037109
8.670000,0.068188,278.000000,20.000000,1.037108
8.680000,0.066297,278.000000,20.000000,1.037109
8.690000,0.064428,279.000000,20.000000,1.037107
8.700000,0.062515,279.000000,20.000000,1.037110
8.710000,0.060616,279.000000,20.000000,1.037113
8.720000,0.058711,280.000000,20.000000,1.037111
8.730000,0.056845,280.000000,20.000000,1.037112
8.740000,0.054984,281.000000,20.000000,1.037117
8.750000,0.053131,282.000000,20.000000,1.037114
8.760000,0.051294,282.000000,20.000000,1.037112
8.770000,0.049496,283.000000,20.000000,1.037098
8.780000,0.047699,283.000000,20.000000,1.037108
8.790000,0.045953,284.000000,20.000000,1.037104
8.800000,0.044226,284.000000,20.000000,1.037110
8.810000,0.042559,285.000000,20.000000,1.037112
8.820000,0.040887,285.000000,20.000000,1.037112
8.830000,0.039242,286.000000,20.000000,1.037092
8.840000,0.037684,286.000000,20.000000,1.037104
8.850000,0.036171,287.000000,20.000000,1.037101
8.860000,0.034681,288.000000,20.000000,1.037107
8.870000,0.033252,288.000000,20.000000,1.037100
8.880000,0.031873,289.000000,20.000000,1.037105
8.890000,0.030555,289.000000,20.000000,1.037105
8.900000,0.029280,290.000000,20.000000,1.037099
8.910000,0.028068,290.000000,20.000000,1.037104
8.920000,0.026915,291.000000,20.000000,1.037108
8.930000,0.025822,291.000000,20.000000,1.037102
8.940000,0.024783,292.000000,20.000000,1.037106
8.950000,0.023813,292.000000,20.000000,1.037108
8.960000,0.022911,293.000000,20.000000,1.037111
8.970000,0.022063,293.000000,20.000000,1.037111
8.980000,0.021271,294.000000,20.000000,1.037106
8.990000,0.020562,295.000000,20.000000,1.037110
9.000000,0.019902,295.000000,20.000000,1.037107
9.010000,0.019329,296.000000,20.000000,1.037115
9.020000,0.018796,297.000000,20.000000,1.037108
9.030000,0.018333,297.000000,20.000000,1.037113
9.040000,0.017931,298.000000,20.000000,1.037108
9.050000,0.017602,298.000000,20.000000,1.037119
9.060000,0.017328,299.000000,20.000000,1.037124
9.070000,0.017108,300.000000,20.000000,1.037117
9.080000,0.016946,300.000000,20.000000,1.037120
9.090000,0.016841,301.000000,20.000000,1.037114
9.100000,0.016800,301.000000,20.000000,1.037118
9.110000,0.016810,301.000000,20.000000,1.037115
9.120000,0.016870,302.000000,20.000000,1.037113
9.130000,0.016990,303.000000,20.000000,1.037121
9.140000,0.017149,303.000000,20.000000,1.037116
9.150000,0.017362,304.000000,20.000000,1.037114
9.160000,0.017617,304.000000,20.000000,1.037112
9.170000,0.017913,305.000000,20.000000,1.037114
9.180000,0.018258,305.000000,20.000000,1.037115
9.190000,0.018634,306.000000,20.000000,1.037113
9.200000,0.019049,306.000000,20.000000,1.037117
9.210000,0.019493,307.000000,20.000000,1.037118
9.220000,0.019971,308.000000,20.000000,1.037115
9.230000,0.020479,308.000000,20.000000,1.037114
9.240000,0.021017,309.000000,20.000000,1.037111
9.250000,0.021574,309.000000,20.000000,1.037111
9.260000,0.022156,310.000000,20.000000,1.037109
9.270000,0.022753,310.000000,21.000000,1.037112
9.280000,0.023361,311.000000,21.000000,1.037105
9.290000,0.023996,312.000000,21.000000,1.037110
9.300000,0.024631,312.000000,21.000000,1.037110
9.310000,0.025289,313.000000,21.000000,1.037110
9.320000,0.025946,314.000000,21.000000,1.037106
9.330000,0.026613,315.000000,21.000000,1.037096
9.340000,0.027286,316.000000,21.000000,1.037108
9.350000,0.027944,316.000000,21.000000,1.037102
9.360000,0.028625,317.000000,21.000000,1.037106
9.370000,0.029287,318.000000,21.000000,1.037108
9.380000,0.029955,318.000000,22.000000,1.037109
9.390000,0.030608,318.000000,22.000000,1.037108
9.400000,0.031270,318.000000,21.000000,1.037118
9.410000,0.031904,319.000000,21.000000,1.037109
9.420000,0.032520,319.000000,21.000000,1.037100
9.430000,0.033149,320.000000,21.000000,1.037112
9.440000,0.033752,320.000000,22.000000,1.037110
9.450000,0.034347,320.000000,21.000000,1.037115
9.460000,0.034928,321.000000,21.000000,1.037106
9.470000,0.035486,321.000000,22.000000,1.037111
9.480000,0.036029,322.000000,21.000000,1.037107
9.490000,0.036537,323.000000,21.000000,1.037114
9.500000,0.037055,323.000000,21.000000,1.037113
9.510000,0.037557,324.000000,21.000000,1.037107
9.520000,0.038011,325.000000,21.000000,1.037110
9.530000,0.038476,325.000000,21.000000,1.037110
9.540000,0.038900,325.000000,21.000000,1.037106
9.550000,0.039316,326.000000,21.000000,1.037111
9.560000,0.039715,326.000000,21.000000,1.037113
9.570000,0.040089,327.000000,21.000000,1.037112
9.580000,0.040419,327.000000,21.000000,1.037093
9.590000,0.040785,328.000000,21.000000,1.037108
9.600000,0.041103,328.000000,21.000000,1.037102
9.610000,0.041404,328.000000,21.000000,1.037102
9.620000,0.041692,329.000000,21.000000,1.037105
9.630000,0.041957,329.000000,21.000000,1.037110
9.640000,0.042230,330.000000,21.000000,1.037099
9.650000,0.042461,330.000000,21.000000,1.037101
9.660000,0.042691,331.000000,21.000000,1.037103
9.670000,0.042897,331.000000,21.000000,1.037106
9.680000,0.043102,332.000000,21.000000,1.037103
9.690000,0.043286,332.000000,21.000000,1.037107
9.700000,0.043453,333.000000,21.000000,1.037096
9.710000,0.043628,333.000000,21.000000,1.037098
9.720000,0.043792,334.000000,21.000000,1.037105
9.730000,0.043950,334.000000,21.000000,1.037107
9.740000,0.044097,335.000000,21.000000,1.037105
9.750000,0.044243,335.000000,21.000000,1.037112
9.760000,0.044385,336.000000,21.000000,1.037103
9.770000,0.044525,336.000000,21.000000,1.037111
9.780000,0.044661,337.000000,21.000000,1.037109
9.790000,0.044804,338.000000,21.000000,1.037114
9.800000,0.044948,338.000000,21.000000,1.037108
9.810000,0.045092,338.000000,21.000000,1.037104
9.820000,0.045239,339.000000,21.000000,1.037110
9.830000,0.045398,340.000000,21.000000,1.037101
9.840000,0.045549,340.000000,21.000000,1.037104
9.850000,0.045725,340.000000,21.000000,1.037096
9.860000,0.045898,341.000000,21.000000,1.037103
9.870000,0.046078,342.000000,21.000000,1.037103
9.880000,0.046268,342.000000,20.000000,1.037103
9.890000,0.046473,343.000000,20.000000,1.037110
9.900000,0.046694,344.000000,20.000000,1.037115
9.910000,0.046913,344.000000,20.000000,1.037110
9.920000,0.047151,345.000000,20.000000,1.037108
9.930000,0.047401,345.000000,20.000000,1.037112
9.940000,0.047671,346.000000,20.000000,1.037108
9.950000,0.047957,346.000000,20.000000,1.037111
9.960000,0.048254,347.000000,20.000000,1.037110
9.970000,0.048564,348.000000,20.000000,1.037107
9.980000,0.048902,348.000000,20.000000,1.037111
9.990000,0.049250,349.000000,20.000000,1.037110
10.000000,0.049619,349.000000,20.000000,1.037121
10.010000,0.050043,349.000000,24.000000,1.037132
10.020000,0.050435,351.000000,20.000000,1.037133
10.030000,0.050862,351.000000,20.000000,1.037140
10.040000,0.051275,352.000000,20.000000,1.037132
10.050000,0.051723,352.000000,20.000000,1.037133
10.060000,0.052169,353.000000,20.000000,1.037127
10.070000,0.052658,353.000000,20.000000,1.037131
10.080000,0.053149,353.000000,20.000000,1.037131
10.090000,0.053664,354.000000,20.000000,1.037131
10.100000,0.054196,355.000000,20.000000,1.037139
10.110000,0.054728,356.000000,20.000000,1.037131
10.120000,0.055281,356.000000,20.000000,1.037133
10.130000,0.055832,356.000000,20.000000,1.037127
10.140000,0.056419,357.000000,20.000000,1.037131
10.150000,0.057016,358.000000,20.000000,1.037131
10.160000,0.057613,359.000000,20.000000,1.037132
10.170000,0.058222,359.000000,20.000000,1.037136
10.180000,0.058844,360.000000,20.000000,1.037135
10.190000,0.059469,361.000000,20.000000,1.037133
10.200000,0.060104,361.000000,20.000000,1.037134
10.210000,0.060746,362.000000,20.000000,1.037134
10.220000,0.061391,362.000000,20.000000,1.037127
10.230000,0.062046,363.000000,20.000000,1.037124
10.240000,0.062695,363.000000,20.000000,1.037135
10.250000,0.063354,364.000000,20.000000,1.037133
10.260000,0.064019,364.000000,20.000000,1.037137
10.270000,0.064678,365.000000,20.000000,1.037134
10.280000,0.065340,366.000000,20.000000,1.037135
10.290000,0.066000,366.000000,20.000000,1.037135
10.300000,0.066656,367.000000,20.000000,1.037134
10.310000,0.067285,368.000000,20.000000,1.037120
10.320000,0.067951,368.000000,20.000000,1.037127
10.330000,0.068598,369.000000,20.000000,1.037133
10.340000,0.069241,369.000000,20.000000,1.037129
10.350000,0.069875,370.000000,20.000000,1.037132
10.360000,0.070489,371.000000,20.000000,1.037125
10.370000,0.071112,372.000000,20.000000,1.037124
10.380000,0.071730,372.000000,20.000000,1.037127
10.390000,0.072336,373.000000,20.000000,1.037128
10.400000,0.072934,373.000000,20.000000,1.037130
10.410000,0.073513,374.000000,20.000000,1.037128
10.420000,0.074076,374.000000,20.000000,1.037129
10.430000,0.074646,375.000000,20.000000,1.037127
10.440000,0.075207,376.000000,20.000000,1.037136
10.450000,0.075751,376.000000,20.000000,1.037142
10.460000,0.076271,378.000000,20.000000,1.037135
10.470000,0.076789,378.000000,20.000000,1.037136
10.480000,0.077287,378.000000,20.000000,1.037134
10.490000,0.077779,379.000000,20.000000,1.037134
10.500000,0.078256,379.000000,20.000000,1.037133
10.510000,0.078724,382.000000,20.000000,1.037133
10.520000,0.079169,382.000000,20.000000,1.037119
10.530000,0.079604,382.000000,20.000000,1.037125
10.540000,0.080055,382.000000,20.000000,1.037134
10.550000,0.080458,382.000000,20.000000,1.037127
10.560000,0.080865,383.000000,20.000000,1.037134
10.570000,0.081267,384.000000,20.000000,1.037135
10.580000,0.081651,384.000000,20.000000,1.037136
10.590000,0.082028,385.000000,20.000000,1.037140
10.600000,0.082384,386.000000,20.000000,1.037134
10.610000,0.082735,386.000000,20.000000,1.037129
10.620000,0.083076,387.000000,20.000000,1.037132
10.630000,0.083410,388.000000,20.000000,1.037131
10.640000,0.083732,389.000000,20.000000,1.037128
10.650000,0.084055,390.000000,20.000000,1.037135
10.660000,0.084359,390.000000,20.000000,1.037131
10.670000,0.084658,391.000000,20.000000,1.037131
10.680000,0.084948,391.000000,20.000000,1.037131
10.690000,0.085232,392.000000,20.000000,1.037132
10.700000,0.085507,393.000000,20.000000,1.037125
10.710000,0.085790,394.000000,20.000000,1.037130
10.720000,0.086050,394.000000,20.000000,1.037130
10.730000,0.086321,395.000000,20.000000,1.037129
10.740000,0.086573,396.000000,20.000000,1.037131
10.750000,0.086835,396.000000,20.000000,1.037138
10.760000,0.087077,397.000000,20.000000,1.037132
10.770000,0.087323,397.000000,20.000000,1.037135
10.780000,0.087554,398.000000,20.000000,1.037132
10.790000,0.087798,398.000000,20.000000,1.037136
10.800000,0.088029,399.000000,20.000000,1.037134
10.810000,0.088256,400.000000,20.000000,1.037136
10.820000,0.088474,400.000000,20.000000,1.037133
10.830000,0.088694,401.000000,20.000000,1.037137
10.840000,0.088909,402.000000,20.000000,1.037135
10.850000,0.089121,402.000000,20.000000,1.037137
10.860000,0.089332,403.000000,20.000000,1.037137
10.870000,0.089528,403.000000,20.000000,1.037135
10.880000,0.089722,404.000000,20.000000,1.037138
10.890000,0.089911,404.000000,20.000000,1.037134
10.900000,0.090087,405.000000,20.000000,1.037133
10.910000,0.090266,406.000000,20.000000,1.037137
10.920000,0.090423,406.000000,20.000000,1.037137
10.930000,0.090577,407.000000,20.000000,1.037134
10.940000,0.090725,408.000000,20.000000,1.037140
10.950000,0.090848,408.000000,20.000000,1.037136
10.960000,0.091024,409.000000,20.000000,1.037156
10.970000,0.091102,410.000000,20.000000,1.037143
10.980000,0.091187,410.000000,20.000000,1.037139
10.990000,0.091261,411.000000,20.000000,1.037135
11.000000,0.091309,411.000000,20.000000,1.037128
11.010000,0.091277,411.000000,24.000000,1.037154
11.020000,0.091290,412.000000,20.000000,1.037150
11.030000,0.091293,413.000000,20.000000,1.037154
11.040000,0.091266,414.000000,20.000000,1.037149
11.050000,0.091223,414.000000,20.000000,1.037153
11.060000,0.091145,415.000000,20.000000,1.037146
11.070000,0.091055,416.000000,20.000000,1.037148
11.080000,0.090931,417.000000,20.000000,1.037147
11.090000,0.090780,417.000000,20.000000,1.037146
11.100000,0.090593,418.000000,20.000000,1.037144
11.110000,0.090374,418.000000,20.000000,1.037141
11.120000,0.090129,419.000000,20.000000,1.037145
11.130000,0.089852,420.000000,20.000000,1.037146
11.140000,0.089537,420.000000,20.000000,1.037146
11.150000,0.089186,421.000000,20.000000,1.037152
11.160000,0.088784,421.000000,20.000000,1.037142
11.170000,0.088350,422.000000,20.000000,1.037143
11.180000,0.087882,423.000000,20.000000,1.037145
11.190000,0.087380,423.000000,20.000000,1.037149
11.200000,0.086840,424.000000,20.000000,1.037157
11.210000,0.086246,425.000000,20.000000,1.037149
11.220000,0.085617,425.000000,20.000000,1.037154
11.230000,0.084927,426.000000,20.000000,1.037151
11.240000,0.084199,427.000000,20.000000,1.037149
11.250000,0.083438,427.000000,20.000000,1.037158
11.260000,0.082625,428.000000,20.000000,1.037146
11.270000,0.081751,429.000000,20.000000,1.037146
11.280000,0.080861,429.000000,20.000000,1.037150
11.290000,0.079918,429.000000,20.000000,1.037147
11.300000,0.078935,430.000000,20.000000,1.037146
11.310000,0.077903,431.000000,20.000000,1.037146
11.320000,0.076824,432.000000,20.000000,1.037139
11.330000,0.075709,432.000000,20.000000,1.037141
11.340000,0.074562,433.000000,20.000000,1.037139
11.350000,0.073364,434.000000,20.000000,1.037139
11.360000,0.072146,434.000000,20.000000,1.037151
11.370000,0.070872,435.000000,20.000000,1.037145
11.380000,0.069570,436.000000,20.000000,1.037156
11.390000,0.068226,437.000000,20.000000,1.037149
11.400000,0.066856,437.000000,20.000000,1.037146
11.410000,0.065450,438.000000,20.000000,1.037143
11.420000,0.064022,439.000000,20.000000,1.037146
11.430000,0.062561,439.000000,20.000000,1.037143
11.440000,0.061079,440.000000,20.000000,1.037145
11.450000,0.059577,441.000000,20.000000,1.037147
11.460000,0.058060,441.000000,20.000000,1.037144
11.470000,0.056513,442.000000,20.000000,1.037143
11.480000,0.054943,443.000000,20.000000,1.037136
11.490000,0.053369,443.000000,20.000000,1.037138
11.500000,0.051778,444.000000,20.000000,1.037140
11.510000,0.050197,445.000000,20.000000,1.037139
11.520000,0.048600,445.000000,20.000000,1.037141
11.530000,0.046989,446.000000,20.000000,1.037133
11.540000,0.045393,447.000000,20.000000,1.037137
11.550000,0.043793,448.000000,20.000000,1.037138
11.560000,0.042210,448.000000,20.000000,1.037138
11.570000,0.040621,449.000000,20.000000,1.037139
11.580000,0.039042,449.000000,20.000000,1.037138
11.590000,0.037482,450.000000,20.000000,1.037142
11.600000,0.035941,451.000000,20.000000,1.037141
11.610000,0.034410,452.000000,20.000000,1.037139
11.620000,0.032898,452.000000,20.000000,1.037140
11.630000,0.031403,453.000000,20.000000,1.037137
11.640000,0.029945,454.000000,20.000000,1.037139
11.650000,0.028513,454.000000,20.000000,1.037141
11.660000,0.027094,455.000000,20.000000,1.037134
11.670000,0.025721,455.000000,20.000000,1.037136
11.680000,0.024374,456.000000,20.000000,1.037136
11.690000,0.023066,457.000000,20.000000,1.037136
11.700000,0.021798,457.000000,20.000000,1.037141
11.710000,0.020555,458.000000,20.000000,1.037130
11.720000,0.019355,459.000000,20.000000,1.037137
11.730000,0.018210,460.000000,20.000000,1.037142
11.740000,0.017096,460.000000,20.000000,1.037138
11.750000,0.016018,461.000000,20.000000,1.037137
11.760000,0.014994,461.000000,20.000000,1.037139
11.770000,0.014009,463.000000,20.000000,1.037137
11.780000,0.013062,463.000000,20.000000,1.037141
11.790000,0.012167,465.000000,20.000000,1.037138
11.800000,0.011328,465.000000,20.000000,1.037139
11.810000,0.010526,465.000000,20.000000,1.037137
11.820000,0.009763,466.000000,20.000000,1.037134
11.830000,0.009056,467.000000,20.000000,1.037138
11.840000,0.008437,467.000000,20.000000,1.037140
11.850000,0.007788,468.000000,20.000000,1.037144
11.860000,0.007201,469.000000,20.000000,1.037133
11.870000,0.006665,470.000000,20.000000,1.037134
11.880000,0.006184,470.000000,20.000000,1.037139
11.890000,0.005729,471.000000,20.000000,1.037138
11.900000,0.005317,472.000000,20.000000,1.037139
11.910000,0.004939,472.000000,20.000000,1.037139
11.920000,0.004610,473.000000,20.000000,1.037135
11.930000,0.004311,474.000000,20.000000,1.037133
11.940000,0.004050,475.000000,20.000000,1.037135
11.950000,0.003817,475.000000,20.000000,1.037136
11.960000,0.003615,476.000000,20.000000,1.037134
11.970000,0.003443,477.000000,20.000000,1.037134
11.980000,0.003306,477.000000,20.000000,1.037135
11.990000,0.003190,478.000000,20.000000,1.037126
12.000000,0.003103,478.000000,20.000000,1.037135


==> anc/fig15/tdmrg.csv <==
t omega_0,Re[C_T(t)],max(d_bond),max(d_LBO),sqrt(<phi|phi>)
0.000000,1.076294,113.000000,11.000000,1.037446
0.010000,1.075371,102.000000,11.000000,1.037446
0.020000,1.072607,97.000000,11.000000,1.037446
0.030000,1.068013,95.000000,11.000000,1.037446
0.040000,1.061605,94.000000,11.000000,1.037446
0.050000,1.053410,93.000000,11.000000,1.037445
0.060000,1.043459,92.000000,11.000000,1.037445
0.070000,1.031790,91.000000,11.000000,1.037445
0.080000,1.018448,90.000000,11.000000,1.037445
0.090000,1.003484,89.000000,11.000000,1.037445
0.100000,0.986956,88.000000,11.000000,1.037445
0.110000,0.968924,87.000000,11.000000,1.037445
0.120000,0.949458,86.000000,11.000000,1.037445
0.130000,0.928629,86.000000,11.000000,1.037445
0.140000,0.906514,86.000000,11.000000,1.037445
0.150000,0.883195,86.000000,11.000000,1.037445
0.160000,0.858756,86.000000,11.000000,1.037445
0.170000,0.833284,86.000000,11.000000,1.037445
0.180000,0.806870,86.000000,11.000000,1.037445
0.190000,0.779606,86.000000,11.000000,1.037445
0.200000,0.751585,86.000000,11.000000,1.037445
0.210000,0.722903,86.000000,11.000000,1.037445
0.220000,0.693655,86.000000,11.000000,1.037445
0.230000,0.663938,86.000000,11.000000,1.037445
0.240000,0.633846,86.000000,11.000000,1.037445
0.250000,0.603476,86.000000,11.000000,1.037445
0.260000,0.572920,86.000000,11.000000,1.037445
0.270000,0.542270,86.000000,11.000000,1.037445
0.280000,0.511617,86.000000,11.000000,1.037444
0.290000,0.481048,86.000000,11.000000,1.037444
0.300000,0.450648,86.000000,11.000000,1.037444
0.310000,0.420497,85.000000,11.000000,1.037444
0.320000,0.390675,85.000000,11.000000,1.037444
0.330000,0.361255,85.000000,11.000000,1.037444
0.340000,0.332308,85.000000,11.000000,1.037444
0.350000,0.303899,85.000000,11.000000,1.037444
0.360000,0.276090,85.000000,11.000000,1.037444
0.370000,0.248939,85.000000,11.000000,1.037444
0.380000,0.222497,85.000000,11.000000,1.037444
0.390000,0.196811,85.000000,11.000000,1.037444
0.400000,0.171925,85.000000,11.000000,1.037444
0.410000,0.147874,85.000000,11.000000,1.037444
0.420000,0.124693,85.000000,11.000000,1.037444
0.430000,0.102408,85.000000,11.000000,1.037444
0.440000,0.081042,85.000000,11.000000,1.037444
0.450000,0.060612,85.000000,11.000000,1.037444
0.460000,0.041133,85.000000,11.000000,1.037444
0.470000,0.022611,85.000000,11.000000,1.037444
0.480000,0.005051,85.000000,11.000000,1.037444
0.490000,-0.011546,85.000000,11.000000,1.037444
0.500000,-0.027187,85.000000,11.000000,1.037443
0.510000,-0.041878,85.000000,11.000000,1.037443
0.520000,-0.055632,85.000000,11.000000,1.037443
0.530000,-0.068466,85.000000,11.000000,1.037443
0.540000,-0.080396,85.000000,11.000000,1.037443
0.550000,-0.091446,85.000000,11.000000,1.037443
0.560000,-0.101639,85.000000,11.000000,1.037443
0.570000,-0.111003,85.000000,11.000000,1.037443
0.580000,-0.119567,85.000000,11.000000,1.037443
0.590000,-0.127361,85.000000,11.000000,1.037443
0.600000,-0.134420,85.000000,11.000000,1.037443
0.610000,-0.140776,85.000000,11.000000,1.037443
0.620000,-0.146466,85.000000,11.000000,1.037443
0.630000,-0.151526,85.000000,11.000000,1.037443
0.640000,-0.155993,85.000000,11.000000,1.037443
0.650000,-0.159904,85.000000,11.000000,1.037443
0.660000,-0.163298,85.000000,11.000000,1.037443
0.670000,-0.166212,85.000000,11.000000,1.037443
0.680000,-0.168683,85.000000,11.000000,1.037443
0.690000,-0.170750,85.000000,11.000000,1.037442
0.700000,-0.172448,85.000000,11.000000,1.037442
0.710000,-0.173813,85.000000,11.000000,1.037442
0.720000,-0.174881,85.000000,11.000000,1.037442
0.730000,-0.175686,85.000000,11.000000,1.037442
0.740000,-0.176260,85.000000,11.000000,1.037442
0.750000,-0.176636,85.000000,11.000000,1.037442
0.760000,-0.176843,85.000000,11.000000,1.037442
0.770000,-0.176910,85.000000,11.000000,1.037442
0.780000,-0.176864,85.000000,11.000000,1.037442
0.790000,-0.176732,85.000000,11.000000,1.037442
0.800000,-0.176537,85.000000,11.000000,1.037442
0.810000,-0.176301,85.000000,11.000000,1.037442
0.820000,-0.176045,85.000000,11.000000,1.037442
0.830000,-0.175789,85.000000,11.000000,1.037442
0.840000,-0.175549,85.000000,11.000000,1.037442
0.850000,-0.175340,85.000000,11.000000,1.037442
0.860000,-0.175178,85.000000,11.000000,1.037442
0.870000,-0.175072,85.000000,11.000000,1.037441
0.880000,-0.175035,85.000000,11.000000,1.037441
0.890000,-0.175075,85.000000,11.000000,1.037441
0.900000,-0.175198,85.000000,11.000000,1.037441
0.910000,-0.175412,85.000000,11.000000,1.037441
0.920000,-0.175720,85.000000,11.000000,1.037441
0.930000,-0.176124,85.000000,11.000000,1.037441
0.940000,-0.176627,85.000000,11.000000,1.037441
0.950000,-0.177229,85.000000,11.000000,1.037441
0.960000,-0.177929,85.000000,11.000000,1.037441
0.970000,-0.178725,85.000000,11.000000,1.037441
0.980000,-0.179613,85.000000,11.000000,1.037441
0.990000,-0.180590,85.000000,11.000000,1.037441
1.000000,-0.181650,85.000000,11.000000,1.037441
1.010000,-0.182787,85.000000,11.000000,1.037441
1.020000,-0.183996,85.000000,11.000000,1.037441
1.030000,-0.185269,85.000000,11.000000,1.037441
1.040000,-0.186597,85.000000,11.000000,1.037441
1.050000,-0.187972,85.000000,11.000000,1.037440
1.060000,-0.189386,85.000000,11.000000,1.037440
1.070000,-0.190829,85.000000,11.000000,1.037440
1.080000,-0.192292,85.000000,11.000000,1.037440
1.090000,-0.193763,85.000000,11.000000,1.037440
1.100000,-0.195234,85.000000,11.000000,1.037440
1.110000,-0.196694,85.000000,11.000000,1.037440
1.120000,-0.198133,85.000000,11.000000,1.037440
1.130000,-0.199539,85.000000,11.000000,1.037440
1.140000,-0.200903,85.000000,11.000000,1.037440
1.150000,-0.202214,85.000000,11.000000,1.037440
1.160000,-0.203462,85.000000,11.000000,1.037440
1.170000,-0.204637,85.000000,11.000000,1.037440
1.180000,-0.205728,85.000000,11.000000,1.037440
1.190000,-0.206726,85.000000,11.000000,1.037440
1.200000,-0.207621,85.000000,11.000000,1.037440
1.210000,-0.208403,85.000000,11.000000,1.037439
1.220000,-0.209065,85.000000,11.000000,1.037439
1.230000,-0.209597,85.000000,11.000000,1.037439
1.240000,-0.209991,85.000000,11.000000,1.037439
1.250000,-0.210238,85.000000,11.000000,1.037439
1.260000,-0.210332,85.000000,11.000000,1.037439
1.270000,-0.210264,85.000000,11.000000,1.037439
1.280000,-0.210029,85.000000,11.000000,1.037439
1.290000,-0.209620,85.000000,11.000000,1.037439
1.300000,-0.209031,85.000000,11.000000,1.037439
1.310000,-0.208257,85.000000,11.000000,1.037439
1.320000,-0.207292,85.000000,11.000000,1.037439
1.330000,-0.206132,85.000000,11.000000,1.037439
1.340000,-0.204773,85.000000,11.000000,1.037439
1.350000,-0.203211,85.000000,11.000000,1.037439
1.360000,-0.201443,85.000000,11.000000,1.037439
1.370000,-0.199467,85.000000,11.000000,1.037438
1.380000,-0.197281,85.000000,11.000000,1.037438
1.390000,-0.194882,85.000000,11.000000,1.037438
1.400000,-0.192270,85.000000,11.000000,1.037438
1.410000,-0.189444,85.000000,11.000000,1.037438
1.420000,-0.186403,85.000000,11.000000,1.037438
1.430000,-0.183148,85.000000,11.000000,1.037438
1.440000,-0.179680,85.000000,11.000000,1.037438
1.450000,-0.175999,85.000000,11.000000,1.037438
1.460000,-0.172108,85.000000,11.000000,1.037438
1.470000,-0.168008,85.000000,11.000000,1.037438
1.480000,-0.163702,85.000000,11.000000,1.037438
1.490000,-0.159193,85.000000,11.000000,1.037438
1.500000,-0.154485,85.000000,11.000000,1.037438
1.510000,-0.149581,85.000000,11.000000,1.037438
1.520000,-0.144486,85.000000,11.000000,1.037437
1.530000,-0.139205,85.000000,11.000000,1.037437
1.540000,-0.133742,85.000000,11.000000,1.037437
1.550000,-0.128103,85.000000,11.000000,1.037437
1.560000,-0.122295,85.000000,11.000000,1.037437
1.570000,-0.116324,85.000000,11.000000,1.037437
1.580000,-0.110194,85.000000,11.000000,1.037437
1.590000,-0.103916,85.000000,11.000000,1.037437
1.600000,-0.097497,85.000000,11.000000,1.037437
1.610000,-0.090943,85.000000,11.000000,1.037437
1.620000,-0.084264,85.000000,11.000000,1.037437
1.630000,-0.077468,85.000000,11.000000,1.037437
1.640000,-0.070563,85.000000,11.000000,1.037437
1.650000,-0.063560,85.000000,11.000000,1.037437
1.660000,-0.056466,85.000000,11.000000,1.037437
1.670000,-0.049293,85.000000,11.000000,1.037436
1.680000,-0.042049,85.000000,11.000000,1.037436
1.690000,-0.034746,85.000000,11.000000,1.037436
1.700000,-0.027394,85.000000,11.000000,1.037436
1.710000,-0.020003,85.000000,11.000000,1.037436
1.720000,-0.012583,85.000000,11.000000,1.037436
1.730000,-0.005147,85.000000,11.000000,1.037436
1.740000,0.002297,85.000000,11.000000,1.037436
1.750000,0.009736,85.000000,11.000000,1.037436
1.760000,0.017157,85.000000,11.000000,1.037436
1.770000,0.024550,85.000000,11.000000,1.037436
1.780000,0.031903,85.000000,11.000000,1.037436
1.790000,0.039204,85.000000,11.000000,1.037436
1.800000,0.046442,85.000000,11.000000,1.037436
1.810000,0.053606,85.000000,11.000000,1.037435
1.820000,0.060683,85.000000,11.000000,1.037435
1.830000,0.067664,85.000000,11.000000,1.037435
1.840000,0.074535,85.000000,11.000000,1.037435
1.850000,0.081287,85.000000,11.000000,1.037435
1.860000,0.087909,85.000000,11.000000,1.037435
1.870000,0.094390,85.000000,11.000000,1.037435
1.880000,0.100719,85.000000,11.000000,1.037435
1.890000,0.106886,85.000000,11.000000,1.037435
1.900000,0.112881,85.000000,11.000000,1.037435
1.910000,0.118695,85.000000,11.000000,1.037435
1.920000,0.124318,85.000000,11.000000,1.037435
1.930000,0.129741,85.000000,11.000000,1.037435
1.940000,0.134956,85.000000,11.000000,1.037435
1.950000,0.139955,85.000000,11.000000,1.037434
1.960000,0.144731,86.000000,11.000000,1.037434
1.970000,0.149276,85.000000,11.000000,1.037434
1.980000,0.153584,86.000000,11.000000,1.037434
1.990000,0.157648,86.000000,11.000000,1.037434
2.000000,0.161463,86.000000,11.000000,1.037434
2.010000,0.165024,86.000000,11.000000,1.037434
2.020000,0.168326,86.000000,11.000000,1.037434
2.030000,0.171366,86.000000,11.000000,1.037434
2.040000,0.174140,86.000000,11.000000,1.037434
2.050000,0.176646,86.000000,11.000000,1.037434
2.060000,0.178882,86.000000,11.000000,1.037434
2.070000,0.180845,86.000000,11.000000,1.037434
2.080000,0.182536,86.000000,11.000000,1.037433
2.090000,0.183954,86.000000,11.000000,1.037433
2.100000,0.185099,87.000000,11.000000,1.037433
2.110000,0.185973,87.000000,11.000000,1.037433
2.120000,0.186577,86.000000,11.000000,1.037433
2.130000,0.186914,86.000000,11.000000,1.037433
2.140000,0.186987,87.000000,11.000000,1.037433
2.150000,0.186799,87.000000,11.000000,1.037433
2.160000,0.186355,87.000000,11.000000,1.037433
2.170000,0.185658,87.000000,11.000000,1.037433
2.180000,0.184715,87.000000,11.000000,1.037433
2.190000,0.183532,87.000000,11.000000,1.037433
2.200000,0.182114,87.000000,11.000000,1.037432
2.210000,0.180468,87.000000,11.000000,1.037432
2.220000,0.178603,87.000000,11.000000,1.037432
2.230000,0.176526,87.000000,11.000000,1.037432
2.240000,0.174245,88.000000,11.000000,1.037432
2.250000,0.171768,87.000000,11.000000,1.037432
2.260000,0.169106,88.000000,11.000000,1.037432
2.270000,0.166268,89.000000,11.000000,1.037432
2.280000,0.163262,88.000000,11.000000,1.037432
2.290000,0.160100,88.000000,11.000000,1.037432
2.300000,0.156791,89.000000,11.000000,1.037432
2.310000,0.153347,89.000000,11.000000,1.037432
2.320000,0.149776,89.000000,11.000000,1.037431
2.330000,0.146091,89.000000,11.000000,1.037431
2.340000,0.142303,90.000000,11.000000,1.037431
2.350000,0.138421,90.000000,11.000000,1.037431
2.360000,0.134458,90.000000,11.000000,1.037431
2.370000,0.130424,90.000000,11.000000,1.037431
2.380000,0.126329,90.000000,11.000000,1.037431
2.390000,0.122186,91.000000,11.000000,1.037431
2.400000,0.118004,91.000000,11.000000,1.037431
2.410000,0.113793,91.000000,11.000000,1.037431
2.420000,0.109565,92.000000,11.000000,1.037431
2.430000,0.105329,92.000000,11.000000,1.037430
2.440000,0.101095,92.000000,11.000000,1.037430
2.450000,0.096872,93.000000,11.000000,1.037430
2.460000,0.092671,93.000000,11.000000,1.037430
2.470000,0.088499,93.000000,11.000000,1.037430
2.480000,0.084365,93.000000,11.000000,1.037430
2.490000,0.080279,94.000000,11.000000,1.037430
2.500000,0.076246,94.000000,11.000000,1.037430
2.510000,0.072275,94.000000,11.000000,1.037430
2.520000,0.068373,94.000000,11.000000,1.037430
2.530000,0.064546,95.000000,11.000000,1.037429
2.540000,0.060801,95.000000,11.000000,1.037429
2.550000,0.057142,95.000000,11.000000,1.037429
2.560000,0.053576,96.000000,11.000000,1.037429
2.570000,0.050107,96.000000,11.000000,1.037429
2.580000,0.046738,96.000000,11.000000,1.037429
2.590000,0.043475,97.000000,11.000000,1.037429
2.600000,0.040319,97.000000,11.000000,1.037429
2.610000,0.037275,97.000000,11.000000,1.037429
2.620000,0.034346,98.000000,12.000000,1.037429
2.630000,0.031532,99.000000,12.000000,1.037428
2.640000,0.028836,98.000000,12.000000,1.037428
2.650000,0.026259,99.000000,12.000000,1.037428
2.660000,0.023801,99.000000,12.000000,1.037428
2.670000,0.021464,100.000000,12.000000,1.037428
2.680000,0.019246,100.000000,12.000000,1.037428
2.690000,0.017149,100.000000,12.000000,1.037428
2.700000,0.015169,100.000000,12.000000,1.037428
2.710000,0.013309,100.000000,12.000000,1.037428
2.720000,0.011566,101.000000,12.000000,1.037428
2.730000,0.009938,101.000000,12.000000,1.037427
2.740000,0.008425,102.000000,12.000000,1.037427
2.750000,0.007023,102.000000,12.000000,1.037427
2.760000,0.005732,103.000000,12.000000,1.037427
2.770000,0.004549,103.000000,12.000000,1.037427
2.780000,0.003471,103.000000,12.000000,1.037427
2.790000,0.002496,103.000000,12.000000,1.037427
2.800000,0.001622,104.000000,12.000000,1.037427
2.810000,0.000845,104.000000,12.000000,1.037427
2.820000,0.000163,104.000000,12.000000,1.037427
2.830000,-0.000427,104.000000,12.000000,1.037427
2.840000,-0.000928,105.000000,12.000000,1.037426
2.850000,-0.001343,105.000000,12.000000,1.037426
2.860000,-0.001676,105.000000,12.000000,1.037426
2.870000,-0.001929,105.000000,12.000000,1.037426
2.880000,-0.002105,107.000000,12.000000,1.037426
2.890000,-0.002208,106.000000,12.000000,1.037426
2.900000,-0.002240,107.000000,12.000000,1.037426
2.910000,-0.002205,107.000000,12.000000,1.037426
2.920000,-0.002106,107.000000,12.000000,1.037426
2.930000,-0.001946,108.000000,12.000000,1.037426
2.940000,-0.001727,109.000000,12.000000,1.037425
2.950000,-0.001454,109.000000,12.000000,1.037425
2.960000,-0.001129,109.000000,12.000000,1.037425
2.970000,-0.000755,110.000000,13.000000,1.037425
2.980000,-0.000336,110.000000,13.000000,1.037425
2.990000,0.000127,110.000000,13.000000,1.037425
3.000000,0.000631,110.000000,13.000000,1.037425
3.010000,0.001171,110.000000,13.000000,1.037425
3.020000,0.001747,111.000000,13.000000,1.037425
3.030000,0.002354,111.000000,13.000000,1.037425
3.040000,0.002989,112.000000,13.000000,1.037424
3.050000,0.003652,112.000000,13.000000,1.037424
3.060000,0.004337,112.000000,13.000000,1.037424
3.070000,0.005044,112.000000,13.000000,1.037424
3.080000,0.005768,113.000000,13.000000,1.037424
3.090000,0.006508,113.000000,13.000000,1.037424
3.100000,0.007262,113.000000,13.000000,1.037424
3.110000,0.008026,113.000000,13.000000,1.037424
3.120000,0.008797,114.000000,13.000000,1.037424
3.130000,0.009575,114.000000,13.000000,1.037424
3.140000,0.010356,114.000000,13.000000,1.037424
3.150000,0.011138,115.000000,13.000000,1.037424
3.160000,0.011919,115.000000,13.000000,1.037423
3.170000,0.012696,115.000000,13.000000,1.037423
3.180000,0.013467,115.000000,13.000000,1.037423
3.190000,0.014229,116.000000,13.000000,1.037423
3.200000,0.014982,116.000000,13.000000,1.037423
3.210000,0.015723,116.000000,13.000000,1.037423
3.220000,0.016450,116.000000,13.000000,1.037423
3.230000,0.017161,117.000000,13.000000,1.037423
3.240000,0.017854,118.000000,13.000000,1.037423
3.250000,0.018529,117.000000,13.000000,1.037423
3.260000,0.019183,117.000000,13.000000,1.037422
3.270000,0.019814,118.000000,13.000000,1.037422
3.280000,0.020423,118.000000,13.000000,1.037422
3.290000,0.021008,119.000000,13.000000,1.037422
3.300000,0.021567,119.000000,13.000000,1.037422
3.310000,0.022100,120.000000,13.000000,1.037422
3.320000,0.022606,120.000000,13.000000,1.037422
3.330000,0.023084,120.000000,13.000000,1.037422
3.340000,0.023534,121.000000,13.000000,1.037422
3.350000,0.023956,121.000000,13.000000,1.037422
3.360000,0.024350,121.000000,13.000000,1.037422
3.370000,0.024715,122.000000,13.000000,1.037421
3.380000,0.025052,122.000000,13.000000,1.037421
3.390000,0.025361,122.000000,13.000000,1.037421
3.400000,0.025642,122.000000,13.000000,1.037421
3.410000,0.025896,122.000000,13.000000,1.037421
3.420000,0.026124,123.000000,13.000000,1.037421
3.430000,0.026327,123.000000,13.000000,1.037421
3.440000,0.026504,123.000000,13.000000,1.037421
3.450000,0.026658,124.000000,13.000000,1.037421
3.460000,0.026790,125.000000,13.000000,1.037421
3.470000,0.026901,125.000000,13.000000,1.037421
3.480000,0.026992,126.000000,13.000000,1.037420
3.490000,0.027064,126.000000,13.000000,1.037420
3.500000,0.027120,127.000000,13.000000,1.037420
3.510000,0.027160,127.000000,13.000000,1.037420
3.520000,0.027187,127.000000,13.000000,1.037420
3.530000,0.027201,127.000000,13.000000,1.037420
3.540000,0.027206,128.000000,13.000000,1.037420
3.550000,0.027202,129.000000,13.000000,1.037420
3.560000,0.027192,129.000000,13.000000,1.037420
3.570000,0.027177,129.000000,13.000000,1.037420
3.580000,0.027159,129.000000,13.000000,1.037419
3.590000,0.027140,130.000000,13.000000,1.037419
3.600000,0.027122,131.000000,13.000000,1.037419
3.610000,0.027107,131.000000,13.000000,1.037419
3.620000,0.027095,131.000000,13.000000,1.037419
3.630000,0.027090,132.000000,13.000000,1.037419
3.640000,0.027092,133.000000,13.000000,1.037419
3.650000,0.027104,133.000000,13.000000,1.037419
3.660000,0.027126,134.000000,13.000000,1.037419
3.670000,0.027160,134.000000,13.000000,1.037419
3.680000,0.027207,134.000000,13.000000,1.037418
3.690000,0.027269,135.000000,13.000000,1.037418
3.700000,0.027346,135.000000,13.000000,1.037418
3.710000,0.027441,136.000000,13.000000,1.037418
3.720000,0.027553,136.000000,13.000000,1.037418
3.730000,0.027684,138.000000,13.000000,1.037418
3.740000,0.027834,137.000000,14.000000,1.037418
3.750000,0.028003,137.000000,14.000000,1.037418
3.760000,0.028192,139.000000,14.000000,1.037418
3.770000,0.028402,139.000000,14.000000,1.037417
3.780000,0.028632,139.000000,14.000000,1.037417
3.790000,0.028884,139.000000,14.000000,1.037417
3.800000,0.029157,140.000000,14.000000,1.037417
3.810000,0.029451,140.000000,14.000000,1.037417
3.820000,0.029766,141.000000,14.000000,1.037417
3.830000,0.030101,140.000000,14.000000,1.037417
3.840000,0.030456,141.000000,14.000000,1.037417
3.850000,0.030830,142.000000,14.000000,1.037417
3.860000,0.031223,143.000000,14.000000,1.037417
3.870000,0.031634,143.000000,14.000000,1.037417
3.880000,0.032062,144.000000,14.000000,1.037416
3.890000,0.032506,144.000000,14.000000,1.037416
3.900000,0.032965,145.000000,14.000000,1.037416
3.910000,0.033438,146.000000,14.000000,1.037416
3.920000,0.033923,146.000000,14.000000,1.037416
3.930000,0.034420,146.000000,14.000000,1.037416
3.940000,0.034927,146.000000,14.000000,1.037416
3.950000,0.035443,148.000000,14.000000,1.037416
3.960000,0.035966,148.000000,14.000000,1.037416
3.970000,0.036494,149.000000,14.000000,1.037416
3.980000,0.037027,149.000000,14.000000,1.037415
3.990000,0.037562,150.000000,14.000000,1.037415
4.000000,0.038099,150.000000,14.000000,1.037415
4.010000,0.038634,151.000000,14.000000,1.037415
4.020000,0.039168,150.000000,14.000000,1.037415
4.030000,0.039698,152.000000,14.000000,1.037415
4.040000,0.040223,152.000000,14.000000,1.037415
4.050000,0.040741,152.000000,14.000000,1.037415
4.060000,0.041251,153.000000,14.000000,1.037415
4.070000,0.041752,154.000000,14.000000,1.037415
4.080000,0.042241,155.000000,14.000000,1.037414
4.090000,0.042718,154.000000,14.000000,1.037414
4.100000,0.043181,155.000000,14.000000,1.037414
4.110000,0.043628,156.000000,14.000000,1.037414
4.120000,0.044060,157.000000,14.000000,1.037414
4.130000,0.044474,157.000000,14.000000,1.037414
4.140000,0.044870,157.000000,14.000000,1.037414
4.150000,0.045246,159.000000,15.000000,1.037414
4.160000,0.045601,158.000000,15.000000,1.037414
4.170000,0.045936,159.000000,15.000000,1.037414
4.180000,0.046248,159.000000,15.000000,1.037413
4.190000,0.046538,161.000000,15.000000,1.037413
4.200000,0.046806,160.000000,15.000000,1.037413
4.210000,0.047050,161.000000,15.000000,1.037413
4.220000,0.047271,161.000000,15.000000,1.037413
4.230000,0.047469,161.000000,15.000000,1.037413
4.240000,0.047643,162.000000,15.000000,1.037413
4.250000,0.047794,163.000000,15.000000,1.037413
4.260000,0.047923,163.000000,15.000000,1.037413
4.270000,0.048028,163.000000,15.000000,1.037413
4.280000,0.048112,164.000000,15.000000,1.037412
4.290000,0.048175,164.000000,15.000000,1.037412
4.300000,0.048217,165.000000,15.000000,1.037412
4.310000,0.048239,165.000000,15.000000,1.037412
4.320000,0.048243,166.000000,15.000000,1.037412
4.330000,0.048229,166.000000,15.000000,1.037412
4.340000,0.048199,167.000000,15.000000,1.037412
4.350000,0.048154,167.000000,15.000000,1.037412
4.360000,0.048095,167.000000,15.000000,1.037412
4.370000,0.048025,169.000000,15.000000,1.037412
4.380000,0.047944,169.000000,15.000000,1.037412
4.390000,0.047855,169.000000,15.000000,1.037411
4.400000,0.047759,170.000000,15.000000,1.037411
4.410000,0.047658,172.000000,15.000000,1.037411
4.420000,0.047554,171.000000,15.000000,1.037411
4.430000,0.047449,172.000000,15.000000,1.037411
4.440000,0.047346,172.000000,15.000000,1.037411
4.450000,0.047246,173.000000,15.000000,1.037411
4.460000,0.047151,173.000000,15.000000,1.037411
4.470000,0.047064,174.000000,15.000000,1.037411
4.480000,0.046987,175.000000,15.000000,1.037411
4.490000,0.046923,174.000000,15.000000,1.037410
4.500000,0.046873,175.000000,15.000000,1.037410
4.510000,0.046839,176.000000,15.000000,1.037410
4.520000,0.046825,177.000000,15.000000,1.037410
4.530000,0.046832,178.000000,15.000000,1.037410
4.540000,0.046862,178.000000,15.000000,1.037410
4.550000,0.046918,178.000000,15.000000,1.037410
4.560000,0.047001,179.000000,15.000000,1.037410
4.570000,0.047114,179.000000,15.000000,1.037410
4.580000,0.047259,180.000000,15.000000,1.037410
4.590000,0.047437,180.000000,15.000000,1.037409
4.600000,0.047651,182.000000,15.000000,1.037409
4.610000,0.047902,181.000000,15.000000,1.037409
4.620000,0.048192,182.000000,15.000000,1.037409
4.630000,0.048523,183.000000,15.000000,1.037409
4.640000,0.048895,183.000000,15.000000,1.037409
4.650000,0.049310,184.000000,15.000000,1.037409
4.660000,0.049771,185.000000,15.000000,1.037409
4.670000,0.050276,185.000000,15.000000,1.037409
4.680000,0.050827,186.000000,15.000000,1.037409
4.690000,0.051426,187.000000,15.000000,1.037408
4.700000,0.052072,188.000000,15.000000,1.037408
4.710000,0.052766,187.000000,15.000000,1.037408
4.720000,0.053509,189.000000,15.000000,1.037408
4.730000,0.054300,189.000000,15.000000,1.037408
4.740000,0.055140,190.000000,15.000000,1.037408
4.750000,0.056028,190.000000,15.000000,1.037408
4.760000,0.056964,191.000000,15.000000,1.037408
4.770000,0.057947,192.000000,15.000000,1.037408
4.780000,0.058977,192.000000,15.000000,1.037408
4.790000,0.060053,193.000000,15.000000,1.037407
4.800000,0.061175,194.000000,15.000000,1.037407
4.810000,0.062339,194.000000,15.000000,1.037407
4.820000,0.063546,194.000000,15.000000,1.037407
4.830000,0.064794,195.000000,15.000000,1.037407
4.840000,0.066082,195.000000,15.000000,1.037407
4.850000,0.067407,195.000000,16.000000,1.037407
4.860000,0.068768,196.000000,16.000000,1.037407
4.870000,0.070164,197.000000,16.000000,1.037407
4.880000,0.071592,198.000000,16.000000,1.037407
4.890000,0.073049,199.000000,16.000000,1.037406
4.900000,0.074534,199.000000,16.000000,1.037406
4.910000,0.076044,200.000000,16.000000,1.037406
4.920000,0.077576,200.000000,16.000000,1.037406
4.930000,0.079128,201.000000,16.000000,1.037406
4.940000,0.080697,201.000000,16.000000,1.037406
4.950000,0.082281,202.000000,16.000000,1.037406
4.960000,0.083877,203.000000,16.000000,1.037406
4.970000,0.085483,204.000000,16.000000,1.037406
4.980000,0.087095,205.000000,16.000000,1.037406
4.990000,0.088711,205.000000,16.000000,1.037405
5.000000,0.090329,206.000000,16.000000,1.037405
5.010000,0.091946,207.000000,16.000000,1.037405
5.020000,0.093559,208.000000,16.000000,1.037405
5.030000,0.095166,208.000000,16.000000,1.037405
5.040000,0.096765,208.000000,16.000000,1.037405
5.050000,0.098353,209.000000,16.000000,1.037405
5.060000,0.099929,209.000000,16.000000,1.037405
5.070000,0.101490,210.000000,16.000000,1.037405
5.080000,0.103034,211.000000,16.000000,1.037405
5.090000,0.104560,212.000000,16.000000,1.037404
5.100000,0.106066,212.000000,16.000000,1.037404
5.110000,0.107551,213.000000,16.000000,1.037404
5.120000,0.109013,212.000000,16.000000,1.037404
5.130000,0.110452,214.000000,16.000000,1.037404
5.140000,0.111866,214.000000,16.000000,1.037404
5.150000,0.113254,215.000000,16.000000,1.037404
5.160000,0.114617,216.000000,16.000000,1.037404
5.170000,0.115953,217.000000,16.000000,1.037404
5.180000,0.117263,217.000000,16.000000,1.037403
5.190000,0.118547,218.000000,16.000000,1.037403
5.200000,0.119804,218.000000,16.000000,1.037403
5.210000,0.121036,219.000000,16.000000,1.037403
5.220000,0.122243,220.000000,16.000000,1.037403
5.230000,0.123426,221.000000,16.000000,1.037403
5.240000,0.124585,221.000000,16.000000,1.037403
5.250000,0.125723,221.000000,17.000000,1.037403
5.260000,0.126839,222.000000,17.000000,1.037403
5.270000,0.127936,223.000000,17.000000,1.037403
5.280000,0.129016,223.000000,17.000000,1.037402
5.290000,0.130079,224.000000,17.000000,1.037402
5.300000,0.131128,224.000000,17.000000,1.037402
5.310000,0.132165,225.000000,17.000000,1.037402
5.320000,0.133193,226.000000,17.000000,1.037402
5.330000,0.134212,227.000000,17.000000,1.037402
5.340000,0.135226,227.000000,17.000000,1.037402
5.350000,0.136237,229.000000,17.000000,1.037402
5.360000,0.137247,229.000000,17.000000,1.037402
5.370000,0.138258,230.000000,17.000000,1.037402
5.380000,0.139274,231.000000,17.000000,1.037401
5.390000,0.140295,231.000000,17.000000,1.037401
5.400000,0.141325,232.000000,17.000000,1.037401
5.410000,0.142366,233.000000,17.000000,1.037401
5.420000,0.143420,232.000000,17.000000,1.037401
5.430000,0.144489,234.000000,17.000000,1.037401
5.440000,0.145575,235.000000,17.000000,1.037401
5.450000,0.146681,235.000000,17.000000,1.037401
5.460000,0.147808,236.000000,17.000000,1.037401
5.470000,0.148957,236.000000,17.000000,1.037401
5.480000,0.150130,237.000000,17.000000,1.037400
5.490000,0.151329,237.000000,17.000000,1.037400
5.500000,0.152555,239.000000,17.000000,1.037400
5.510000,0.153808,240.000000,17.000000,1.037400
5.520000,0.155090,240.000000,17.000000,1.037400
5.530000,0.156400,241.000000,17.000000,1.037400
5.540000,0.157739,241.000000,17.000000,1.037400
5.550000,0.159107,243.000000,17.000000,1.037400
5.560000,0.160504,244.000000,17.000000,1.037400
5.570000,0.161930,245.000000,17.000000,1.037400
5.580000,0.163383,245.000000,17.000000,1.037399
5.590000,0.164862,246.000000,17.000000,1.037399
5.600000,0.166367,247.000000,17.000000,1.037399
5.610000,0.167895,247.000000,17.000000,1.037399
5.620000,0.169445,248.000000,17.000000,1.037399
5.630000,0.171016,248.000000,17.000000,1.037399
5.640000,0.172604,250.000000,17.000000,1.037399
5.650000,0.174206,250.000000,17.000000,1.037399
5.660000,0.175821,251.000000,17.000000,1.037399
5.670000,0.177445,251.000000,17.000000,1.037399
5.680000,0.179075,252.000000,17.000000,1.037398
5.690000,0.180707,253.000000,17.000000,1.037398
5.700000,0.182337,254.000000,17.000000,1.037398
5.710000,0.183961,255.000000,17.000000,1.037398
5.720000,0.185575,255.000000,17.000000,1.037398
5.730000,0.187175,257.000000,17.000000,1.037398
5.740000,0.188756,258.000000,17.000000,1.037398
5.750000,0.190313,258.000000,17.000000,1.037398
5.760000,0.191842,259.000000,17.000000,1.037398
5.770000,0.193336,261.000000,17.000000,1.037398
5.780000,0.194792,261.000000,17.000000,1.037397
5.790000,0.196204,260.000000,17.000000,1.037397
5.800000,0.197566,262.000000,17.000000,1.037397
5.810000,0.198873,263.000000,17.000000,1.037397
5.820000,0.200120,263.000000,17.000000,1.037397
5.830000,0.201301,264.000000,17.000000,1.037397
5.840000,0.202411,265.000000,17.000000,1.037397
5.850000,0.203443,266.000000,18.000000,1.037397
5.860000,0.204394,267.000000,18.000000,1.037397
5.870000,0.205257,268.000000,18.000000,1.037396
5.880000,0.206028,268.000000,18.000000,1.037396
5.890000,0.206700,269.000000,18.000000,1.037396
5.900000,0.207269,269.000000,18.000000,1.037396
5.910000,0.207730,270.000000,18.000000,1.037396
5.920000,0.208077,270.000000,18.000000,1.037396
5.930000,0.208306,272.000000,18.000000,1.037396
5.940000,0.208413,272.000000,18.000000,1.037396
5.950000,0.208393,273.000000,18.000000,1.037396
5.960000,0.208241,274.000000,18.000000,1.037396
5.970000,0.207955,275.000000,18.000000,1.037396
5.980000,0.207529,276.000000,18.000000,1.037395
5.990000,0.206961,276.000000,18.000000,1.037395
6.000000,0.206247,277.000000,18.000000,1.037395
6.010000,0.205386,278.000000,18.000000,1.037395
6.020000,0.204372,278.000000,18.000000,1.037395
6.030000,0.203206,279.000000,18.000000,1.037395
6.040000,0.201884,280.000000,18.000000,1.037395
6.050000,0.200405,281.000000,18.000000,1.037395
6.060000,0.198767,282.000000,18.000000,1.037395
6.070000,0.196969,282.000000,18.000000,1.037395
6.080000,0.195011,283.000000,18.000000,1.037394
6.090000,0.192893,284.000000,18.000000,1.037394
6.100000,0.190613,286.000000,18.000000,1.037394
6.110000,0.188173,287.000000,18.000000,1.037394
6.120000,0.185573,288.000000,18.000000,1.037394
6.130000,0.182814,289.000000,18.000000,1.037394
6.140000,0.179897,289.000000,18.000000,1.037394
6.150000,0.176824,290.000000,18.000000,1.037394
6.160000,0.173597,290.000000,18.000000,1.037394
6.170000,0.170218,291.000000,18.000000,1.037394
6.180000,0.166690,292.000000,18.000000,1.037393
6.190000,0.163016,293.000000,18.000000,1.037393
6.200000,0.159199,294.000000,18.000000,1.037393
6.210000,0.155242,294.000000,18.000000,1.037393
6.220000,0.151150,295.000000,18.000000,1.037393
6.230000,0.146927,296.000000,18.000000,1.037393
6.240000,0.142576,297.000000,18.000000,1.037393
6.250000,0.138103,297.000000,18.000000,1.037393
6.260000,0.133513,297.000000,18.000000,1.037393
6.270000,0.128811,299.000000,18.000000,1.037392
6.280000,0.124002,299.000000,18.000000,1.037392
6.290000,0.119092,301.000000,18.000000,1.037392
6.300000,0.114087,301.000000,18.000000,1.037392
6.310000,0.108992,301.000000,18.000000,1.037392
6.320000,0.103814,302.000000,18.000000,1.037392
6.330000,0.098558,303.000000,18.000000,1.037392
6.340000,0.093233,304.000000,18.000000,1.037392
6.350000,0.087843,305.000000,18.000000,1.037392
6.360000,0.082396,306.000000,18.000000,1.037392
6.370000,0.076898,307.000000,18.000000,1.037391
6.380000,0.071356,308.000000,18.000000,1.037391
6.390000,0.065777,309.000000,18.000000,1.037391
6.400000,0.060168,309.000000,18.000000,1.037391
6.410000,0.054536,310.000000,19.000000,1.037391
6.420000,0.048888,312.000000,19.000000,1.037391
6.430000,0.043230,312.000000,19.000000,1.037391
6.440000,0.037570,313.000000,19.000000,1.037391
6.450000,0.031914,313.000000,19.000000,1.037391
6.460000,0.026269,314.000000,19.000000,1.037391
6.470000,0.020643,315.000000,19.000000,1.037390
6.480000,0.015042,316.000000,19.000000,1.037390
6.490000,0.009472,316.000000,19.000000,1.037390
6.500000,0.003940,318.000000,19.000000,1.037390
6.510000,-0.001547,318.000000,19.000000,1.037390
6.520000,-0.006984,319.000000,19.000000,1.037390
6.530000,-0.012363,321.000000,19.000000,1.037390
6.540000,-0.017679,321.000000,19.000000,1.037390
6.550000,-0.022926,323.000000,19.000000,1.037390
6.560000,-0.028098,323.000000,19.000000,1.037389
6.570000,-0.033190,324.000000,19.000000,1.037389
6.580000,-0.038195,325.000000,19.000000,1.037389
6.590000,-0.043109,326.000000,19.000000,1.037389
6.600000,-0.047927,326.000000,19.000000,1.037389
6.610000,-0.052643,328.000000,19.000000,1.037389
6.620000,-0.057253,329.000000,19.000000,1.037389
6.630000,-0.061753,331.000000,19.000000,1.037389
6.640000,-0.066137,331.000000,19.000000,1.037389
6.650000,-0.070401,332.000000,19.000000,1.037389
6.660000,-0.074542,332.000000,19.000000,1.037388
6.670000,-0.078556,334.000000,19.000000,1.037388
6.680000,-0.082438,335.000000,19.000000,1.037388
6.690000,-0.086187,335.000000,19.000000,1.037388
6.700000,-0.089797,336.000000,19.000000,1.037388
6.710000,-0.093266,337.000000,19.000000,1.037388
6.720000,-0.096592,338.000000,19.000000,1.037388
6.730000,-0.099771,339.000000,19.000000,1.037388
6.740000,-0.102801,340.000000,19.000000,1.037388
6.750000,-0.105680,340.000000,19.000000,1.037388
6.760000,-0.108405,342.000000,19.000000,1.037387
6.770000,-0.110975,344.000000,20.000000,1.037387
6.780000,-0.113387,343.000000,20.000000,1.037387
6.790000,-0.115641,344.000000,20.000000,1.037387
6.800000,-0.117734,345.000000,20.000000,1.037387
6.810000,-0.119665,346.000000,20.000000,1.037387
6.820000,-0.121434,347.000000,20.000000,1.037387
6.830000,-0.123039,348.000000,20.000000,1.037387
6.840000,-0.124479,348.000000,20.000000,1.037387
6.850000,-0.125755,350.000000,20.000000,1.037387
6.860000,-0.126865,352.000000,20.000000,1.037386
6.870000,-0.127810,352.000000,20.000000,1.037386
6.880000,-0.128589,353.000000,20.000000,1.037386
6.890000,-0.129203,354.000000,20.000000,1.037386
6.900000,-0.129652,355.000000,20.000000,1.037386
6.910000,-0.129936,355.000000,20.000000,1.037386
6.920000,-0.130057,355.000000,20.000000,1.037386
6.930000,-0.130014,357.000000,20.000000,1.037386
6.940000,-0.129810,358.000000,20.000000,1.037386
6.950000,-0.129445,359.000000,20.000000,1.037386
6.960000,-0.128921,359.000000,20.000000,1.037385
6.970000,-0.128239,359.000000,20.000000,1.037385
6.980000,-0.127402,361.000000,20.000000,1.037385


==> anc/fig16/data.csv <==
bonds,t omega_0:8,t omega_0:12,t omega_0:13
1,13.000000,14.000000,14.000000
2,50.000000,58.000000,58.000000
3,135.000000,216.000000,236.000000
4,164.000000,307.000000,350.000000
5,188.000000,371.000000,432.000000
6,185.000000,373.000000,438.000000
7,192.000000,380.000000,442.000000
8,184.000000,370.000000,434.000000
9,193.000000,377.000000,438.000000
10,184.000000,367.000000,427.000000
11,194.000000,378.000000,439.000000
12,186.000000,368.000000,430.000000
13,194.000000,379.000000,440.000000
14,185.000000,369.000000,430.000000
15,193.000000,378.000000,438.000000
16,185.000000,368.000000,428.000000
17,193.000000,378.000000,437.000000
18,185.000000,368.000000,429.000000
19,193.000000,379.000000,438.000000
20,184.000000,367.000000,428.000000
21,194.000000,380.000000,440.000000
22,186.000000,368.000000,430.000000
23,194.000000,379.000000,440.000000
24,185.000000,369.000000,431.000000
25,193.000000,377.000000,437.000000
26,185.000000,368.000000,429.000000
27,194.000000,378.000000,438.000000
28,184.000000,368.000000,428.000000
29,193.000000,378.000000,437.000000
30,184.000000,367.000000,428.000000
31,194.000000,382.000000,444.000000
32,185.000000,372.000000,435.000000
33,194.000000,386.000000,449.000000
34,184.000000,371.000000,434.000000
35,181.000000,341.000000,391.000000
36,159.000000,288.000000,325.000000
37,99.000000,138.000000,147.000000
38,59.000000,70.000000,72.000000
39,11.000000,11.000000,11.000000


==> anc/fig17/krylov_lbo.csv <==
t omega_0,av CPU times (hrs),max(d_LBO)_solver,mean(max(d_LBO)_solver),|1-chi|
0.01000000,0.00755038,72.00000000,44.00000000,0.00000000
0.02000000,0.00732905,70.00000000,42.50000000,0.00000000
0.03000000,0.00706490,69.00000000,42.25000000,0.00000000
0.04000000,0.00653886,69.00000000,42.50000000,0.00000000
0.05000000,0.00661205,70.00000000,42.75000000,0.00000000
0.06000000,0.00638101,70.00000000,42.75000000,0.00000000
0.07000000,0.00635396,70.00000000,42.75000000,0.00000000
0.08000000,0.00674903,70.00000000,42.75000000,0.00000000
0.09000000,0.00666100,70.00000000,43.00000000,0.00000000
0.10000000,0.00670312,70.00000000,43.25000000,0.00000000
0.11000000,0.00667844,70.00000000,43.25000000,0.00000000
0.12000000,0.00668075,70.00000000,43.25000000,0.00000000
0.13000000,0.00647565,70.00000000,43.25000000,0.00000000
0.14000000,0.00682388,70.00000000,43.25000000,0.00000000
0.15000000,0.00658392,70.00000000,43.25000000,0.00000000
0.16000000,0.00687569,71.00000000,43.50000000,0.00000000
0.17000000,0.00661302,70.00000000,43.25000000,0.00000000
0.18000000,0.00684019,70.00000000,43.25000000,0.00000000
0.19000000,0.00655307,70.00000000,43.50000000,0.00000000
0.20000000,0.00635728,70.00000000,43.50000000,0.00000000
0.21000000,0.00677426,70.00000000,43.50000000,0.00000000
0.22000000,0.00678536,71.00000000,43.75000000,0.00000000
0.23000000,0.00689008,71.00000000,43.75000000,0.00000000
0.24000000,0.00652288,70.00000000,43.25000000,0.00000000
0.25000000,0.00666124,71.00000000,43.50000000,0.00000000
0.26000000,0.00652062,71.00000000,43.50000000,0.00000000
0.27000000,0.00664870,71.00000000,43.50000000,0.00000000
0.28000000,0.00648958,71.00000000,43.50000000,0.00000000
0.29000000,0.00691185,71.00000000,43.50000000,0.00000000
0.30000000,0.00689794,72.00000000,44.00000000,0.00000000
0.31000000,0.00683692,72.00000000,44.00000000,0.00000000
0.32000000,0.00641572,72.00000000,44.00000000,0.00000000
0.33000000,0.00682484,72.00000000,44.00000000,0.00000000
0.34000000,0.00663282,72.00000000,44.00000000,0.00000000
0.35000000,0.00665815,72.00000000,44.25000000,0.00000000
0.36000000,0.00670378,73.00000000,44.50000000,0.00000000
0.37000000,0.00660642,73.00000000,44.75000000,0.00000000
0.38000000,0.00686064,73.00000000,44.75000000,0.00000000
0.39000000,0.00654765,73.00000000,44.75000000,0.00000000
0.40000000,0.00668051,73.00000000,45.00000000,0.00000000
0.41000000,0.00659553,73.00000000,45.00000000,0.00000000
0.42000000,0.00698693,73.00000000,45.00000000,0.00000000
0.43000000,0.00657998,73.00000000,45.00000000,0.00000000
0.44000000,0.00665017,74.00000000,45.25000000,0.00000000
0.45000000,0.00663973,74.00000000,45.50000000,0.00000000
0.46000000,0.00661461,74.00000000,45.75000000,0.00000000
0.47000000,0.00694253,74.00000000,45.75000000,0.00000000
0.48000000,0.00670256,74.00000000,45.75000000,0.00000000
0.49000000,0.00670201,75.00000000,46.00000000,0.00000000
0.50000000,0.00684405,75.00000000,46.00000000,0.00000000
0.51000000,0.00677696,75.00000000,46.00000000,0.00000000
0.52000000,0.00706568,75.00000000,46.25000000,0.00000000
0.53000000,0.00698437,76.00000000,46.50000000,0.00000000
0.54000000,0.00710877,76.00000000,46.50000000,0.00000000
0.55000000,0.00686380,76.00000000,46.75000000,0.00000000
0.56000000,0.00696942,77.00000000,47.00000000,0.00000000
0.57000000,0.00689015,77.00000000,47.00000000,0.00000000
0.58000000,0.00704553,77.00000000,47.00000000,0.00000000
0.59000000,0.00748950,77.00000000,47.25000000,0.00000000
0.60000000,0.00678307,78.00000000,47.75000000,0.00000000
0.61000000,0.00682203,78.00000000,48.00000000,0.00000000
0.62000000,0.00688163,78.00000000,47.75000000,0.00000000
0.63000000,0.00664597,78.00000000,47.75000000,0.00000000
0.64000000,0.00707461,78.00000000,48.00000000,0.00000000
0.65000000,0.00681371,79.00000000,48.25000000,0.00000000
0.66000000,0.00716179,79.00000000,48.50000000,0.00000000
0.67000000,0.00734787,79.00000000,48.50000000,0.00000000
0.68000000,0.00672008,79.00000000,48.50000000,0.00000000
0.69000000,0.00680763,79.00000000,48.50000000,0.00000000
0.70000000,0.00696135,79.00000000,48.75000000,0.00000000
0.71000000,0.00679505,79.00000000,48.75000000,0.00000000
0.72000000,0.00687107,80.00000000,49.25000000,0.00000000
0.73000000,0.00689220,80.00000000,49.25000000,0.00000000
0.74000000,0.00684049,80.00000000,49.25000000,0.00000000
0.75000000,0.00686325,80.00000000,49.25000000,0.00000000
0.76000000,0.00702832,80.00000000,49.25000000,0.00000000
0.77000000,0.00710240,80.00000000,49.25000000,0.00000000
0.78000000,0.00717282,80.00000000,49.50000000,0.00000000
0.79000000,0.00689921,80.00000000,49.50000000,0.00000000
0.80000000,0.00674851,80.00000000,49.50000000,0.00000000
0.81000000,0.00711521,81.00000000,49.75000000,0.00000000
0.82000000,0.00670632,81.00000000,49.75000000,0.00000000
0.83000000,0.00688373,81.00000000,49.75000000,0.00000000
0.84000000,0.00697492,81.00000000,50.00000000,0.00000000
0.85000000,0.00723186,81.00000000,50.00000000,0.00000000
0.86000000,0.00671086,81.00000000,50.25000000,0.00000000
0.87000000,0.00695963,82.00000000,50.50000000,0.00000000
0.88000000,0.00691914,82.00000000,50.50000000,0.00000000
0.89000000,0.00712197,82.00000000,50.50000000,0.00000000
0.90000000,0.00696364,82.00000000,50.50000000,0.00000000
0.91000000,0.00690180,82.00000000,50.50000000,0.00000000
0.92000000,0.00714788,83.00000000,50.75000000,0.00000000
0.93000000,0.00706830,83.00000000,51.00000000,0.00000000
0.94000000,0.00740950,83.00000000,51.00000000,0.00000000
0.95000000,0.00695012,83.00000000,51.00000000,0.00000000
0.96000000,0.00721277,83.00000000,51.50000000,0.00000000
0.97000000,0.00704429,84.00000000,51.50000000,0.00000000
0.98000000,0.00732667,84.00000000,51.50000000,0.00000000
0.99000000,0.00722155,84.00000000,51.50000000,0.00000000
1.00000000,0.00726774,84.00000000,51.75000000,0.00000000
1.01000000,0.00684384,84.00000000,51.75000000,0.00000000
1.02000000,0.00710652,84.00000000,51.75000000,0.00000000
1.03000000,0.00713402,84.00000000,52.00000000,0.00000000
1.04000000,0.00723264,85.00000000,52.25000000,0.00000000
1.05000000,0.00707689,85.00000000,52.25000000,0.00000000
1.06000000,0.00744412,85.00000000,52.50000000,0.00000000
1.07000000,0.00734846,85.00000000,52.50000000,0.00000000
1.08000000,0.00711316,85.00000000,52.50000000,0.00000000
1.09000000,0.00737290,85.00000000,52.75000000,0.00000000
1.10000000,0.00718669,85.00000000,53.00000000,0.00000000
1.11000000,0.00749560,85.00000000,53.00000000,0.00000000
1.12000000,0.00751308,85.00000000,53.00000000,0.00000000
1.13000000,0.00776037,85.00000000,53.25000000,0.00000000
1.14000000,0.00773189,85.00000000,53.25000000,0.00000000
1.15000000,0.00739930,85.00000000,53.25000000,0.00000000
1.16000000,0.00781245,85.00000000,53.25000000,0.00000000
1.17000000,0.00760926,85.00000000,53.50000000,0.00000000
1.18000000,0.00762929,85.00000000,53.50000000,0.00000000
1.19000000,0.00751258,86.00000000,53.75000000,0.00000000
1.20000000,0.00779898,86.00000000,53.75000000,0.00000000
1.21000000,0.00781338,86.00000000,54.25000000,0.00000000
1.22000000,0.00794594,86.00000000,54.25000000,0.00000000
1.23000000,0.00805709,86.00000000,54.25000000,0.00000000
1.24000000,0.00823185,86.00000000,54.25000000,0.00000000
1.25000000,0.00840730,86.00000000,54.25000000,0.00000000
1.26000000,0.00864439,87.00000000,54.50000000,0.00000000
1.27000000,0.00833968,87.00000000,54.50000000,0.00000000
1.28000000,0.00863860,87.00000000,54.75000000,0.00000000
1.29000000,0.00866282,87.00000000,54.75000000,0.00000000
1.30000000,0.00860739,87.00000000,54.75000000,0.00000000
1.31000000,0.00915483,87.00000000,54.75000000,0.00000000
1.32000000,0.00888770,87.00000000,54.75000000,0.00000000
1.33000000,0.00871170,87.00000000,54.75000000,0.00000000
1.34000000,0.00881355,88.00000000,55.00000000,0.00000000
1.35000000,0.00867176,88.00000000,55.25000000,0.00000000
1.36000000,0.00882674,88.00000000,55.25000000,0.00000000
1.37000000,0.00914962,88.00000000,55.25000000,0.00000000
1.38000000,0.00909023,88.00000000,55.25000000,0.00000000
1.39000000,0.00942447,88.00000000,55.50000000,0.00000000
1.40000000,0.00931579,88.00000000,55.25000000,0.00000000
1.41000000,0.00898740,88.00000000,55.25000000,0.00000000
1.42000000,0.00926143,88.00000000,55.50000000,0.00000000
1.43000000,0.00938682,89.00000000,55.50000000,0.00000000
1.44000000,0.00976970,89.00000000,55.50000000,0.00000000
1.45000000,0.00963271,89.00000000,55.50000000,0.00000000
1.46000000,0.00923225,89.00000000,55.50000000,0.00000000
1.47000000,0.00979435,89.00000000,55.75000000,0.00000000
1.48000000,0.01006659,89.00000000,56.00000000,0.00000000
1.49000000,0.00997009,89.00000000,56.00000000,0.00000000
1.50000000,0.01005167,90.00000000,56.25000000,0.00000001
1.51000000,0.01026196,90.00000000,56.25000000,0.00000001
1.52000000,0.01087436,90.00000000,56.50000000,0.00000001
1.53000000,0.01073066,90.00000000,56.50000000,0.00000001
1.54000000,0.01024607,90.00000000,56.75000000,0.00000001
1.55000000,0.01083637,91.00000000,56.75000000,0.00000001
1.56000000,0.01089409,91.00000000,57.00000000,0.00000001
1.57000000,0.01058066,91.00000000,57.25000000,0.00000001
1.58000000,0.01103962,91.00000000,57.25000000,0.00000001
1.59000000,0.01137918,91.00000000,57.25000000,0.00000001
1.60000000,0.01128857,91.00000000,57.50000000,0.00000001
1.61000000,0.01123542,91.00000000,57.75000000,0.00000001
1.62000000,0.01175116,91.00000000,57.75000000,0.00000001
1.63000000,0.01191514,91.00000000,58.00000000,0.00000002
1.64000000,0.01195411,91.00000000,58.00000000,0.00000002
1.65000000,0.01201489,91.00000000,58.00000000,0.00000003
1.66000000,0.01278128,92.00000000,58.00000000,0.00000003
1.67000000,0.01246288,92.00000000,58.25000000,0.00000004
1.68000000,0.01248304,92.00000000,58.25000000,0.00000006
1.69000000,0.01277991,93.00000000,58.75000000,0.00000007
1.70000000,0.01274691,93.00000000,58.75000000,0.00000008
1.71000000,0.01249578,93.00000000,58.75000000,0.00000008
1.72000000,0.01283270,93.00000000,59.00000000,0.00000009
1.73000000,0.01344279,93.00000000,59.25000000,0.00000009
1.74000000,0.01335640,93.00000000,59.25000000,0.00000010
1.75000000,0.01294925,93.00000000,59.25000000,0.00000010
1.76000000,0.01327175,93.00000000,59.50000000,0.00000010
1.77000000,0.01388213,93.00000000,59.50000000,0.00000010
1.78000000,0.01351333,94.00000000,59.50000000,0.00000010
1.79000000,0.01416731,93.00000000,59.75000000,0.00000010
1.80000000,0.01402661,94.00000000,60.00000000,0.00000010
1.81000000,0.01429433,94.00000000,60.00000000,0.00000010
1.82000000,0.01471895,94.00000000,60.00000000,0.00000010
1.83000000,0.01479685,94.00000000,60.25000000,0.00000010
1.84000000,0.01534741,94.00000000,60.25000000,0.00000010
1.85000000,0.01502212,94.00000000,60.50000000,0.00000010
1.86000000,0.01596749,94.00000000,60.50000000,0.00000010
1.87000000,0.01577048,94.00000000,60.50000000,0.00000010
1.88000000,0.01571115,94.00000000,60.50000000,0.00000010
1.89000000,0.01624342,94.00000000,60.75000000,0.00000010
1.90000000,0.01578540,94.00000000,60.75000000,0.00000010
1.91000000,0.01618277,94.00000000,60.75000000,0.00000011
1.92000000,0.01689371,95.00000000,61.00000000,0.00000011
1.93000000,0.01667546,95.00000000,61.00000000,0.00000011
1.94000000,0.01725031,95.00000000,61.25000000,0.00000011
1.95000000,0.01764535,95.00000000,61.25000000,0.00000012
1.96000000,0.01813553,95.00000000,61.25000000,0.00000013
1.97000000,0.01796297,96.00000000,61.50000000,0.00000014
1.98000000,0.01824870,96.00000000,61.50000000,0.00000015
1.99000000,0.01826657,96.00000000,61.75000000,0.00000017
2.00000000,0.01831963,96.00000000,61.75000000,0.00000019
2.01000000,0.01866109,96.00000000,61.75000000,0.00000022
2.02000000,0.01872030,96.00000000,62.00000000,0.00000025
2.03000000,0.01840766,96.00000000,62.00000000,0.00000029
2.04000000,0.01906081,97.00000000,62.50000000,0.00000033
2.05000000,0.01951062,97.00000000,62.50000000,0.00000038
2.06000000,0.01941605,97.00000000,62.75000000,0.00000044
2.07000000,0.02044198,97.00000000,62.75000000,0.00000052
2.08000000,0.02040393,97.00000000,63.00000000,0.00000062
2.09000000,0.02005431,97.00000000,63.00000000,0.00000074
2.10000000,0.02054280,97.00000000,63.25000000,0.00000084
2.11000000,0.02064449,97.00000000,63.25000000,0.00000093
2.12000000,0.02144621,97.00000000,63.25000000,0.00000103
2.13000000,0.02123178,97.00000000,63.50000000,0.00000114
2.14000000,0.02103988,98.00000000,63.75000000,0.00000125
2.15000000,0.02158684,98.00000000,64.00000000,0.00000137
2.16000000,0.02131651,98.00000000,64.25000000,0.00000149
2.17000000,0.02205641,98.00000000,64.25000000,0.00000159
2.18000000,0.02257007,98.00000000,64.25000000,0.00000168
2.19000000,0.02273128,98.00000000,64.25000000,0.00000178
2.20000000,0.02343831,98.00000000,64.25000000,0.00000188
2.21000000,0.02276559,98.00000000,64.50000000,0.00000200
2.22000000,0.02343505,98.00000000,64.50000000,0.00000214
2.23000000,0.02355889,98.00000000,64.50000000,0.00000229
2.24000000,0.02452683,98.00000000,64.75000000,0.00000246
2.25000000,0.02362297,98.00000000,64.75000000,0.00000266
2.26000000,0.02445974,98.00000000,64.75000000,0.00000282
2.27000000,0.02419484,99.00000000,65.00000000,0.00000293
2.28000000,0.02445417,99.00000000,65.00000000,0.00000300
2.29000000,0.02490541,99.00000000,65.50000000,0.00000309
2.30000000,0.02552738,99.00000000,65.50000000,0.00000319
2.31000000,0.02514907,99.00000000,65.50000000,0.00000329
2.32000000,0.02555810,99.00000000,65.50000000,0.00000341
2.33000000,0.02594112,99.00000000,65.75000000,0.00000353
2.34000000,0.02583269,99.00000000,65.75000000,0.00000367
2.35000000,0.02636776,99.00000000,66.00000000,0.00000382
2.36000000,0.02570024,99.00000000,66.00000000,0.00000397
2.37000000,0.02669817,99.00000000,66.00000000,0.00000414
2.38000000,0.02837737,99.00000000,66.25000000,0.00000432
2.39000000,0.02779397,99.00000000,66.25000000,0.00000452
2.40000000,0.02900948,100.00000000,66.25000000,0.00000468
2.41000000,0.02922235,100.00000000,66.75000000,0.00000469
2.42000000,0.02993476,100.00000000,67.00000000,0.00000470
2.43000000,0.03035287,100.00000000,67.00000000,0.00000471
2.44000000,0.03016030,100.00000000,67.00000000,0.00000472
2.45000000,0.02988386,100.00000000,67.00000000,0.00000473
2.46000000,0.03077939,100.00000000,67.25000000,0.00000474
2.47000000,0.03045982,100.00000000,67.25000000,0.00000476
2.48000000,0.03050365,100.00000000,67.50000000,0.00000478
2.49000000,0.03148025,100.00000000,67.50000000,0.00000481
2.50000000,0.03164693,100.00000000,67.50000000,0.00000484
2.51000000,0.03246772,100.00000000,67.75000000,0.00000485
2.52000000,0.03247498,100.00000000,68.00000000,0.00000486
2.53000000,0.03312447,100.00000000,68.00000000,0.00000487
2.54000000,0.03407890,100.00000000,68.00000000,0.00000488
2.55000000,0.03438122,100.00000000,68.00000000,0.00000489
2.56000000,0.03505934,100.00000000,68.00000000,0.00000489
2.57000000,0.03619923,101.00000000,68.75000000,0.00000490
2.58000000,0.03614073,101.00000000,69.00000000,0.00000491
2.59000000,0.03689029,101.00000000,68.75000000,0.00000491
2.60000000,0.03617930,101.00000000,68.75000000,0.00000492
2.61000000,0.03713310,101.00000000,68.75000000,0.00000492
2.62000000,0.03825601,101.00000000,69.00000000,0.00000492
2.63000000,0.03953856,101.00000000,69.00000000,0.00000493
2.64000000,0.03810875,101.00000000,69.00000000,0.00000494
2.65000000,0.03908401,101.00000000,69.25000000,0.00000494
2.66000000,0.03962926,101.00000000,69.25000000,0.00000495
2.67000000,0.03927048,101.00000000,69.25000000,0.00000496
2.68000000,0.04038033,101.00000000,69.50000000,0.00000497
2.69000000,0.04051807,101.00000000,69.50000000,0.00000498
2.70000000,0.04148190,101.00000000,69.50000000,0.00000499
2.71000000,0.04137482,101.00000000,69.75000000,0.00000500
2.72000000,0.04210635,101.00000000,69.75000000,0.00000501
2.73000000,0.04384830,101.00000000,70.00000000,0.00000503
2.74000000,0.04366152,101.00000000,70.00000000,0.00000504
2.75000000,0.04445585,101.00000000,70.00000000,0.00000506
2.76000000,0.04370948,101.00000000,70.00000000,0.00000509
2.77000000,0.04411111,101.00000000,70.25000000,0.00000512
2.78000000,0.04600180,101.00000000,70.25000000,0.00000515
2.79000000,0.04511560,101.00000000,70.25000000,0.00000519
2.80000000,0.04582080,102.00000000,70.50000000,0.00000523
2.81000000,0.04619784,102.00000000,70.50000000,0.00000528
2.82000000,0.04620420,102.00000000,70.50000000,0.00000532
2.83000000,0.04736941,101.00000000,70.50000000,0.00000536
2.84000000,0.04799580,101.00000000,70.50000000,0.00000542
2.85000000,0.04770907,101.00000000,70.75000000,0.00000549
2.86000000,0.04928644,102.00000000,70.75000000,0.00000556
2.87000000,0.04974134,102.00000000,71.00000000,0.00000565
2.88000000,0.05063555,102.00000000,71.25000000,0.00000575
2.89000000,0.04999323,102.00000000,71.25000000,0.00000587
2.90000000,0.05161868,102.00000000,71.50000000,0.00000602
2.91000000,0.05118913,102.00000000,71.75000000,0.00000618
2.92000000,0.05102561,102.00000000,71.75000000,0.00000635
2.93000000,0.05105407,102.00000000,71.75000000,0.00000650
2.94000000,0.05167747,102.00000000,71.75000000,0.00000665
2.95000000,0.05293692,102.00000000,71.75000000,0.00000680
2.96000000,0.05296537,102.00000000,71.75000000,0.00000692
2.97000000,0.05306993,102.00000000,72.00000000,0.00000702
2.98000000,0.05473981,102.00000000,72.00000000,0.00000714
2.99000000,0.05396985,102.00000000,72.00000000,0.00000727
3.00000000,0.05579604,102.00000000,72.25000000,0.00000741
3.01000000,0.05487909,102.00000000,72.25000000,0.00000757
3.02000000,0.05650150,103.00000000,72.25000000,0.00000775
3.03000000,0.05660235,103.00000000,72.50000000,0.00000796
3.04000000,0.05782162,103.00000000,72.50000000,0.00000814
3.05000000,0.05722782,103.00000000,72.50000000,0.00000825
3.06000000,0.05877421,103.00000000,72.50000000,0.00000833
3.07000000,0.05798498,102.00000000,72.50000000,0.00000841
3.08000000,0.06042443,102.00000000,72.50000000,0.00000851
3.09000000,0.06059276,102.00000000,72.75000000,0.00000862
3.10000000,0.06118570,102.00000000,72.75000000,0.00000875
3.11000000,0.06119756,102.00000000,72.75000000,0.00000888
3.12000000,0.06280951,102.00000000,72.75000000,0.00000903
3.13000000,0.06394704,102.00000000,72.75000000,0.00000918
3.14000000,0.06305965,102.00000000,72.75000000,0.00000933
3.15000000,0.06551052,102.00000000,72.75000000,0.00000949
3.16000000,0.06448423,103.00000000,73.25000000,0.00000965
3.17000000,0.06715793,103.00000000,73.25000000,0.00000983
3.18000000,0.06856252,103.00000000,73.50000000,0.00001001
3.19000000,0.06954029,103.00000000,73.50000000,0.00001012
3.20000000,0.06899526,103.00000000,73.50000000,0.00001017
3.21000000,0.07154289,103.00000000,73.50000000,0.00001018
3.22000000,0.07207385,103.00000000,73.75000000,0.00001020
3.23000000,0.07211057,102.00000000,73.50000000,0.00001021
3.24000000,0.07249620,102.00000000,73.50000000,0.00001023
3.25000000,0.07405408,102.00000000,73.50000000,0.00001026
3.26000000,0.07560111,102.00000000,73.75000000,0.00001029
3.27000000,0.07568012,102.00000000,73.75000000,0.00001033
3.28000000,0.07719445,102.00000000,73.75000000,0.00001038
3.29000000,0.08134738,103.00000000,74.00000000,0.00001044
3.30000000,0.08093377,102.00000000,74.00000000,0.00001050
3.31000000,0.08067877,102.00000000,74.00000000,0.00001057
3.32000000,0.07837005,102.00000000,74.00000000,0.00001064
3.33000000,0.08204176,102.00000000,74.25000000,0.00001072
3.34000000,0.08127161,102.00000000,74.25000000,0.00001081
3.35000000,0.08293655,103.00000000,74.50000000,0.00001090
3.36000000,0.08415057,103.00000000,74.75000000,0.00001100
3.37000000,0.08619276,103.00000000,74.75000000,0.00001111
3.38000000,0.08681334,103.00000000,75.00000000,0.00001122
3.39000000,0.08710060,103.00000000,75.00000000,0.00001134
3.40000000,0.08936213,103.00000000,75.00000000,0.00001147
3.41000000,0.08846618,103.00000000,75.25000000,0.00001160
3.42000000,0.09140566,103.00000000,75.50000000,0.00001173
3.43000000,0.09141608,103.00000000,75.50000000,0.00001187
3.44000000,0.09362956,103.00000000,75.50000000,0.00001201
3.45000000,0.09408827,103.00000000,75.50000000,0.00001216
3.46000000,0.09531374,103.00000000,75.50000000,0.00001233
3.47000000,0.09558811,103.00000000,75.50000000,0.00001251
3.48000000,0.09607129,103.00000000,75.50000000,0.00001271
3.49000000,0.09706318,103.00000000,75.50000000,0.00001287
3.50000000,0.09788578,103.00000000,76.00000000,0.00001298
3.51000000,0.09837951,103.00000000,76.00000000,0.00001311
3.52000000,0.10119837,103.00000000,76.00000000,0.00001325
3.53000000,0.10329400,103.00000000,76.00000000,0.00001341
3.54000000,0.10326440,103.00000000,76.25000000,0.00001358
3.55000000,0.10610307,103.00000000,76.25000000,0.00001371
3.56000000,0.10453712,103.00000000,76.25000000,0.00001387
3.57000000,0.10708291,103.00000000,76.25000000,0.00001405
3.58000000,0.10753900,103.00000000,76.25000000,0.00001425
3.59000000,0.10789458,103.00000000,76.25000000,0.00001446
3.60000000,0.10948438,103.00000000,76.50000000,0.00001469
3.61000000,0.10884214,103.00000000,76.50000000,0.00001494
3.62000000,0.11089530,103.00000000,76.50000000,0.00001521
3.63000000,0.11359286,103.00000000,76.50000000,0.00001549
3.64000000,0.11618529,103.00000000,76.50000000,0.00001579
3.65000000,0.11595817,103.00000000,76.50000000,0.00001608
3.66000000,0.11585871,103.00000000,76.50000000,0.00001628
3.67000000,0.11846272,103.00000000,76.50000000,0.00001644
3.68000000,0.12093177,103.00000000,76.75000000,0.00001659
3.69000000,0.12364241,103.00000000,76.75000000,0.00001674
3.70000000,0.12594925,103.00000000,77.00000000,0.00001690
3.71000000,0.12614434,103.00000000,77.00000000,0.00001707
3.72000000,0.12813008,103.00000000,77.00000000,0.00001726
3.73000000,0.13005175,103.00000000,77.25000000,0.00001743
3.74000000,0.13324839,103.00000000,77.25000000,0.00001755
3.75000000,0.13341932,103.00000000,77.25000000,0.00001765
3.76000000,0.13337722,103.00000000,77.25000000,0.00001774
3.77000000,0.13405397,103.00000000,77.25000000,0.00001783
3.78000000,0.13548154,103.00000000,77.25000000,0.00001792
3.79000000,0.13946967,103.00000000,77.25000000,0.00001803
3.80000000,0.13710342,103.00000000,77.25000000,0.00001815
3.81000000,0.13799413,103.00000000,77.25000000,0.00001828
3.82000000,0.14182767,104.00000000,77.75000000,0.00001841
3.83000000,0.14275509,104.00000000,77.75000000,0.00001854
3.84000000,0.14168149,104.00000000,77.75000000,0.00001868
3.85000000,0.14308993,104.00000000,77.75000000,0.00001881
3.86000000,0.14729655,104.00000000,77.75000000,0.00001896
3.87000000,0.14791179,104.00000000,77.75000000,0.00001910
3.88000000,0.14828913,104.00000000,77.75000000,0.00001925
3.89000000,0.15455895,104.00000000,78.00000000,0.00001940
3.90000000,0.15488111,104.00000000,78.00000000,0.00001956
3.91000000,0.15890635,104.00000000,78.00000000,0.00001971
3.92000000,0.16063798,104.00000000,78.50000000,0.00001986
3.93000000,0.16312170,104.00000000,78.50000000,0.00002000
3.94000000,0.16174407,104.00000000,78.50000000,0.00002011
3.95000000,0.16628840,104.00000000,78.50000000,0.00002016
3.96000000,0.16663898,104.00000000,78.50000000,0.00002018
3.97000000,0.16390164,104.00000000,78.50000000,0.00002021
3.98000000,0.16537481,104.00000000,78.50000000,0.00002022
3.99000000,0.17049583,104.00000000,78.50000000,0.00002024
4.00000000,0.17427339,104.00000000,78.75000000,0.00002026


==> anc/fig17/krylov_reg.csv <==
t omega_0,av CPU times (hrs)
0.01000000,0.01079327
0.02000000,0.01016256
0.03000000,0.00990167
0.04000000,0.00966801
0.05000000,0.00932044
0.06000000,0.00931455
0.07000000,0.00944316
0.08000000,0.00903658
0.09000000,0.00943010
0.10000000,0.00898765
0.11000000,0.00909839
0.12000000,0.00915029
0.13000000,0.00957010
0.14000000,0.00900503
0.15000000,0.00941379
0.16000000,0.00917591
0.17000000,0.00959537
0.18000000,0.00926296
0.19000000,0.00924511
0.20000000,0.00915645
0.21000000,0.00911277
0.22000000,0.00924636
0.23000000,0.00939958
0.24000000,0.00946173
0.25000000,0.00913707
0.26000000,0.00913338
0.27000000,0.00911623
0.28000000,0.00932090
0.29000000,0.00948762
0.30000000,0.00941953
0.31000000,0.00942138
0.32000000,0.00947213
0.33000000,0.00909125
0.34000000,0.00899745
0.35000000,0.00952361
0.36000000,0.00906909
0.37000000,0.00923931
0.38000000,0.00916366
0.39000000,0.00913711
0.40000000,0.00925766
0.41000000,0.00935640
0.42000000,0.00904271
0.43000000,0.00916233
0.44000000,0.00925267
0.45000000,0.00931306
0.46000000,0.00918584
0.47000000,0.00927676
0.48000000,0.00930527
0.49000000,0.00923390
0.50000000,0.00905238
0.51000000,0.00918319
0.52000000,0.00904390
0.53000000,0.00892962
0.54000000,0.00929089
0.55000000,0.00929086
0.56000000,0.00902063
0.57000000,0.00913242
0.58000000,0.00905396
0.59000000,0.00929485
0.60000000,0.00931964
0.61000000,0.00924284
0.62000000,0.00933858
0.63000000,0.00927265
0.64000000,0.00906279
0.65000000,0.00906193
0.66000000,0.00924124
0.67000000,0.00933881
0.68000000,0.00919977
0.69000000,0.00911208
0.70000000,0.00934136
0.71000000,0.00958939
0.72000000,0.00907981
0.73000000,0.00936128
0.74000000,0.00934270
0.75000000,0.00924292
0.76000000,0.00920865
0.77000000,0.00912833
0.78000000,0.00916306
0.79000000,0.00919040
0.80000000,0.00882324
0.81000000,0.00888045
0.82000000,0.00899545
0.83000000,0.00937942
0.84000000,0.00921269
0.85000000,0.00910046
0.86000000,0.00935912
0.87000000,0.00912738
0.88000000,0.00900130
0.89000000,0.00946848
0.90000000,0.00896306
0.91000000,0.00922853
0.92000000,0.00910304
0.93000000,0.00950349
0.94000000,0.00917709
0.95000000,0.00946228
0.96000000,0.00910140
0.97000000,0.00912224
0.98000000,0.00930771
0.99000000,0.00920464
1.00000000,0.00901532
1.01000000,0.00928565
1.02000000,0.00916893
1.03000000,0.00912773
1.04000000,0.00944499
1.05000000,0.00938825
1.06000000,0.00938707
1.07000000,0.00943003
1.08000000,0.00941968
1.09000000,0.00966016
1.10000000,0.00981559
1.11000000,0.00937622
1.12000000,0.00971673
1.13000000,0.00973352
1.14000000,0.01003889
1.15000000,0.00990374
1.16000000,0.00978370
1.17000000,0.01014379
1.18000000,0.01008302
1.19000000,0.01015178
1.20000000,0.01016146
1.21000000,0.00975700
1.22000000,0.01010161
1.23000000,0.01029398
1.24000000,0.01021735
1.25000000,0.01065555
1.26000000,0.01063883
1.27000000,0.01079715
1.28000000,0.01063069
1.29000000,0.01089115
1.30000000,0.01058361
1.31000000,0.01100706
1.32000000,0.01062131
1.33000000,0.01091228
1.34000000,0.01072799
1.35000000,0.01097857
1.36000000,0.01118000
1.37000000,0.01141383
1.38000000,0.01163505
1.39000000,0.01147115
1.40000000,0.01143969
1.41000000,0.01157625
1.42000000,0.01144795
1.43000000,0.01186117
1.44000000,0.01210148
1.45000000,0.01170095
1.46000000,0.01205101
1.47000000,0.01249945
1.48000000,0.01243829
1.49000000,0.01262276
1.50000000,0.01285168
1.51000000,0.01305407
1.52000000,0.01296703
1.53000000,0.01315125
1.54000000,0.01327220
1.55000000,0.01316475
1.56000000,0.01337792
1.57000000,0.01376523
1.58000000,0.01310407
1.59000000,0.01371748
1.60000000,0.01387958
1.61000000,0.01406154
1.62000000,0.01403193
1.63000000,0.01487679
1.64000000,0.01477266
1.65000000,0.01467390
1.66000000,0.01491402
1.67000000,0.01498779
1.68000000,0.01527809
1.69000000,0.01507440
1.70000000,0.01556975
1.71000000,0.01548834
1.72000000,0.01580870
1.73000000,0.01592856
1.74000000,0.01589773
1.75000000,0.01630717
1.76000000,0.01604845
1.77000000,0.01626926
1.78000000,0.01712874
1.79000000,0.01659010
1.80000000,0.01733473
1.81000000,0.01700620
1.82000000,0.01760608
1.83000000,0.01804162
1.84000000,0.01821147
1.85000000,0.01842040
1.86000000,0.01867066
1.87000000,0.01876205
1.88000000,0.01900214
1.89000000,0.01900320
1.90000000,0.01867283
1.91000000,0.01898968
1.92000000,0.01990734
1.93000000,0.01983760
1.94000000,0.02021710
1.95000000,0.02069007
1.96000000,0.02108992
1.97000000,0.02130163
1.98000000,0.02109427
1.99000000,0.02172745
2.00000000,0.02191846
2.01000000,0.02208533
2.02000000,0.02192010
2.03000000,0.02265577
2.04000000,0.02236929
2.05000000,0.02232717
2.06000000,0.02359954
2.07000000,0.02397034
2.08000000,0.02372954
2.09000000,0.02403866
2.10000000,0.02385872
2.11000000,0.02387620
2.12000000,0.02463727
2.13000000,0.02519711
2.14000000,0.02534791
2.15000000,0.02524025
2.16000000,0.02517092
2.17000000,0.02509413
2.18000000,0.02603575
2.19000000,0.02646422
2.20000000,0.02678773
2.21000000,0.02716422
2.22000000,0.02689381
2.23000000,0.02745779
2.24000000,0.02796293
2.25000000,0.02804242
2.26000000,0.02789944
2.27000000,0.02854952
2.28000000,0.02848662
2.29000000,0.02888192
2.30000000,0.02960390
2.31000000,0.02956298
2.32000000,0.03029454
2.33000000,0.03026744
2.34000000,0.03093542
2.35000000,0.03139632
2.36000000,0.03071081
2.37000000,0.03138701
2.38000000,0.03167137
2.39000000,0.03340687
2.40000000,0.03368149
2.41000000,0.03406159
2.42000000,0.03525671
2.43000000,0.03477882
2.44000000,0.03484102
2.45000000,0.03568024
2.46000000,0.03577277
2.47000000,0.03613401
2.48000000,0.03722075
2.49000000,0.03710962
2.50000000,0.03713825
2.51000000,0.03782235
2.52000000,0.03894006
2.53000000,0.03873575
2.54000000,0.03980599
2.55000000,0.04039083
2.56000000,0.04060230
2.57000000,0.04193688
2.58000000,0.04236410
2.59000000,0.04286071
2.60000000,0.04270270
2.61000000,0.04317836
2.62000000,0.04328764
2.63000000,0.04445904
2.64000000,0.04427105
2.65000000,0.04515629
2.66000000,0.04560962
2.67000000,0.04696565
2.68000000,0.04688081
2.69000000,0.04799841
2.70000000,0.04810368
2.71000000,0.04957534
2.72000000,0.05012617
2.73000000,0.05027627
2.74000000,0.05070705
2.75000000,0.05067338
2.76000000,0.05094187
2.77000000,0.05184212
2.78000000,0.05217995
2.79000000,0.05268118
2.80000000,0.05346094
2.81000000,0.05417110
2.82000000,0.05409564
2.83000000,0.05488278
2.84000000,0.05723452
2.85000000,0.05602663
2.86000000,0.05721482
2.87000000,0.05820205
2.88000000,0.05812841
2.89000000,0.05919920
2.90000000,0.05892578
2.91000000,0.05946030
2.92000000,0.05975682
2.93000000,0.06115417
2.94000000,0.06137047
2.95000000,0.06178366
2.96000000,0.06249551
2.97000000,0.06293007
2.98000000,0.06303117
2.99000000,0.06573063
3.00000000,0.06658384
3.01000000,0.06598793
3.02000000,0.06644484
3.03000000,0.06823811
3.04000000,0.06817673
3.05000000,0.06896689
3.06000000,0.06831197
3.07000000,0.06984405
3.08000000,0.06966635
3.09000000,0.07206786
3.10000000,0.07218320
3.11000000,0.07321279
3.12000000,0.07391681
3.13000000,0.07519590
3.14000000,0.07512155
3.15000000,0.07620138
3.16000000,0.07682687
3.17000000,0.07792956
3.18000000,0.07817299
3.19000000,0.07856553
3.20000000,0.08055396
3.21000000,0.08433106
3.22000000,0.08433035
3.23000000,0.08368163
3.24000000,0.08756472
3.25000000,0.08528522
3.26000000,0.08664209
3.27000000,0.08815065
3.28000000,0.08992046
3.29000000,0.09085411
3.30000000,0.09695299
3.31000000,0.09321160
3.32000000,0.09368943
3.33000000,0.09503947
3.34000000,0.09744353
3.35000000,0.09706318
3.36000000,0.09936443
3.37000000,0.09975324
3.38000000,0.10120492
3.39000000,0.10268409
3.40000000,0.10311356
3.41000000,0.10587290
3.42000000,0.10601130
3.43000000,0.10745539
3.44000000,0.10954415
3.45000000,0.11118354
3.46000000,0.11089316
3.47000000,0.11202263
3.48000000,0.11338895
3.49000000,0.11418662
3.50000000,0.11659317
3.51000000,0.11894527
3.52000000,0.11948411
3.53000000,0.12069189
3.54000000,0.12363410
3.55000000,0.12462740
3.56000000,0.12627379
3.57000000,0.12707882
3.58000000,0.12803232
3.59000000,0.12791340
3.60000000,0.12769873
3.61000000,0.12879434
3.62000000,0.13144983
3.63000000,0.13391493
3.64000000,0.13522392
3.65000000,0.13560987
3.66000000,0.13685360
3.67000000,0.13855231
3.68000000,0.14057782
3.69000000,0.14413525
3.70000000,0.14427203
3.71000000,0.14543861
3.72000000,0.14821828
3.73000000,0.14961585
3.74000000,0.15255481
3.75000000,0.15562515
3.76000000,0.15678659
3.77000000,0.15771549
3.78000000,0.15794392
3.79000000,0.15977361
3.80000000,0.16296279
3.81000000,0.16469145
3.82000000,0.16761055
3.83000000,0.16894498
3.84000000,0.16760335
3.85000000,0.17007790
3.86000000,0.17223213
3.87000000,0.17256773
3.88000000,0.17609466
3.89000000,0.17579177
3.90000000,0.18146347
3.91000000,0.18568062
3.92000000,0.18813095
3.93000000,0.18734060
3.94000000,0.19114930
3.95000000,0.19087624
3.96000000,0.19449582
3.97000000,0.19612120
3.98000000,0.19514077
3.99000000,0.19691517
4.00000000,0.20118571


==> anc/fig17/rk4_lbo.csv <==
t omega_0,av CPU times (hrs),max(d_LBO)_solver,mean(max(d_LBO)_solver),|1-chi|
0.01000000,0.00575729,23.00000000,22.25000000,0.00000000
0.02000000,0.00540750,22.00000000,22.00000000,0.00000000
0.03000000,0.00543361,22.00000000,22.00000000,0.00000000
0.04000000,0.00497512,22.00000000,22.00000000,0.00000000
0.05000000,0.00498533,22.00000000,22.00000000,0.00000000
0.06000000,0.00489503,22.00000000,22.00000000,0.00000000
0.07000000,0.00484483,22.00000000,22.00000000,0.00000000
0.08000000,0.00507943,22.00000000,22.00000000,0.00000000
0.09000000,0.00503890,22.00000000,22.00000000,0.00000000
0.10000000,0.00476461,22.00000000,22.00000000,0.00000000
0.11000000,0.00521587,22.00000000,22.00000000,0.00000000
0.12000000,0.00513865,22.00000000,22.00000000,0.00000000
0.13000000,0.00488785,22.00000000,22.00000000,0.00000000
0.14000000,0.00478878,22.00000000,22.00000000,0.00000000
0.15000000,0.00508864,22.00000000,22.00000000,0.00000000
0.16000000,0.00489467,22.00000000,22.00000000,0.00000000
0.17000000,0.00488091,22.00000000,22.00000000,0.00000000
0.18000000,0.00508604,22.00000000,22.00000000,0.00000000
0.19000000,0.00468092,22.00000000,22.00000000,0.00000000
0.20000000,0.00497635,22.00000000,22.00000000,0.00000000
0.21000000,0.00503273,22.00000000,22.00000000,0.00000000
0.22000000,0.00504924,22.00000000,22.00000000,0.00000000
0.23000000,0.00505359,22.00000000,22.00000000,0.00000000
0.24000000,0.00495067,22.00000000,22.00000000,0.00000000
0.25000000,0.00487409,22.00000000,22.00000000,0.00000000
0.26000000,0.00496469,22.00000000,22.00000000,0.00000000
0.27000000,0.00479637,22.00000000,22.00000000,0.00000000
0.28000000,0.00513785,22.00000000,22.00000000,0.00000000
0.29000000,0.00509474,22.00000000,22.00000000,0.00000000
0.30000000,0.00506093,22.00000000,22.00000000,0.00000000
0.31000000,0.00489673,22.00000000,22.00000000,0.00000000
0.32000000,0.00487617,22.00000000,22.00000000,0.00000000
0.33000000,0.00474305,22.00000000,22.00000000,0.00000000
0.34000000,0.00494807,22.00000000,22.00000000,0.00000000
0.35000000,0.00490715,22.00000000,22.00000000,0.00000000
0.36000000,0.00478665,22.00000000,22.00000000,0.00000000
0.37000000,0.00494374,22.00000000,22.00000000,0.00000000
0.38000000,0.00511056,22.00000000,22.00000000,0.00000000
0.39000000,0.00481782,22.00000000,22.00000000,0.00000000
0.40000000,0.00480781,22.00000000,22.00000000,0.00000000
0.41000000,0.00502840,22.00000000,22.00000000,0.00000000
0.42000000,0.00479961,22.00000000,22.00000000,0.00000000
0.43000000,0.00473481,22.00000000,22.00000000,0.00000000
0.44000000,0.00475446,22.00000000,22.00000000,0.00000000
0.45000000,0.00474077,22.00000000,22.00000000,0.00000000
0.46000000,0.00480989,22.00000000,22.00000000,0.00000000
0.47000000,0.00500448,22.00000000,22.00000000,0.00000000
0.48000000,0.00486386,22.00000000,22.00000000,0.00000000
0.49000000,0.00483664,22.00000000,22.00000000,0.00000000
0.50000000,0.00480936,22.00000000,22.00000000,0.00000000
0.51000000,0.00489834,22.00000000,22.00000000,0.00000000
0.52000000,0.00485829,22.00000000,22.00000000,0.00000000
0.53000000,0.00520770,22.00000000,22.00000000,0.00000000
0.54000000,0.00490499,22.00000000,22.00000000,0.00000000
0.55000000,0.00505472,22.00000000,22.00000000,0.00000000
0.56000000,0.00471415,22.00000000,22.00000000,0.00000000
0.57000000,0.00490061,22.00000000,22.00000000,0.00000000
0.58000000,0.00484442,22.00000000,22.00000000,0.00000000
0.59000000,0.00510957,22.00000000,22.00000000,0.00000000
0.60000000,0.00473837,22.00000000,22.00000000,0.00000000
0.61000000,0.00467939,22.00000000,22.00000000,0.00000000
0.62000000,0.00476315,22.00000000,22.00000000,0.00000000
0.63000000,0.00478962,22.00000000,22.00000000,0.00000000
0.64000000,0.00491075,22.00000000,22.00000000,0.00000000
0.65000000,0.00495027,22.00000000,22.00000000,0.00000000
0.66000000,0.00475302,22.00000000,22.00000000,0.00000000
0.67000000,0.00486821,22.00000000,22.00000000,0.00000000
0.68000000,0.00485921,22.00000000,22.00000000,0.00000000
0.69000000,0.00475882,22.00000000,22.00000000,0.00000000
0.70000000,0.00487148,22.00000000,22.00000000,0.00000000
0.71000000,0.00505240,22.00000000,22.00000000,0.00000000
0.72000000,0.00483014,22.00000000,22.00000000,0.00000000
0.73000000,0.00492348,22.00000000,22.00000000,0.00000000
0.74000000,0.00469916,22.00000000,22.00000000,0.00000000
0.75000000,0.00483485,22.00000000,22.00000000,0.00000000
0.76000000,0.00476392,22.00000000,22.00000000,0.00000000
0.77000000,0.00483174,22.00000000,22.00000000,0.00000000
0.78000000,0.00481322,22.00000000,22.00000000,0.00000000
0.79000000,0.00469477,22.00000000,22.00000000,0.00000000
0.80000000,0.00494951,22.00000000,22.00000000,0.00000000
0.81000000,0.00474709,22.00000000,22.00000000,0.00000000
0.82000000,0.00475410,22.00000000,22.00000000,0.00000000
0.83000000,0.00499421,22.00000000,22.00000000,0.00000000
0.84000000,0.00485231,22.00000000,22.00000000,0.00000000
0.85000000,0.00470286,22.00000000,22.00000000,0.00000000
0.86000000,0.00496391,22.00000000,22.00000000,0.00000000
0.87000000,0.00480017,22.00000000,22.00000000,0.00000000
0.88000000,0.00474590,22.00000000,22.00000000,0.00000000
0.89000000,0.00487191,22.00000000,22.00000000,0.00000000
0.90000000,0.00475267,22.00000000,22.00000000,0.00000000
0.91000000,0.00494456,22.00000000,22.00000000,0.00000000
0.92000000,0.00484341,22.00000000,22.00000000,0.00000000
0.93000000,0.00482340,22.00000000,22.00000000,0.00000000
0.94000000,0.00478174,22.00000000,22.00000000,0.00000000
0.95000000,0.00490103,22.00000000,22.00000000,0.00000000
0.96000000,0.00484238,22.00000000,22.00000000,0.00000000
0.97000000,0.00486154,22.00000000,22.00000000,0.00000000
0.98000000,0.00498464,22.00000000,22.00000000,0.00000000
0.99000000,0.00509561,22.00000000,22.00000000,0.00000000
1.00000000,0.00484397,22.00000000,22.00000000,0.00000000
1.01000000,0.00484621,22.00000000,22.00000000,0.00000000
1.02000000,0.00511165,22.00000000,22.00000000,0.00000000
1.03000000,0.00505705,22.00000000,22.00000000,0.00000000
1.04000000,0.00495966,22.00000000,22.00000000,0.00000000
1.05000000,0.00467783,22.00000000,22.00000000,0.00000000
1.06000000,0.00502356,22.00000000,22.00000000,0.00000000
1.07000000,0.00486332,22.00000000,22.00000000,0.00000000
1.08000000,0.00502144,22.00000000,22.00000000,0.00000000
1.09000000,0.00494072,22.00000000,22.00000000,0.00000000
1.10000000,0.00501220,22.00000000,22.00000000,0.00000000
1.11000000,0.00501336,22.00000000,22.00000000,0.00000000
1.12000000,0.00518555,22.00000000,22.00000000,0.00000000
1.13000000,0.00519289,22.00000000,22.00000000,0.00000000
1.14000000,0.00532112,22.00000000,22.00000000,0.00000000
1.15000000,0.00509881,22.00000000,22.00000000,0.00000000
1.16000000,0.00502712,22.00000000,22.00000000,0.00000000
1.17000000,0.00498465,22.00000000,22.00000000,0.00000000
1.18000000,0.00527489,22.00000000,22.00000000,0.00000000
1.19000000,0.00504975,22.00000000,22.00000000,0.00000000
1.20000000,0.00510770,22.00000000,22.00000000,0.00000000
1.21000000,0.00509631,22.00000000,22.00000000,0.00000000
1.22000000,0.00547808,22.00000000,22.00000000,0.00000000
1.23000000,0.00536659,22.00000000,22.00000000,0.00000000
1.24000000,0.00529735,22.00000000,22.00000000,0.00000000
1.25000000,0.00547135,22.00000000,22.00000000,0.00000000
1.26000000,0.00542791,22.00000000,22.00000000,0.00000000
1.27000000,0.00555233,22.00000000,22.00000000,0.00000000
1.28000000,0.00572395,22.00000000,22.00000000,0.00000000
1.29000000,0.00578784,22.00000000,22.00000000,0.00000000
1.30000000,0.00589832,22.00000000,22.00000000,0.00000000
1.31000000,0.00580069,22.00000000,22.00000000,0.00000000
1.32000000,0.00559944,22.00000000,22.00000000,0.00000000
1.33000000,0.00585567,22.00000000,22.00000000,0.00000000
1.34000000,0.00618986,22.00000000,22.00000000,0.00000000
1.35000000,0.00571402,22.00000000,22.00000000,0.00000000
1.36000000,0.00593219,22.00000000,22.00000000,0.00000000
1.37000000,0.00616697,22.00000000,22.00000000,0.00000000
1.38000000,0.00617624,22.00000000,22.00000000,0.00000000
1.39000000,0.00631758,22.00000000,22.00000000,0.00000000
1.40000000,0.00622405,22.00000000,22.00000000,0.00000000
1.41000000,0.00608663,23.00000000,22.25000000,0.00000000
1.42000000,0.00606335,23.00000000,22.25000000,0.00000000
1.43000000,0.00625394,23.00000000,22.25000000,0.00000000
1.44000000,0.00625192,23.00000000,22.25000000,0.00000000
1.45000000,0.00673863,23.00000000,22.25000000,0.00000000
1.46000000,0.00647431,23.00000000,22.25000000,0.00000000
1.47000000,0.00658276,23.00000000,22.25000000,0.00000000
1.48000000,0.00676956,23.00000000,22.25000000,0.00000000
1.49000000,0.00673276,23.00000000,23.00000000,0.00000000
1.50000000,0.00658904,23.00000000,23.00000000,0.00000000
1.51000000,0.00694177,23.00000000,23.00000000,0.00000000
1.52000000,0.00698897,23.00000000,23.00000000,0.00000000
1.53000000,0.00697366,23.00000000,23.00000000,0.00000000
1.54000000,0.00721119,23.00000000,23.00000000,0.00000001
1.55000000,0.00729148,23.00000000,23.00000000,0.00000001
1.56000000,0.00743412,23.00000000,23.00000000,0.00000001
1.57000000,0.00706531,23.00000000,23.00000000,0.00000001
1.58000000,0.00714391,23.00000000,23.00000000,0.00000001
1.59000000,0.00759894,23.00000000,23.00000000,0.00000001
1.60000000,0.00769355,23.00000000,23.00000000,0.00000001
1.61000000,0.00776904,23.00000000,23.00000000,0.00000001
1.62000000,0.00742839,23.00000000,23.00000000,0.00000001
1.63000000,0.00793359,23.00000000,23.00000000,0.00000001
1.64000000,0.00808443,23.00000000,23.00000000,0.00000001
1.65000000,0.00783200,23.00000000,23.00000000,0.00000001
1.66000000,0.00825145,24.00000000,23.25000000,0.00000001
1.67000000,0.00818597,24.00000000,23.25000000,0.00000001
1.68000000,0.00791757,24.00000000,23.25000000,0.00000001
1.69000000,0.00799335,24.00000000,23.25000000,0.00000001
1.70000000,0.00804797,24.00000000,23.25000000,0.00000001
1.71000000,0.00826239,24.00000000,23.25000000,0.00000001
1.72000000,0.00870874,24.00000000,23.25000000,0.00000001
1.73000000,0.00814392,24.00000000,23.25000000,0.00000001
1.74000000,0.00854917,24.00000000,23.25000000,0.00000001
1.75000000,0.00829858,24.00000000,23.25000000,0.00000001
1.76000000,0.00828510,24.00000000,23.25000000,0.00000001
1.77000000,0.00907878,24.00000000,23.25000000,0.00000001
1.78000000,0.00899676,26.00000000,23.75000000,0.00000001
1.79000000,0.00884238,26.00000000,24.50000000,0.00000001
1.80000000,0.00900880,26.00000000,24.50000000,0.00000001
1.81000000,0.00929663,26.00000000,24.50000000,0.00000001
1.82000000,0.00940587,26.00000000,24.50000000,0.00000001
1.83000000,0.00950799,26.00000000,24.50000000,0.00000001
1.84000000,0.00929301,26.00000000,24.50000000,0.00000001
1.85000000,0.00989460,26.00000000,24.50000000,0.00000001
1.86000000,0.01049503,26.00000000,24.50000000,0.00000001
1.87000000,0.01015579,26.00000000,24.50000000,0.00000001
1.88000000,0.01015284,26.00000000,24.50000000,0.00000001
1.89000000,0.01043289,26.00000000,24.50000000,0.00000001
1.90000000,0.01043288,26.00000000,24.50000000,0.00000001
1.91000000,0.01007941,26.00000000,24.50000000,0.00000001
1.92000000,0.01107895,27.00000000,26.00000000,0.00000001
1.93000000,0.01073011,27.00000000,26.00000000,0.00000002
1.94000000,0.01089796,27.00000000,26.00000000,0.00000003
1.95000000,0.01157816,26.00000000,26.00000000,0.00000004
1.96000000,0.01113531,26.00000000,26.00000000,0.00000006
1.97000000,0.01133672,27.00000000,26.00000000,0.00000008
1.98000000,0.01140933,27.00000000,26.00000000,0.00000011
1.99000000,0.01228778,26.00000000,26.00000000,0.00000015
2.00000000,0.01148056,26.00000000,26.00000000,0.00000019
2.01000000,0.01152435,27.00000000,26.00000000,0.00000024
2.02000000,0.01159371,27.00000000,26.00000000,0.00000029
2.03000000,0.01210734,27.00000000,26.00000000,0.00000035
2.04000000,0.01180457,27.00000000,26.25000000,0.00000043
2.05000000,0.01194183,27.00000000,26.25000000,0.00000049
2.06000000,0.01246573,27.00000000,26.25000000,0.00000054
2.07000000,0.01250455,27.00000000,26.25000000,0.00000061
2.08000000,0.01295566,27.00000000,26.25000000,0.00000068
2.09000000,0.01299871,27.00000000,26.25000000,0.00000076
2.10000000,0.01282317,27.00000000,27.00000000,0.00000081
2.11000000,0.01317029,27.00000000,27.00000000,0.00000086
2.12000000,0.01319519,27.00000000,27.00000000,0.00000091
2.13000000,0.01389676,27.00000000,27.00000000,0.00000097
2.14000000,0.01339139,27.00000000,27.00000000,0.00000103
2.15000000,0.01394983,27.00000000,27.00000000,0.00000111
2.16000000,0.01373708,27.00000000,27.00000000,0.00000119
2.17000000,0.01380005,27.00000000,27.00000000,0.00000125
2.18000000,0.01419565,27.00000000,27.00000000,0.00000128
2.19000000,0.01426888,27.00000000,27.00000000,0.00000133
2.20000000,0.01429195,27.00000000,27.00000000,0.00000138
2.21000000,0.01516447,27.00000000,27.00000000,0.00000143
2.22000000,0.01497768,27.00000000,27.00000000,0.00000150
2.23000000,0.01472252,27.00000000,27.00000000,0.00000157
2.24000000,0.01521763,27.00000000,27.00000000,0.00000165
2.25000000,0.01513892,27.00000000,27.00000000,0.00000174
2.26000000,0.01538444,27.00000000,27.00000000,0.00000185
2.27000000,0.01517089,27.00000000,27.00000000,0.00000192
2.28000000,0.01556435,27.00000000,27.00000000,0.00000196
2.29000000,0.01562815,27.00000000,27.00000000,0.00000201
2.30000000,0.01563369,27.00000000,27.00000000,0.00000206
2.31000000,0.01597276,27.00000000,27.00000000,0.00000211
2.32000000,0.01646363,27.00000000,27.00000000,0.00000217
2.33000000,0.01605212,27.00000000,27.00000000,0.00000223
2.34000000,0.01649076,27.00000000,27.00000000,0.00000230
2.35000000,0.01694869,27.00000000,27.00000000,0.00000237
2.36000000,0.01646730,27.00000000,27.00000000,0.00000245
2.37000000,0.01671167,28.00000000,27.25000000,0.00000253
2.38000000,0.01724082,28.00000000,27.25000000,0.00000262
2.39000000,0.01722053,28.00000000,27.25000000,0.00000272
2.40000000,0.01818923,28.00000000,27.25000000,0.00000277
2.41000000,0.01806735,28.00000000,27.25000000,0.00000278
2.42000000,0.01877075,28.00000000,27.25000000,0.00000278
2.43000000,0.01848539,28.00000000,27.25000000,0.00000279
2.44000000,0.01814907,28.00000000,27.25000000,0.00000280
2.45000000,0.01838917,28.00000000,27.25000000,0.00000281
2.46000000,0.01934370,28.00000000,27.25000000,0.00000283
2.47000000,0.01900893,28.00000000,27.25000000,0.00000284
2.48000000,0.01926434,28.00000000,27.25000000,0.00000287
2.49000000,0.01982778,28.00000000,27.25000000,0.00000289
2.50000000,0.01963260,28.00000000,27.25000000,0.00000292
2.51000000,0.01985354,28.00000000,27.25000000,0.00000293
2.52000000,0.01973103,28.00000000,27.25000000,0.00000293
2.53000000,0.02111215,29.00000000,28.25000000,0.00000294
2.54000000,0.02078122,29.00000000,28.25000000,0.00000295
2.55000000,0.02161781,29.00000000,28.25000000,0.00000295
2.56000000,0.02208741,29.00000000,28.25000000,0.00000295
2.57000000,0.02235535,29.00000000,28.25000000,0.00000296
2.58000000,0.02330639,29.00000000,28.25000000,0.00000296
2.59000000,0.02223221,29.00000000,28.25000000,0.00000296
2.60000000,0.02282685,29.00000000,28.25000000,0.00000297
2.61000000,0.02329792,29.00000000,28.25000000,0.00000297
2.62000000,0.02355568,29.00000000,28.25000000,0.00000297
2.63000000,0.02398739,29.00000000,28.25000000,0.00000297
2.64000000,0.02409858,29.00000000,28.25000000,0.00000298
2.65000000,0.02399568,30.00000000,28.50000000,0.00000298
2.66000000,0.02462114,30.00000000,29.25000000,0.00000298
2.67000000,0.02492556,30.00000000,29.25000000,0.00000299
2.68000000,0.02533928,30.00000000,29.25000000,0.00000300
2.69000000,0.02635795,30.00000000,29.25000000,0.00000301
2.70000000,0.02560038,30.00000000,29.25000000,0.00000301
2.71000000,0.02600071,30.00000000,29.25000000,0.00000302
2.72000000,0.02653552,30.00000000,29.25000000,0.00000303
2.73000000,0.02725748,30.00000000,29.25000000,0.00000304
2.74000000,0.02715274,30.00000000,29.25000000,0.00000305
2.75000000,0.02724831,31.00000000,29.50000000,0.00000307
2.76000000,0.02723078,30.00000000,30.00000000,0.00000308
2.77000000,0.02763625,30.00000000,30.00000000,0.00000310
2.78000000,0.02854437,30.00000000,30.00000000,0.00000313
2.79000000,0.02789894,30.00000000,30.00000000,0.00000315
2.80000000,0.02806506,31.00000000,30.25000000,0.00000318
2.81000000,0.02874173,31.00000000,30.25000000,0.00000320
2.82000000,0.02947544,31.00000000,31.00000000,0.00000324
2.83000000,0.02945988,31.00000000,31.00000000,0.00000328
2.84000000,0.03042704,31.00000000,31.00000000,0.00000334
2.85000000,0.03038586,31.00000000,31.00000000,0.00000340
2.86000000,0.03035013,31.00000000,31.00000000,0.00000346
2.87000000,0.03008820,31.00000000,31.00000000,0.00000354
2.88000000,0.03050751,31.00000000,31.00000000,0.00000363
2.89000000,0.03157238,31.00000000,31.00000000,0.00000373
2.90000000,0.03118131,31.00000000,31.00000000,0.00000384
2.91000000,0.03114965,31.00000000,31.00000000,0.00000397
2.92000000,0.03203922,31.00000000,31.00000000,0.00000411
2.93000000,0.03268896,31.00000000,31.00000000,0.00000423
2.94000000,0.03194879,31.00000000,31.00000000,0.00000435
2.95000000,0.03244963,31.00000000,31.00000000,0.00000447
2.96000000,0.03191758,31.00000000,31.00000000,0.00000454
2.97000000,0.03265998,31.00000000,31.00000000,0.00000460
2.98000000,0.03419298,31.00000000,31.00000000,0.00000467
2.99000000,0.03386316,31.00000000,31.00000000,0.00000474
3.00000000,0.03396881,31.00000000,31.00000000,0.00000482
3.01000000,0.03488347,31.00000000,31.00000000,0.00000491
3.02000000,0.03409989,31.00000000,31.00000000,0.00000501
3.03000000,0.03472060,31.00000000,31.00000000,0.00000512
3.04000000,0.03528217,31.00000000,31.00000000,0.00000524
3.05000000,0.03628003,32.00000000,31.25000000,0.00000533
3.06000000,0.03635370,32.00000000,31.25000000,0.00000538
3.07000000,0.03655280,32.00000000,31.25000000,0.00000544
3.08000000,0.03717007,32.00000000,31.25000000,0.00000550
3.09000000,0.03842101,32.00000000,31.25000000,0.00000557
3.10000000,0.03795571,32.00000000,31.25000000,0.00000564
3.11000000,0.03914521,32.00000000,31.25000000,0.00000572
3.12000000,0.03995281,32.00000000,31.25000000,0.00000579
3.13000000,0.03952673,32.00000000,31.25000000,0.00000586
3.14000000,0.04070210,32.00000000,31.25000000,0.00000594
3.15000000,0.04103177,32.00000000,31.25000000,0.00000602
3.16000000,0.04059072,33.00000000,31.50000000,0.00000611
3.17000000,0.04135228,33.00000000,32.25000000,0.00000620
3.18000000,0.04230894,33.00000000,32.25000000,0.00000630
3.19000000,0.04285064,33.00000000,32.25000000,0.00000641
3.20000000,0.04390279,33.00000000,32.25000000,0.00000646
3.21000000,0.04336202,33.00000000,32.25000000,0.00000647
3.22000000,0.04475250,33.00000000,32.25000000,0.00000648
3.23000000,0.04459025,33.00000000,32.25000000,0.00000648
3.24000000,0.04643160,33.00000000,32.25000000,0.00000649
3.25000000,0.04659515,33.00000000,32.25000000,0.00000650
3.26000000,0.04600373,33.00000000,32.25000000,0.00000651
3.27000000,0.04776979,33.00000000,32.25000000,0.00000652
3.28000000,0.04785422,33.00000000,32.25000000,0.00000654
3.29000000,0.05059837,33.00000000,32.25000000,0.00000655
3.30000000,0.05226162,33.00000000,32.25000000,0.00000657
3.31000000,0.05130061,34.00000000,32.50000000,0.00000658
3.32000000,0.05048706,35.00000000,33.50000000,0.00000659
3.33000000,0.05127206,34.00000000,33.25000000,0.00000659
3.34000000,0.05119251,34.00000000,33.25000000,0.00000660
3.35000000,0.05161627,34.00000000,33.25000000,0.00000661
3.36000000,0.05278789,34.00000000,33.25000000,0.00000662
3.37000000,0.05249997,34.00000000,33.25000000,0.00000662
3.38000000,0.05461281,35.00000000,33.50000000,0.00000663
3.39000000,0.05451987,34.00000000,33.25000000,0.00000664
3.40000000,0.05473495,34.00000000,33.25000000,0.00000664
3.41000000,0.05548180,34.00000000,33.25000000,0.00000665
3.42000000,0.05659906,34.00000000,33.25000000,0.00000666
3.43000000,0.05716710,34.00000000,33.25000000,0.00000666
3.44000000,0.05871729,35.00000000,33.50000000,0.00000667
3.45000000,0.06012010,35.00000000,34.25000000,0.00000667
3.46000000,0.06100310,35.00000000,34.25000000,0.00000668
3.47000000,0.06129162,35.00000000,34.25000000,0.00000669
3.48000000,0.06082623,35.00000000,34.25000000,0.00000671
3.49000000,0.06062021,35.00000000,34.25000000,0.00000675
3.50000000,0.06167117,35.00000000,34.25000000,0.00000677
3.51000000,0.06322489,35.00000000,34.25000000,0.00000681
3.52000000,0.06505675,35.00000000,34.25000000,0.00000685
3.53000000,0.06430463,35.00000000,34.25000000,0.00000690
3.54000000,0.06579944,35.00000000,34.25000000,0.00000696
3.55000000,0.06803323,35.00000000,34.25000000,0.00000703
3.56000000,0.06784750,35.00000000,34.25000000,0.00000710
3.57000000,0.06946303,35.00000000,34.25000000,0.00000718
3.58000000,0.06697254,35.00000000,34.25000000,0.00000728
3.59000000,0.06889419,35.00000000,34.25000000,0.00000738
3.60000000,0.06944705,35.00000000,34.25000000,0.00000750
3.61000000,0.06907739,35.00000000,34.25000000,0.00000762
3.62000000,0.07194796,35.00000000,34.25000000,0.00000775
3.63000000,0.07166042,35.00000000,35.00000000,0.00000790
3.64000000,0.07185716,35.00000000,35.00000000,0.00000805
3.65000000,0.07384200,36.00000000,35.25000000,0.00000818
3.66000000,0.07341426,36.00000000,35.25000000,0.00000829
3.67000000,0.07630150,36.00000000,35.25000000,0.00000840
3.68000000,0.07752694,36.00000000,35.25000000,0.00000848
3.69000000,0.07941471,36.00000000,35.25000000,0.00000856
3.70000000,0.07940478,36.00000000,35.25000000,0.00000865
3.71000000,0.08133278,36.00000000,35.25000000,0.00000873
3.72000000,0.08288552,36.00000000,35.25000000,0.00000883
3.73000000,0.08406594,36.00000000,35.25000000,0.00000886
3.74000000,0.08541397,36.00000000,35.25000000,0.00000889
3.75000000,0.08589177,36.00000000,35.25000000,0.00000893
3.76000000,0.08605395,36.00000000,35.25000000,0.00000897
3.77000000,0.08797601,36.00000000,35.25000000,0.00000901
3.78000000,0.08879359,36.00000000,35.25000000,0.00000906
3.79000000,0.08940705,36.00000000,35.25000000,0.00000911
3.80000000,0.08923497,36.00000000,35.25000000,0.00000917
3.81000000,0.08969795,36.00000000,35.25000000,0.00000923
3.82000000,0.09076026,36.00000000,35.25000000,0.00000929
3.83000000,0.09133215,36.00000000,35.25000000,0.00000936
3.84000000,0.09200211,36.00000000,35.25000000,0.00000943
3.85000000,0.09427858,36.00000000,35.25000000,0.00000950
3.86000000,0.09394619,36.00000000,35.25000000,0.00000957
3.87000000,0.09646831,37.00000000,35.50000000,0.00000965
3.88000000,0.09798620,37.00000000,36.25000000,0.00000973
3.89000000,0.09875290,37.00000000,36.25000000,0.00000981
3.90000000,0.10219448,37.00000000,36.25000000,0.00000989
3.91000000,0.10156584,37.00000000,36.25000000,0.00000997
3.92000000,0.10465639,37.00000000,36.25000000,0.00001005
3.93000000,0.10525962,37.00000000,36.25000000,0.00001014
3.94000000,0.10511660,37.00000000,36.25000000,0.00001022
3.95000000,0.10630266,37.00000000,36.25000000,0.00001024
3.96000000,0.10876886,37.00000000,36.25000000,0.00001026
3.97000000,0.10874428,37.00000000,36.25000000,0.00001027
3.98000000,0.10886031,37.00000000,36.25000000,0.00001029
3.99000000,0.11146876,37.00000000,36.25000000,0.00001030
4.00000000,0.11098023,37.00000000,36.25000000,0.00001031


==> anc/fig18/dmrg_moments_T01.csv <==
tph/omg,M0,M1,M2
-0.100000,3.429470,10.701631,47.282086
0.000000,3.333108,10.898774,49.882491
0.100000,3.378151,11.950376,57.970395


==> anc/fig18/dmrg_moments_T02.csv <==
tph/omg,M0,M1,M2
-0.100000,3.917669,12.328282,55.289866
0.000000,3.930152,13.094615,61.396787
0.100000,4.065085,15.000267,75.714981


==> anc/fig18/dmrg_moments_gs.csv <==
tph/omg,M0,M1,M2
-0.100000,2.798570,9.415275,42.346980
0.000000,2.623643,9.376341,43.699928
0.100000,2.562562,9.835732,47.963446


==> anc/fig18/expval_moments_T01.csv <==
tph/omg,M0,M1,M2
-0.100000,3.430085,10.700359,47.322124
0.000000,3.333858,10.900887,49.880009
0.100000,3.379286,11.957310,57.912119


==> anc/fig18/expval_moments_T02.csv <==
tph/omg,M0,M1,M2
-0.100000,3.918854,12.329243,55.296115
0.000000,3.931295,13.099467,61.361274
0.100000,4.065912,15.004027,75.614994


==> anc/fig18/expval_moments_gs.csv <==
tph/omg,M0,M1,M2
-0.100000,2.798342,9.417427,42.333275
0.000000,2.623434,9.381141,43.628868
0.100000,2.562371,9.847888,48.006677


==> anc/fig19/fig_a_and_b.csv <==
Ms,d(fsum),d(fsum)_nolp,d(M_0),d(M_1),d(M_2)
20,0.000395,0.000753,0.000089,0.000092,0.000317
25,0.000313,0.000683,0.000091,0.000098,0.000308
30,0.000255,0.000633,0.000093,0.000093,0.000306
35,0.000234,0.000616,0.000088,0.000093,0.000306
40,0.000227,0.000610,0.000089,0.000093,0.000306


==> anc/fig19/fig_c.csv <==
omega/2E_p,M25,M35,M40
0.003174,0.004807,0.004587,0.004572
0.006347,0.004664,0.004433,0.004414
0.009521,0.004461,0.004236,0.004217
0.012694,0.004222,0.004021,0.004004
0.015868,0.003978,0.003813,0.003800
0.019042,0.003757,0.003638,0.003630
0.022215,0.003583,0.003516,0.003513
0.025389,0.003475,0.003461,0.003463
0.028563,0.003444,0.003479,0.003485
0.031736,0.003488,0.003565,0.003574
0.034910,0.003601,0.003708,0.003719
0.038083,0.003767,0.003890,0.003902
0.041257,0.003963,0.004090,0.004100
0.044431,0.004167,0.004283,0.004290
0.047604,0.004354,0.004448,0.004452
0.050778,0.004504,0.004570,0.004568
0.053951,0.004603,0.004635,0.004630
0.057125,0.004645,0.004642,0.004632
0.060299,0.004630,0.004593,0.004580
0.063472,0.004566,0.004498,0.004484
0.066646,0.004468,0.004373,0.004360
0.069820,0.004351,0.004236,0.004225
0.072993,0.004236,0.004106,0.004098
0.076167,0.004139,0.004002,0.003999
0.079340,0.004074,0.003940,0.003943
0.082514,0.004054,0.003932,0.003939
0.085688,0.004085,0.003983,0.003994
0.088861,0.004169,0.004095,0.004108
0.092035,0.004305,0.004262,0.004275
0.095208,0.004486,0.004474,0.004486
0.098382,0.004702,0.004717,0.004726
0.101556,0.004937,0.004975,0.004980
0.104729,0.005177,0.005229,0.005228
0.107903,0.005403,0.005460,0.005453
0.111077,0.005597,0.005651,0.005639
0.114250,0.005745,0.005789,0.005773
0.117424,0.005839,0.005863,0.005847
0.120597,0.005874,0.005873,0.005858
0.123771,0.005855,0.005821,0.005810
0.126945,0.005794,0.005720,0.005714
0.130118,0.005707,0.005590,0.005590
0.133292,0.005617,0.005456,0.005461
0.136465,0.005547,0.005349,0.005357
0.139639,0.005519,0.005298,0.005307
0.142813,0.005551,0.005329,0.005338
0.145986,0.005656,0.005460,0.005468
0.149160,0.005841,0.005701,0.005706
0.152333,0.006104,0.006046,0.006049
0.155507,0.006434,0.006475,0.006478
0.158681,0.006814,0.006958,0.006961
0.161854,0.007218,0.007453,0.007456
0.165028,0.007618,0.007913,0.007917
0.168202,0.007982,0.008292,0.008297
0.171375,0.008280,0.008554,0.008557
0.174549,0.008488,0.008672,0.008673
0.177722,0.008591,0.008641,0.008638
0.180896,0.008586,0.008473,0.008465
0.184070,0.008484,0.008201,0.008189
0.187243,0.008313,0.007875,0.007860
0.190417,0.008109,0.007556,0.007539
0.193590,0.007917,0.007309,0.007293
0.196764,0.007785,0.007190,0.007177
0.199938,0.007751,0.007244,0.007236
0.203111,0.007845,0.007493,0.007491
0.206285,0.008080,0.007931,0.007937
0.209459,0.008447,0.008530,0.008543
0.212632,0.008921,0.009231,0.009251
0.215806,0.009461,0.009964,0.009989
0.218979,0.010015,0.010647,0.010674
0.222153,0.010528,0.011203,0.011229
0.225327,0.010949,0.011568,0.011588
0.228500,0.011238,0.011702,0.011713
0.231674,0.011370,0.011596,0.011594
0.234847,0.011339,0.011272,0.011255
0.238021,0.011162,0.010784,0.010753
0.241195,0.010872,0.010208,0.010165
0.244368,0.010518,0.009636,0.009587
0.247542,0.010159,0.009158,0.009110
0.250716,0.009856,0.008857,0.008818
0.253889,0.009662,0.008792,0.008769
0.257063,0.009619,0.008988,0.008986
0.260236,0.009749,0.009440,0.009460
0.263410,0.010048,0.010101,0.010142
0.266584,0.010490,0.010900,0.010955
0.269757,0.011027,0.011739,0.011802
0.272931,0.011596,0.012516,0.012577
0.276104,0.012126,0.013131,0.013181
0.279278,0.012552,0.013506,0.013538
0.282452,0.012821,0.013589,0.013599
0.285625,0.012899,0.013369,0.013354
0.288799,0.012782,0.012873,0.012835
0.291973,0.012488,0.012165,0.012107
0.295146,0.012063,0.011338,0.011267
0.298320,0.011564,0.010503,0.010426
0.301493,0.011061,0.009771,0.009697
0.304667,0.010620,0.009243,0.009182
0.307841,0.010297,0.008995,0.008954
0.311014,0.010131,0.009066,0.009051
0.314188,0.010141,0.009453,0.009469
0.317361,0.010326,0.010113,0.010161
0.320535,0.010661,0.010967,0.011043
0.323709,0.011108,0.011910,0.012006
0.326882,0.011617,0.012823,0.012929
0.330056,0.012132,0.013592,0.013692
0.333230,0.012599,0.014118,0.014199
0.336403,0.012967,0.014334,0.014382
0.339577,0.013199,0.014212,0.014217
0.342750,0.013271,0.013766,0.013726
0.345924,0.013179,0.013056,0.012974
0.349098,0.012935,0.012176,0.012061
0.352271,0.012572,0.011243,0.011110
0.355445,0.012139,0.010386,0.010253
0.358618,0.011692,0.009726,0.009610
0.361792,0.011294,0.009360,0.009277
0.364966,0.011004,0.009348,0.009310
0.368139,0.010867,0.009707,0.009719
0.371313,0.010910,0.010402,0.010464
0.374487,0.011138,0.011355,0.011460
0.377660,0.011532,0.012452,0.012587
0.380834,0.012049,0.013558,0.013707
0.384007,0.012632,0.014534,0.014679
0.387181,0.013214,0.015256,0.015381
0.390355,0.013726,0.015636,0.015723
0.393528,0.014112,0.015624,0.015663
0.396702,0.014329,0.015228,0.015210
0.399875,0.014360,0.014504,0.014428
0.403049,0.014208,0.013551,0.013425
0.406223,0.013905,0.012505,0.012340
0.409396,0.013498,0.011510,0.011326
0.412570,0.013049,0.010710,0.010529
0.415743,0.012628,0.010224,0.010069
0.418917,0.012300,0.010130,0.010023
0.422091,0.012118,0.010459,0.010417
0.425264,0.012119,0.011185,0.011216
0.428438,0.012320,0.012232,0.012336
0.431612,0.012710,0.013482,0.013649
0.434785,0.013256,0.014788,0.014999
0.437959,0.013907,0.015998,0.016225
0.441132,0.014597,0.016967,0.017183
0.444306,0.015252,0.017584,0.017760
0.447480,0.015803,0.017779,0.017891
0.450653,0.016193,0.017539,0.017569
0.453827,0.016382,0.016903,0.016845
0.457000,0.016354,0.015962,0.015820
0.460174,0.016120,0.014845,0.014635
0.463348,0.015717,0.013705,0.013449
0.466521,0.015203,0.012695,0.012423
0.469695,0.014652,0.011952,0.011697
0.472869,0.014141,0.011580,0.011374
0.476042,0.013746,0.011636,0.011506
0.479216,0.013527,0.012124,0.012088
0.482389,0.013525,0.012994,0.013061
0.485563,0.013753,0.014150,0.014316
0.488737,0.014196,0.015459,0.015709
0.491910,0.014812,0.016775,0.017080
0.495084,0.015539,0.017946,0.018272
0.498257,0.016300,0.018843,0.019151
0.501431,0.017016,0.019370,0.019620
0.504605,0.017613,0.019477,0.019635
0.507778,0.018035,0.019165,0.019207
0.510952,0.018246,0.018490,0.018404
0.514126,0.018241,0.017551,0.017342
0.517299,0.018040,0.016481,0.016169
0.520473,0.017687,0.015429,0.015049
0.523646,0.017246,0.014543,0.014139
0.526820,0.016789,0.013950,0.013572
0.529994,0.016389,0.013739,0.013437
0.533167,0.016109,0.013954,0.013769
0.536341,0.015994,0.014582,0.014542
0.539514,0.016066,0.015558,0.015675
0.542688,0.016323,0.016773,0.017039
0.545862,0.016739,0.018087,0.018474
0.549035,0.017266,0.019345,0.019809
0.552209,0.017843,0.020398,0.020882
0.555383,0.018406,0.021121,0.021563
0.558556,0.018892,0.021430,0.021772
0.561730,0.019252,0.021290,0.021484
0.564903,0.019452,0.020724,0.020740
0.568077,0.019482,0.019810,0.019637
0.571251,0.019356,0.018669,0.018322
0.574424,0.019104,0.017455,0.016971
0.577598,0.018778,0.016333,0.015769
0.580771,0.018436,0.015462,0.014887
0.583945,0.018137,0.014971,0.014459
0.587119,0.017935,0.014945,0.014564
0.590292,0.017872,0.015412,0.015215
0.593466,0.017971,0.016336,0.016356
0.596640,0.018232,0.017624,0.017866
0.599813,0.018638,0.019133,0.019575
0.602987,0.019150,0.020692,0.021282
0.606160,0.019717,0.022115,0.022783
0.609334,0.020281,0.023234,0.023896
0.612508,0.020782,0.023914,0.024484
0.615681,0.021169,0.024074,0.024475
0.618855,0.021401,0.023697,0.023871
0.622028,0.021458,0.022831,0.022749
0.625202,0.021338,0.021586,0.021250
0.628376,0.021059,0.020119,0.019565
0.631549,0.020659,0.018614,0.017906
0.634723,0.020188,0.017261,0.016486
0.637896,0.019706,0.016231,0.015486
0.641070,0.019273,0.015657,0.015037
0.644244,0.018943,0.015617,0.015204
0.647417,0.018760,0.016123,0.015975
0.650591,0.018750,0.017123,0.017265
0.653765,0.018921,0.018505,0.018926
0.656938,0.019263,0.020109,0.020762
0.660112,0.019746,0.021751,0.022558
0.663285,0.020328,0.023241,0.024104
0.666459,0.020958,0.024409,0.025220
0.669633,0.021584,0.025126,0.025780
0.672806,0.022152,0.025320,0.025732
0.675980,0.022621,0.024989,0.025100
0.679153,0.022958,0.024194,0.023983
0.682327,0.023145,0.023057,0.022544
0.685501,0.023181,0.021745,0.020988
0.688674,0.023076,0.020442,0.019533
0.691848,0.022854,0.019329,0.018379
0.695022,0.022549,0.018558,0.017687
0.698195,0.022200,0.018231,0.017550
0.701369,0.021846,0.018387,0.017985
0.704542,0.021525,0.018999,0.018930
0.707716,0.021267,0.019977,0.020255
0.710890,0.021092,0.021183,0.021776
0.714063,0.021009,0.022449,0.023287
0.717237,0.021014,0.023601,0.024582
0.720410,0.021095,0.024481,0.025484
0.723584,0.021230,0.024970,0.025871
0.726758,0.021393,0.024999,0.025685
0.729931,0.021558,0.024562,0.024946
0.733105,0.021703,0.023713,0.023743
0.736279,0.021811,0.022559,0.022228
0.739452,0.021877,0.021252,0.020595
0.742626,0.021903,0.019964,0.019057
0.745799,0.021901,0.018869,0.017820
0.748973,0.021889,0.018123,0.017058
0.752147,0.021890,0.017839,0.016890
0.755320,0.021927,0.018079,0.017365
0.758494,0.022019,0.018838,0.018451
0.761667,0.022180,0.020047,0.020041
0.764841,0.022414,0.021581,0.021962
0.768015,0.022718,0.023268,0.023995
0.771188,0.023074,0.024916,0.025903
0.774362,0.023459,0.026335,0.027461
0.777536,0.023838,0.027359,0.028485
0.780709,0.024176,0.027870,0.028854
0.783883,0.024435,0.027810,0.028527
0.787056,0.024579,0.027190,0.027549
0.790230,0.024584,0.026087,0.026039
0.793404,0.024433,0.024633,0.024181
0.796577,0.024129,0.022996,0.022194
0.799751,0.023686,0.021360,0.020306
0.802924,0.023134,0.019904,0.018726
0.806098,0.022519,0.018779,0.017620
0.809272,0.021889,0.018090,0.017092
0.812445,0.021301,0.017893,0.017176
0.815619,0.020807,0.018182,0.017835
0.818793,0.020450,0.018901,0.018968
0.821966,0.020263,0.019946,0.020421
0.825140,0.020264,0.021183,0.022014
0.828313,0.020452,0.022464,0.023553
0.831487,0.020812,0.023641,0.024859
0.834661,0.021313,0.024587,0.025789
0.837834,0.021914,0.025208,0.026247
0.841008,0.022565,0.025453,0.026199
0.844181,0.023214,0.025321,0.025679
0.847355,0.023808,0.024859,0.024778
0.850529,0.024302,0.024153,0.023636
0.853702,0.024662,0.023320,0.022426
0.856876,0.024865,0.022488,0.021322
0.860050,0.024903,0.021780,0.020484
0.863223,0.024783,0.021295,0.020032
0.866397,0.024528,0.021099,0.020025
0.869570,0.024168,0.021210,0.020462
0.872744,0.023743,0.021600,0.021273
0.875918,0.023294,0.022202,0.022337
0.879091,0.022856,0.022913,0.023494
0.882265,0.022461,0.023618,0.024572
0.885438,0.022129,0.024198,0.025407
0.888612,0.021869,0.024554,0.025870
0.891786,0.021680,0.024616,0.025876
0.894959,0.021551,0.024352,0.025402
0.898133,0.021467,0.023773,0.024487
0.901306,0.021412,0.022932,0.023222
0.904480,0.021368,0.021915,0.021747
0.907654,0.021325,0.020833,0.020227
0.910827,0.021278,0.019809,0.018836
0.914001,0.021228,0.018959,0.017736
0.917175,0.021182,0.018387,0.017060
0.920348,0.021154,0.018163,0.016893
0.923522,0.021158,0.018324,0.017266
0.926695,0.021210,0.018860,0.018145
0.929869,0.021322,0.019721,0.019440
0.933043,0.021502,0.020819,0.021010
0.936216,0.021748,0.022036,0.022678
0.939390,0.022051,0.023240,0.024256
0.942563,0.022392,0.024299,0.025562
0.945737,0.022742,0.025095,0.026448
0.948911,0.023066,0.025543,0.026813
0.952084,0.023325,0.025592,0.026621
0.955258,0.023483,0.025240,0.025898
0.958432,0.023510,0.024528,0.024734
0.961605,0.023383,0.023535,0.023266
0.964779,0.023098,0.022369,0.021662
0.967952,0.022663,0.021150,0.020098
0.971126,0.022104,0.020000,0.018737
0.974300,0.021458,0.019026,0.017709
0.977473,0.020774,0.018307,0.017099
0.980647,0.020105,0.017892,0.016939
0.983820,0.019502,0.017791,0.017206
0.986994,0.019011,0.017981,0.017830
0.990168,0.018667,0.018407,0.018703
0.993341,0.018491,0.018993,0.019696
0.996515,0.018488,0.019651,0.020673
0.999689,0.018647,0.020293,0.021509
1.002862,0.018944,0.020839,0.022101
1.006036,0.019342,0.021228,0.022383
1.009209,0.019796,0.021422,0.022331
1.012383,0.020258,0.021412,0.021963
1.015557,0.020682,0.021216,0.021341
1.018730,0.021027,0.020872,0.020558
1.021904,0.021260,0.020439,0.019724
1.025077,0.021362,0.019983,0.018956
1.028251,0.021331,0.019567,0.018358
1.031425,0.021175,0.019247,0.018007
1.034598,0.020916,0.019059,0.017942
1.037772,0.020586,0.019018,0.018163
1.040946,0.020220,0.019113,0.018625
1.044119,0.019853,0.019314,0.019249
1.047293,0.019513,0.019571,0.019931
1.050466,0.019221,0.019827,0.020561
1.053640,0.018986,0.020023,0.021033
1.056814,0.018806,0.020106,0.021263
1.059987,0.018668,0.020040,0.021198
1.063161,0.018557,0.019808,0.020826
1.066334,0.018450,0.019413,0.020170
1.069508,0.018329,0.018883,0.019292
1.072682,0.018182,0.018260,0.018279
1.075855,0.018001,0.017603,0.017237
1.079029,0.017792,0.016975,0.016273
1.082203,0.017564,0.016435,0.015488
1.085376,0.017336,0.016038,0.014962
1.088550,0.017130,0.015820,0.014746
1.091723,0.016970,0.015799,0.014856
1.094897,0.016874,0.015972,0.015271
1.098071,0.016859,0.016314,0.015936
1.101244,0.016929,0.016782,0.016769
1.104418,0.017081,0.017319,0.017668
1.107591,0.017299,0.017859,0.018524
1.110765,0.017558,0.018339,0.019233
1.113939,0.017825,0.018700,0.019711
1.117112,0.018063,0.018898,0.019899
1.120286,0.018234,0.018906,0.019775
1.123460,0.018304,0.018719,0.019351
1.126633,0.018248,0.018352,0.018674
1.129807,0.018056,0.017838,0.017817
1.132980,0.017728,0.017224,0.016871
1.136154,0.017283,0.016565,0.015931
1.139328,0.016753,0.015919,0.015087
1.142501,0.016178,0.015336,0.014413
1.145675,0.015605,0.014858,0.013958
1.148848,0.015082,0.014513,0.013743
1.152022,0.014650,0.014313,0.013760
1.155196,0.014338,0.014251,0.013976
1.158369,0.014164,0.014310,0.014336
1.161543,0.014127,0.014460,0.014775
1.164716,0.014213,0.014662,0.015222
1.167890,0.014395,0.014878,0.015610
1.171064,0.014636,0.015071,0.015885
1.174237,0.014894,0.015212,0.016010
1.177411,0.015127,0.015281,0.015968
1.180585,0.015302,0.015267,0.015765
1.183758,0.015389,0.015172,0.015426
1.186932,0.015376,0.015009,0.014993
1.190105,0.015260,0.014795,0.014518
1.193279,0.015053,0.014556,0.014055
1.196453,0.014777,0.014314,0.013656
1.199626,0.014460,0.014091,0.013358
1.202800,0.014135,0.013903,0.013186
1.205973,0.013833,0.013759,0.013144
1.209147,0.013581,0.013660,0.013218
1.212321,0.013394,0.013599,0.013379
1.215494,0.013279,0.013563,0.013584
1.218668,0.013229,0.013535,0.013787
1.221842,0.013228,0.013497,0.013941
1.225015,0.013252,0.013431,0.014007
1.228189,0.013273,0.013326,0.013960
1.231362,0.013262,0.013174,0.013787
1.234536,0.013197,0.012974,0.013495
1.237710,0.013063,0.012734,0.013104
1.240883,0.012855,0.012466,0.012648
1.244057,0.012582,0.012188,0.012166
1.247230,0.012263,0.011919,0.011704
1.250404,0.011923,0.011679,0.011303
1.253578,0.011595,0.011484,0.010997
1.256751,0.011309,0.011345,0.010808
1.259925,0.011094,0.011269,0.010746
1.263099,0.010968,0.011253,0.010806
1.266272,0.010940,0.011289,0.010968
1.269446,0.011006,0.011362,0.011201
1.272619,0.011148,0.011455,0.011468
1.275793,0.011340,0.011546,0.011725
1.278967,0.011548,0.011616,0.011934
1.282140,0.011734,0.011646,0.012061
1.285314,0.011863,0.011625,0.012082
1.288487,0.011905,0.011544,0.011987
1.291661,0.011840,0.011404,0.011778
1.294835,0.011662,0.011208,0.011472
1.298008,0.011378,0.010967,0.011093
1.301182,0.011006,0.010697,0.010676
1.304356,0.010576,0.010413,0.010254
1.307529,0.010127,0.010134,0.009863
1.310703,0.009697,0.009876,0.009530
1.313876,0.009323,0.009651,0.009275
1.317050,0.009034,0.009469,0.009109
1.320224,0.008851,0.009333,0.009031
1.323397,0.008779,0.009243,0.009031
1.326571,0.008810,0.009192,0.009092
1.329744,0.008926,0.009172,0.009189
1.332918,0.009096,0.009171,0.009298
1.336092,0.009286,0.009177,0.009394
1.339265,0.009458,0.009178,0.009455
1.342439,0.009579,0.009165,0.009467
1.345613,0.009624,0.009131,0.009421
1.348786,0.009578,0.009072,0.009317
1.351960,0.009438,0.008988,0.009160
1.355133,0.009213,0.008883,0.008965
1.358307,0.008924,0.008760,0.008746
1.361481,0.008597,0.008627,0.008522
1.364654,0.008266,0.008488,0.008310
1.367828,0.007962,0.008352,0.008125
1.371001,0.007711,0.008222,0.007975
1.374175,0.007533,0.008101,0.007866
1.377349,0.007437,0.007991,0.007795
1.380522,0.007421,0.007890,0.007755
1.383696,0.007471,0.007798,0.007737
1.386870,0.007565,0.007711,0.007726
1.390043,0.007676,0.007625,0.007711
1.393217,0.007775,0.007537,0.007679
1.396390,0.007833,0.007444,0.007622
1.399564,0.007830,0.007345,0.007535
1.402738,0.007752,0.007238,0.007418
1.405911,0.007597,0.007126,0.007275
1.409085,0.007372,0.007011,0.007114
1.412258,0.007096,0.006896,0.006943
1.415432,0.006792,0.006785,0.006773
1.418606,0.006490,0.006681,0.006617
1.421779,0.006218,0.006589,0.006481
1.424953,0.006001,0.006510,0.006373
1.428126,0.005856,0.006443,0.006295
1.431300,0.005793,0.006388,0.006246
1.434474,0.005808,0.006341,0.006222
1.437647,0.005890,0.006300,0.006217
1.440821,0.006018,0.006259,0.006219
1.443995,0.006166,0.006214,0.006221
1.447168,0.006303,0.006162,0.006212
1.450342,0.006403,0.006099,0.006184
1.453515,0.006443,0.006024,0.006131
1.456689,0.006409,0.005936,0.006052
1.459863,0.006294,0.005837,0.005948
1.463036,0.006104,0.005729,0.005821
1.466210,0.005852,0.005615,0.005679
1.469383,0.005561,0.005499,0.005528
1.472557,0.005258,0.005385,0.005378
1.475731,0.004969,0.005275,0.005236
1.478904,0.004720,0.005174,0.005108
1.482078,0.004532,0.005083,0.005000
1.485252,0.004417,0.005003,0.004914
1.488425,0.004379,0.004934,0.004849
1.491599,0.004412,0.004874,0.004804
1.494772,0.004500,0.004822,0.004773
1.497946,0.004622,0.004776,0.004752
1.501120,0.004755,0.004731,0.004734
1.504293,0.004872,0.004685,0.004714
1.507467,0.004950,0.004637,0.004687
1.510640,0.004973,0.004584,0.004648
1.513814,0.004931,0.004527,0.004596
1.516988,0.004822,0.004464,0.004530
1.520161,0.004654,0.004397,0.004453
1.523335,0.004442,0.004326,0.004366
1.526509,0.004206,0.004254,0.004274
1.529682,0.003967,0.004182,0.004180
1.532856,0.003749,0.004111,0.004088
1.536029,0.003570,0.004042,0.004002
1.539203,0.003444,0.003974,0.003924
1.542377,0.003377,0.003909,0.003854
1.545550,0.003368,0.003846,0.003794
1.548724,0.003409,0.003785,0.003741
1.551897,0.003485,0.003725,0.003694
1.555071,0.003578,0.003665,0.003651
1.558245,0.003667,0.003605,0.003608
1.561418,0.003733,0.003545,0.003564
1.564592,0.003762,0.003485,0.003517
1.567766,0.003742,0.003425,0.003465
1.570939,0.003671,0.003365,0.003409
1.574113,0.003552,0.003307,0.003349
1.577286,0.003393,0.003250,0.003286
1.580460,0.003210,0.003196,0.003222
1.583634,0.003020,0.003145,0.003158
1.586807,0.002840,0.003097,0.003097
1.589981,0.002687,0.003052,0.003039
1.593154,0.002573,0.003010,0.002985
1.596328,0.002505,0.002970,0.002937
1.599502,0.002485,0.002930,0.002894
1.602675,0.002507,0.002890,0.002854
1.605849,0.002562,0.002849,0.002818
1.609023,0.002636,0.002805,0.002783
1.612196,0.002712,0.002759,0.002748
1.615370,0.002776,0.002710,0.002711
1.618543,0.002813,0.002658,0.002671
1.621717,0.002815,0.002605,0.002628
1.624891,0.002776,0.002552,0.002581
1.628064,0.002696,0.002498,0.002530
1.631238,0.002582,0.002446,0.002478
1.634411,0.002443,0.002397,0.002424
1.637585,0.002292,0.002350,0.002370
1.640759,0.002142,0.002306,0.002317
1.643932,0.002007,0.002266,0.002266
1.647106,0.001899,0.002228,0.002219
1.650280,0.001823,0.002193,0.002175
1.653453,0.001784,0.002160,0.002136
1.656627,0.001781,0.002128,0.002100
1.659800,0.001807,0.002095,0.002068
1.662974,0.001854,0.002062,0.002039
1.666148,0.001910,0.002028,0.002011
1.669321,0.001964,0.001993,0.001984
1.672495,0.002004,0.001955,0.001956
1.675668,0.002022,0.001917,0.001927
1.678842,0.002013,0.001879,0.001896
1.682016,0.001973,0.001840,0.001863
1.685189,0.001905,0.001802,0.001828
1.688363,0.001815,0.001766,0.001792
1.691536,0.001711,0.001731,0.001754
1.694710,0.001601,0.001699,0.001716
1.697884,0.001497,0.001669,0.001678
1.701057,0.001406,0.001640,0.001641
1.704231,0.001336,0.001613,0.001605
1.707405,0.001290,0.001586,0.001571
1.710578,0.001270,0.001559,0.001539
1.713752,0.001272,0.001532,0.001509
1.716925,0.001292,0.001503,0.001481
1.720099,0.001323,0.001473,0.001454
1.723273,0.001357,0.001442,0.001428
1.726446,0.001385,0.001410,0.001403
1.729620,0.001402,0.001377,0.001379
1.732793,0.001402,0.001345,0.001354
1.735967,0.001383,0.001314,0.001330
1.739141,0.001345,0.001285,0.001305
1.742314,0.001290,0.001257,0.001280
1.745488,0.001223,0.001232,0.001254
1.748662,0.001150,0.001210,0.001228
1.751835,0.001078,0.001189,0.001202
1.755009,0.001011,0.001171,0.001177
1.758182,0.000957,0.001153,0.001152
1.761356,0.000917,0.001136,0.001128
1.764530,0.000894,0.001118,0.001105
1.767703,0.000886,0.001100,0.001082
1.770877,0.000891,0.001079,0.001060
1.774050,0.000905,0.001057,0.001039
1.777224,0.000924,0.001034,0.001019
1.780398,0.000941,0.001008,0.000999
1.783571,0.000953,0.000982,0.000979
1.786745,0.000955,0.000956,0.000960
1.789919,0.000946,0.000930,0.000940
1.793092,0.000925,0.000906,0.000921
1.796266,0.000893,0.000883,0.000901
1.799439,0.000851,0.000862,0.000882
1.802613,0.000804,0.000844,0.000863
1.805787,0.000755,0.000828,0.000843
1.808960,0.000708,0.000815,0.000824
1.812134,0.000668,0.000802,0.000806
1.815307,0.000635,0.000790,0.000788
1.818481,0.000613,0.000779,0.000770
1.821655,0.000601,0.000766,0.000753
1.824828,0.000598,0.000753,0.000737
1.828002,0.000602,0.000738,0.000722
1.831176,0.000611,0.000722,0.000707
1.834349,0.000621,0.000704,0.000693
1.837523,0.000629,0.000685,0.000679
1.840696,0.000632,0.000665,0.000665
1.843870,0.000629,0.000646,0.000652
1.847044,0.000618,0.000628,0.000638
1.850217,0.000600,0.000610,0.000625
1.853391,0.000576,0.000595,0.000611
1.856564,0.000547,0.000581,0.000598
1.859738,0.000516,0.000569,0.000584
1.862912,0.000485,0.000559,0.000570
1.866085,0.000457,0.000550,0.000557
1.869259,0.000433,0.000542,0.000543
1.872433,0.000415,0.000534,0.000530
1.875606,0.000403,0.000525,0.000517
1.878780,0.000397,0.000516,0.000504
1.881953,0.000395,0.000505,0.000492
1.885127,0.000397,0.000494,0.000481
1.888301,0.000400,0.000481,0.000470
1.891474,0.000404,0.000467,0.000460
1.894648,0.000405,0.000452,0.000450
1.897821,0.000403,0.000438,0.000440
1.900995,0.000398,0.000424,0.000431
1.904169,0.000389,0.000411,0.000422
1.907342,0.000375,0.000400,0.000413
1.910516,0.000359,0.000390,0.000404
1.913689,0.000341,0.000382,0.000395
1.916863,0.000323,0.000375,0.000386
1.920037,0.000305,0.000369,0.000376
1.923210,0.000289,0.000364,0.000367
1.926384,0.000276,0.000359,0.000358
1.929558,0.000266,0.000354,0.000349
1.932731,0.000259,0.000348,0.000340
1.935905,0.000255,0.000341,0.000331
1.939078,0.000254,0.000333,0.000323
1.942252,0.000254,0.000324,0.000314
1.945426,0.000254,0.000314,0.000307
1.948599,0.000254,0.000303,0.000300
1.951773,0.000253,0.000293,0.000293
1.954946,0.000250,0.000282,0.000286
1.958120,0.000245,0.000272,0.000280
1.961294,0.000238,0.000264,0.000274
1.964467,0.000229,0.000256,0.000268
1.967641,0.000218,0.000250,0.000262
1.970815,0.000207,0.000245,0.000255
1.973988,0.000196,0.000242,0.000249
1.977162,0.000186,0.000239,0.000243
1.980335,0.000177,0.000236,0.000236
1.983509,0.000170,0.000233,0.000230
1.986683,0.000164,0.000229,0.000224
1.989856,0.000161,0.000225,0.000218
1.993030,0.000158,0.000220,0.000212
1.996203,0.000157,0.000214,0.000206
1.999377,0.000157,0.000207,0.000201
2.002551,0.000156,0.000200,0.000196
2.005724,0.000155,0.000192,0.000192
2.008898,0.000154,0.000185,0.000187
2.012072,0.000151,0.000178,0.000183
2.015245,0.000147,0.000172,0.000179
2.018419,0.000142,0.000166,0.000175
2.021592,0.000136,0.000162,0.000171
2.024766,0.000130,0.000158,0.000166
2.027940,0.000123,0.000155,0.000162
2.031113,0.000117,0.000153,0.000158
2.034287,0.000111,0.000151,0.000154
2.037460,0.000106,0.000150,0.000149
2.040634,0.000102,0.000148,0.000145
2.043808,0.000099,0.000145,0.000140
2.046981,0.000097,0.000142,0.000136
2.050155,0.000095,0.000139,0.000133
2.053329,0.000094,0.000134,0.000129
2.056502,0.000093,0.000129,0.000126
2.059676,0.000093,0.000124,0.000123
2.062849,0.000092,0.000119,0.000120
2.066023,0.000090,0.000114,0.000117
2.069197,0.000088,0.000109,0.000114
2.072370,0.000086,0.000106,0.000112
2.075544,0.000083,0.000102,0.000109
2.078717,0.000079,0.000100,0.000107
2.081891,0.000076,0.000098,0.000104
2.085065,0.000072,0.000097,0.000101
2.088238,0.000068,0.000096,0.000098
2.091412,0.000065,0.000095,0.000095
2.094586,0.000062,0.000094,0.000092
2.097759,0.000060,0.000092,0.000089
2.100933,0.000058,0.000090,0.000087
2.104106,0.000057,0.000088,0.000084
2.107280,0.000056,0.000085,0.000081
2.110454,0.000055,0.000082,0.000079
2.113627,0.000054,0.000079,0.000077
2.116801,0.000053,0.000075,0.000075
2.119974,0.000052,0.000072,0.000074
2.123148,0.000051,0.000069,0.000072
2.126322,0.000050,0.000066,0.000070
2.129495,0.000049,0.000064,0.000069
2.132669,0.000047,0.000062,0.000067
2.135843,0.000045,0.000061,0.000065
2.139016,0.000043,0.000060,0.000064
2.142190,0.000041,0.000059,0.000062
2.145363,0.000039,0.000059,0.000060
2.148537,0.000037,0.000058,0.000058
2.151711,0.000036,0.000057,0.000056
2.154884,0.000034,0.000056,0.000054
2.158058,0.000033,0.000055,0.000052
2.161231,0.000032,0.000053,0.000051
2.164405,0.000032,0.000052,0.000049
2.167579,0.000031,0.000049,0.000048
2.170752,0.000030,0.000047,0.000047
2.173926,0.000030,0.000045,0.000045
2.177099,0.000029,0.000043,0.000044
2.180273,0.000029,0.000041,0.000043
2.183447,0.000028,0.000039,0.000043
2.186620,0.000027,0.000038,0.000042
2.189794,0.000026,0.000037,0.000041
2.192968,0.000025,0.000036,0.000039
2.196141,0.000024,0.000036,0.000038
2.199315,0.000023,0.000036,0.000037
2.202488,0.000022,0.000035,0.000036
2.205662,0.000021,0.000035,0.000034
2.208836,0.000020,0.000035,0.000033
2.212009,0.000019,0.000034,0.000032
2.215183,0.000019,0.000033,0.000031
2.218356,0.000018,0.000032,0.000030
2.221530,0.000018,0.000030,0.000029
2.224704,0.000017,0.000029,0.000028
2.227877,0.000017,0.000027,0.000028
2.231051,0.000016,0.000026,0.000027
2.234225,0.000016,0.000025,0.000026
2.237398,0.000016,0.000024,0.000026
2.240572,0.000015,0.000023,0.000025
2.243745,0.000015,0.000022,0.000025
2.246919,0.000014,0.000022,0.000024
2.250093,0.000014,0.000021,0.000023
2.253266,0.000013,0.000021,0.000023
2.256440,0.000013,0.000021,0.000022
2.259613,0.000012,0.000021,0.000021
2.262787,0.000012,0.000021,0.000020
2.265961,0.000011,0.000020,0.000019
2.269134,0.000011,0.000020,0.000019
2.272308,0.000010,0.000019,0.000018
2.275482,0.000010,0.000018,0.000017
2.278655,0.000010,0.000018,0.000017
2.281829,0.000009,0.000017,0.000017
2.285002,0.000009,0.000016,0.000016
2.288176,0.000009,0.000015,0.000016
2.291350,0.000009,0.000014,0.000016
2.294523,0.000008,0.000014,0.000015
2.297697,0.000008,0.000013,0.000015
2.300870,0.000008,0.000013,0.000014
2.304044,0.000008,0.000013,0.000014
2.307218,0.000007,0.000013,0.000014
2.310391,0.000007,0.000012,0.000013
2.313565,0.000007,0.000012,0.000013
2.316739,0.000006,0.000012,0.000012
2.319912,0.000006,0.000012,0.000012
2.323086,0.000006,0.000012,0.000011
2.326259,0.000006,0.000011,0.000011
2.329433,0.000006,0.000011,0.000010
2.332607,0.000005,0.000010,0.000010
2.335780,0.000005,0.000010,0.000010
2.338954,0.000005,0.000009,0.000010
2.342127,0.000005,0.000009,0.000009
2.345301,0.000005,0.000008,0.000009
2.348475,0.000005,0.000008,0.000009
2.351648,0.000004,0.000008,0.000009
2.354822,0.000004,0.000007,0.000009
2.357996,0.000004,0.000007,0.000008
2.361169,0.000004,0.000007,0.000008
2.364343,0.000004,0.000007,0.000008
2.367516,0.000004,0.000007,0.000007
2.370690,0.000003,0.000007,0.000007
2.373864,0.000003,0.000007,0.000007
2.377037,0.000003,0.000007,0.000007
2.380211,0.000003,0.000007,0.000006
2.383384,0.000003,0.000006,0.000006
2.386558,0.000003,0.000006,0.000006
2.389732,0.000003,0.000006,0.000006
2.392905,0.000003,0.000005,0.000005
2.396079,0.000003,0.000005,0.000005
2.399253,0.000003,0.000005,0.000005
2.402426,0.000002,0.000005,0.000005
2.405600,0.000002,0.000004,0.000005
2.408773,0.000002,0.000004,0.000005
2.411947,0.000002,0.000004,0.000005
2.415121,0.000002,0.000004,0.000005
2.418294,0.000002,0.000004,0.000005
2.421468,0.000002,0.000004,0.000004
2.424641,0.000002,0.000004,0.000004
2.427815,0.000002,0.000004,0.000004
2.430989,0.000002,0.000004,0.000004
2.434162,0.000002,0.000004,0.000004
2.437336,0.000002,0.000004,0.000003
2.440509,0.000002,0.000004,0.000003
2.443683,0.000002,0.000003,0.000003
2.446857,0.000001,0.000003,0.000003
2.450030,0.000001,0.000003,0.000003
2.453204,0.000001,0.000003,0.000003
2.456378,0.000001,0.000003,0.000003
2.459551,0.000001,0.000002,0.000003
2.462725,0.000001,0.000002,0.000003
2.465898,0.000001,0.000002,0.000003
2.469072,0.000001,0.000002,0.000003
2.472246,0.000001,0.000002,0.000003
2.475419,0.000001,0.000002,0.000002
2.478593,0.000001,0.000002,0.000002
2.481766,0.000001,0.000002,0.000002
2.484940,0.000001,0.000002,0.000002
2.488114,0.000001,0.000002,0.000002
2.491287,0.000001,0.000002,0.000002
2.494461,0.000001,0.000002,0.000002
2.497635,0.000001,0.000002,0.000002
2.500808,0.000001,0.000002,0.000002
2.503982,0.000001,0.000002,0.000002
2.507155,0.000001,0.000001,0.000002
2.510329,0.000001,0.000001,0.000002
2.513503,0.000001,0.000001,0.000002
2.516676,0.000001,0.000001,0.000002
2.519850,0.000001,0.000001,0.000001
2.523023,0.000001,0.000001,0.000001
2.526197,0.000000,0.000001,0.000001
2.529371,0.000000,0.000001,0.000001
2.532544,0.000000,0.000001,0.000001
2.535718,0.000000,0.000001,0.000001
2.538892,0.000000,0.000001,0.000001
2.542065,0.000000,0.000001,0.000001
2.545239,0.000000,0.000001,0.000001
2.548412,0.000000,0.000001,0.000001
2.551586,0.000000,0.000001,0.000001
2.554760,0.000000,0.000001,0.000001
2.557933,0.000000,0.000001,0.000001
2.561107,0.000000,0.000001,0.000001
2.564280,0.000000,0.000001,0.000001
2.567454,0.000000,0.000001,0.000001
2.570628,0.000000,0.000001,0.000001
2.573801,0.000000,0.000001,0.000001
2.576975,0.000000,0.000001,0.000001
2.580149,0.000000,0.000001,0.000001
2.583322,0.000000,0.000001,0.000001
2.586496,0.000000,0.000001,0.000001
2.589669,0.000000,0.000001,0.000001
2.592843,0.000000,0.000001,0.000001
2.596017,0.000000,0.000001,0.000001
2.599190,0.000000,0.000001,0.000001
2.602364,0.000000,0.000001,0.000001
2.605537,0.000000,0.000000,0.000000
2.608711,0.000000,0.000000,0.000000
2.611885,0.000000,0.000000,0.000000
2.615058,0.000000,0.000000,0.000000
2.618232,0.000000,0.000000,0.000000
2.621406,0.000000,0.000000,0.000000
2.624579,0.000000,0.000000,0.000000
2.627753,0.000000,0.000000,0.000000
2.630926,0.000000,0.000000,0.000000
2.634100,0.000000,0.000000,0.000000
2.637274,0.000000,0.000000,0.000000
2.640447,0.000000,0.000000,0.000000
2.643621,0.000000,0.000000,0.000000
2.646794,0.000000,0.000000,0.000000
2.649968,0.000000,0.000000,0.000000
2.653142,0.000000,0.000000,0.000000
2.656315,0.000000,0.000000,0.000000
2.659489,-0.000000,0.000000,0.000000
2.662663,-0.000000,0.000000,0.000000
2.665836,-0.000000,0.000000,0.000000
2.669010,-0.000000,0.000000,0.000000
2.672183,-0.000000,0.000000,0.000000
2.675357,0.000000,0.000000,0.000000
2.678531,0.000000,0.000000,0.000000
2.681704,0.000000,0.000000,0.000000
2.684878,-0.000000,0.000000,0.000000
2.688051,-0.000000,0.000000,0.000000
2.691225,-0.000000,0.000000,0.000000
2.694399,-0.000000,0.000000,0.000000
2.697572,-0.000000,0.000000,0.000000
2.700746,-0.000000,0.000000,0.000000
2.703919,-0.000000,0.000000,0.000000
2.707093,-0.000000,0.000000,0.000000
2.710267,-0.000000,0.000000,0.000000
2.713440,-0.000000,0.000000,0.000000
2.716614,-0.000000,0.000000,0.000000
2.719788,-0.000000,0.000000,0.000000
2.722961,-0.000000,0.000000,0.000000
2.726135,-0.000000,0.000000,0.000000
2.729308,-0.000000,0.000000,0.000000
2.732482,-0.000000,0.000000,0.000000
2.735656,-0.000000,0.000000,0.000000
2.738829,-0.000000,0.000000,0.000000
2.742003,-0.000000,0.000000,0.000000
2.745176,-0.000000,0.000000,0.000000
2.748350,-0.000000,0.000000,0.000000
2.751524,-0.000000,0.000000,0.000000
2.754697,-0.000000,0.000000,0.000000
2.757871,-0.000000,0.000000,0.000000
2.761045,-0.000000,0.000000,0.000000
2.764218,-0.000000,0.000000,0.000000
2.767392,-0.000000,0.000000,0.000000
2.770565,-0.000000,0.000000,-0.000000
2.773739,-0.000000,0.000000,-0.000000
2.776913,-0.000000,0.000000,-0.000000
2.780086,-0.000000,0.000000,-0.000000
2.783260,-0.000000,0.000000,0.000000
2.786433,-0.000000,0.000000,0.000000
2.789607,-0.000000,-0.000000,0.000000
2.792781,-0.000000,-0.000000,0.000000
2.795954,-0.000000,-0.000000,0.000000
2.799128,-0.000000,-0.000000,0.000000
2.802302,-0.000000,-0.000000,-0.000000
2.805475,-0.000000,-0.000000,-0.000000
2.808649,-0.000000,0.000000,-0.000000
2.811822,-0.000000,0.000000,-0.000000
2.814996,-0.000000,0.000000,-0.000000
2.818170,-0.000000,0.000000,0.000000
2.821343,-0.000000,-0.000000,0.000000
2.824517,-0.000000,-0.000000,0.000000
2.827690,-0.000000,-0.000000,0.000000
2.830864,-0.000000,-0.000000,-0.000000
2.834038,-0.000000,-0.000000,-0.000000
2.837211,-0.000000,-0.000000,-0.000000
2.840385,-0.000000,0.000000,-0.000000
2.843559,-0.000000,0.000000,-0.000000
2.846732,-0.000000,0.000000,-0.000000
2.849906,-0.000000,0.000000,0.000000
2.853079,-0.000000,-0.000000,0.000000
2.856253,-0.000000,-0.000000,0.000000
2.859427,-0.000000,-0.000000,0.000000
2.862600,-0.000000,-0.000000,0.000000
2.865774,-0.000000,-0.000000,-0.000000
2.868947,0.000000,-0.000000,-0.000000
2.872121,0.000000,0.000000,-0.000000
2.875295,-0.000000,0.000000,-0.000000
2.878468,-0.000000,0.000000,-0.000000
2.881642,-0.000000,0.000000,0.000000
2.884816,-0.000000,-0.000000,0.000000
2.887989,-0.000000,-0.000000,0.000000
2.891163,-0.000000,-0.000000,0.000000
2.894336,-0.000000,-0.000000,0.000000
2.897510,0.000000,-0.000000,-0.000000
2.900684,0.000000,-0.000000,-0.000000
2.903857,0.000000,0.000000,-0.000000
2.907031,0.000000,0.000000,-0.000000
2.910204,-0.000000,0.000000,0.000000
2.913378,-0.000000,0.000000,0.000000
2.916552,-0.000000,0.000000,0.000000
2.919725,-0.000000,-0.000000,0.000000
2.922899,-0.000000,-0.000000,0.000000
2.926072,0.000000,-0.000000,0.000000
2.929246,0.000000,-0.000000,-0.000000
2.932420,0.000000,0.000000,-0.000000
2.935593,0.000000,0.000000,-0.000000
2.938767,0.000000,0.000000,-0.000000
2.941941,0.000000,0.000000,0.000000
2.945114,-0.000000,0.000000,0.000000
2.948288,-0.000000,0.000000,0.000000
2.951461,-0.000000,-0.000000,0.000000
2.954635,-0.000000,-0.000000,0.000000
2.957809,0.000000,-0.000000,0.000000
2.960982,0.000000,-0.000000,-0.000000
2.964156,0.000000,0.000000,-0.000000
2.967329,0.000000,0.000000,-0.000000
2.970503,0.000000,0.000000,-0.000000
2.973677,0.000000,0.000000,0.000000
2.976850,-0.000000,0.000000,0.000000
2.980024,-0.000000,0.000000,0.000000
2.983198,-0.000000,0.000000,0.000000
2.986371,-0.000000,-0.000000,0.000000
2.989545,0.000000,-0.000000,0.000000
2.992718,0.000000,0.000000,-0.000000
2.995892,0.000000,0.000000,-0.000000
2.999066,0.000000,0.000000,-0.000000
3.002239,0.000000,0.000000,-0.000000
3.005413,0.000000,0.000000,0.000000
3.008586,-0.000000,0.000000,0.000000
3.011760,-0.000000,0.000000,0.000000
3.014934,-0.000000,0.000000,0.000000
3.018107,0.000000,0.000000,0.000000
3.021281,0.000000,0.000000,0.000000
3.024455,0.000000,0.000000,-0.000000
3.027628,0.000000,0.000000,-0.000000
3.030802,0.000000,0.000000,-0.000000
3.033975,0.000000,0.000000,-0.000000
3.037149,0.000000,0.000000,0.000000
3.040323,0.000000,0.000000,0.000000
3.043496,-0.000000,0.000000,0.000000
3.046670,-0.000000,0.000000,0.000000
3.049843,0.000000,0.000000,0.000000
3.053017,0.000000,0.000000,0.000000
3.056191,0.000000,0.000000,-0.000000
3.059364,0.000000,0.000000,-0.000000
3.062538,0.000000,0.000000,-0.000000
3.065712,0.000000,0.000000,-0.000000
3.068885,0.000000,0.000000,0.000000
3.072059,0.000000,0.000000,0.000000
3.075232,-0.000000,0.000000,0.000000
3.078406,-0.000000,0.000000,0.000000
3.081580,0.000000,0.000000,0.000000
3.084753,0.000000,0.000000,0.000000
3.087927,0.000000,0.000000,-0.000000
3.091100,0.000000,0.000000,-0.000000
3.094274,0.000000,0.000000,-0.000000
3.097448,0.000000,0.000000,-0.000000
3.100621,0.000000,0.000000,0.000000
3.103795,0.000000,0.000000,0.000000
3.106969,-0.000000,0.000000,0.000000
3.110142,-0.000000,0.000000,0.000000
3.113316,0.000000,0.000000,0.000000
3.116489,0.000000,0.000000,0.000000
3.119663,0.000000,0.000000,-0.000000
3.122837,0.000000,0.000000,-0.000000
3.126010,0.000000,0.000000,-0.000000
3.129184,0.000000,0.000000,-0.000000
3.132357,0.000000,0.000000,0.000000
3.135531,0.000000,0.000000,0.000000
3.138705,-0.000000,0.000000,0.000000
3.141878,-0.000000,0.000000,0.000000
3.145052,0.000000,0.000000,0.000000
3.148226,0.000000,-0.000000,0.000000
3.151399,0.000000,0.000000,-0.000000
3.154573,0.000000,0.000000,-0.000000
3.157746,0.000000,0.000000,-0.000000
3.160920,0.000000,0.000000,-0.000000
3.164094,0.000000,0.000000,0.000000
3.167267,-0.000000,0.000000,0.000000
3.170441,-0.000000,0.000000,0.000000
3.173614,-0.000000,0.000000,0.000000
3.176788,-0.000000,-0.000000,0.000000
3.179962,0.000000,-0.000000,0.000000
3.183135,0.000000,-0.000000,-0.000000
3.186309,0.000000,0.000000,-0.000000
3.189482,0.000000,0.000000,-0.000000
3.192656,0.000000,0.000000,-0.000000
3.195830,0.000000,0.000000,0.000000
3.199003,-0.000000,0.000000,0.000000
3.202177,-0.000000,0.000000,0.000000
3.205351,-0.000000,0.000000,0.000000
3.208524,-0.000000,-0.000000,0.000000
3.211698,0.000000,-0.000000,0.000000
3.214871,0.000000,-0.000000,-0.000000
3.218045,0.000000,0.000000,-0.000000
3.221219,0.000000,0.000000,-0.000000
3.224392,0.000000,0.000000,-0.000000
3.227566,0.000000,0.000000,0.000000
3.230739,-0.000000,0.000000,0.000000
3.233913,-0.000000,0.000000,0.000000
3.237087,-0.000000,-0.000000,0.000000
3.240260,-0.000000,-0.000000,0.000000
3.243434,0.000000,-0.000000,0.000000
3.246608,0.000000,-0.000000,-0.000000
3.249781,0.000000,0.000000,-0.000000
3.252955,0.000000,0.000000,-0.000000
3.256128,0.000000,0.000000,-0.000000
3.259302,-0.000000,0.000000,-0.000000
3.262476,-0.000000,0.000000,0.000000
3.265649,-0.000000,0.000000,0.000000
3.268823,-0.000000,-0.000000,0.000000
3.271996,-0.000000,-0.000000,0.000000
3.275170,-0.000000,-0.000000,0.000000
3.278344,0.000000,-0.000000,-0.000000
3.281517,0.000000,-0.000000,-0.000000
3.284691,0.000000,0.000000,-0.000000
3.287865,0.000000,0.000000,-0.000000
3.291038,-0.000000,0.000000,-0.000000
3.294212,-0.000000,0.000000,0.000000
3.297385,-0.000000,-0.000000,0.000000
3.300559,-0.000000,-0.000000,0.000000
3.303733,-0.000000,-0.000000,0.000000
3.306906,-0.000000,-0.000000,-0.000000
3.310080,0.000000,-0.000000,-0.000000
3.313253,0.000000,-0.000000,-0.000000
3.316427,0.000000,0.000000,-0.000000
3.319601,0.000000,0.000000,-0.000000
3.322774,-0.000000,0.000000,-0.000000
3.325948,-0.000000,0.000000,0.000000
3.329122,-0.000000,-0.000000,0.000000
3.332295,-0.000000,-0.000000,0.000000
3.335469,-0.000000,-0.000000,0.000000
3.338642,-0.000000,-0.000000,-0.000000
3.341816,0.000000,-0.000000,-0.000000
3.344990,0.000000,-0.000000,-0.000000
3.348163,0.000000,-0.000000,-0.000000
3.351337,0.000000,0.000000,-0.000000
3.354510,-0.000000,0.000000,-0.000000
3.357684,-0.000000,0.000000,0.000000
3.360858,-0.000000,-0.000000,0.000000
3.364031,-0.000000,-0.000000,0.000000
3.367205,-0.000000,-0.000000,0.000000
3.370379,-0.000000,-0.000000,-0.000000
3.373552,0.000000,-0.000000,-0.000000
3.376726,0.000000,-0.000000,-0.000000
3.379899,0.000000,-0.000000,-0.000000
3.383073,0.000000,0.000000,-0.000000
3.386247,-0.000000,0.000000,-0.000000
3.389420,-0.000000,0.000000,0.000000
3.392594,-0.000000,-0.000000,0.000000
3.395767,-0.000000,-0.000000,0.000000
3.398941,-0.000000,-0.000000,0.000000
3.402115,-0.000000,-0.000000,-0.000000
3.405288,0.000000,-0.000000,-0.000000
3.408462,0.000000,-0.000000,-0.000000
3.411636,0.000000,-0.000000,-0.000000
3.414809,0.000000,0.000000,-0.000000
3.417983,-0.000000,0.000000,-0.000000
3.421156,-0.000000,0.000000,0.000000
3.424330,-0.000000,-0.000000,0.000000
3.427504,-0.000000,-0.000000,0.000000
3.430677,-0.000000,-0.000000,0.000000
3.433851,-0.000000,-0.000000,-0.000000
3.437024,0.000000,-0.000000,-0.000000
3.440198,0.000000,-0.000000,-0.000000
3.443372,0.000000,-0.000000,-0.000000
3.446545,0.000000,0.000000,-0.000000
3.449719,-0.000000,0.000000,-0.000000
3.452892,-0.000000,0.000000,0.000000
3.456066,-0.000000,-0.000000,0.000000
3.459240,-0.000000,-0.000000,0.000000
3.462413,-0.000000,-0.000000,0.000000
3.465587,-0.000000,-0.000000,-0.000000
3.468761,0.000000,-0.000000,-0.000000
3.471934,0.000000,-0.000000,-0.000000
3.475108,0.000000,-0.000000,-0.000000
3.478281,0.000000,0.000000,-0.000000
3.481455,-0.000000,0.000000,-0.000000
3.484629,-0.000000,0.000000,0.000000
3.487802,-0.000000,-0.000000,0.000000
3.490976,-0.000000,-0.000000,0.000000
3.494149,-0.000000,-0.000000,0.000000
3.497323,-0.000000,-0.000000,-0.000000
3.500497,0.000000,-0.000000,-0.000000
3.503670,0.000000,-0.000000,-0.000000
3.506844,0.000000,-0.000000,-0.000000
3.510018,0.000000,0.000000,-0.000000
3.513191,-0.000000,0.000000,-0.000000
3.516365,-0.000000,0.000000,0.000000
3.519538,-0.000000,-0.000000,0.000000
3.522712,-0.000000,-0.000000,0.000000
3.525886,-0.000000,-0.000000,0.000000
3.529059,-0.000000,-0.000000,-0.000000
3.532233,0.000000,-0.000000,-0.000000
3.535406,0.000000,-0.000000,-0.000000
3.538580,0.000000,-0.000000,-0.000000
3.541754,0.000000,0.000000,-0.000000
3.544927,-0.000000,0.000000,-0.000000
3.548101,-0.000000,0.000000,0.000000
3.551275,-0.000000,-0.000000,0.000000
3.554448,-0.000000,-0.000000,0.000000
3.557622,-0.000000,-0.000000,0.000000
3.560795,-0.000000,-0.000000,-0.000000
3.563969,0.000000,-0.000000,-0.000000
3.567143,0.000000,-0.000000,-0.000000
3.570316,0.000000,0.000000,-0.000000
3.573490,0.000000,0.000000,-0.000000
3.576663,-0.000000,0.000000,-0.000000
3.579837,-0.000000,0.000000,0.000000
3.583011,-0.000000,-0.000000,0.000000
3.586184,-0.000000,-0.000000,0.000000
3.589358,-0.000000,-0.000000,0.000000
3.592532,-0.000000,-0.000000,-0.000000
3.595705,0.000000,-0.000000,-0.000000
3.598879,0.000000,-0.000000,-0.000000
3.602052,0.000000,0.000000,-0.000000
3.605226,0.000000,0.000000,-0.000000
3.608400,-0.000000,0.000000,-0.000000
3.611573,-0.000000,0.000000,0.000000
3.614747,-0.000000,-0.000000,0.000000
3.617920,-0.000000,-0.000000,0.000000
3.621094,-0.000000,-0.000000,0.000000
3.624268,-0.000000,-0.000000,0.000000
3.627441,0.000000,-0.000000,-0.000000
3.630615,0.000000,-0.000000,-0.000000
3.633789,0.000000,0.000000,-0.000000
3.636962,0.000000,0.000000,-0.000000
3.640136,-0.000000,0.000000,-0.000000
3.643309,-0.000000,0.000000,0.000000
3.646483,-0.000000,0.000000,0.000000
3.649657,-0.000000,-0.000000,0.000000
3.652830,-0.000000,-0.000000,0.000000
3.656004,-0.000000,-0.000000,0.000000
3.659177,0.000000,-0.000000,-0.000000
3.662351,0.000000,-0.000000,-0.000000
3.665525,0.000000,0.000000,-0.000000
3.668698,0.000000,0.000000,-0.000000
3.671872,-0.000000,0.000000,-0.000000
3.675046,-0.000000,0.000000,0.000000
3.678219,-0.000000,0.000000,0.000000
3.681393,-0.000000,-0.000000,0.000000
3.684566,-0.000000,-0.000000,0.000000
3.687740,0.000000,-0.000000,0.000000
3.690914,0.000000,-0.000000,-0.000000
3.694087,0.000000,-0.000000,-0.000000
3.697261,0.000000,0.000000,-0.000000
3.700434,0.000000,0.000000,-0.000000
3.703608,0.000000,0.000000,-0.000000
3.706782,-0.000000,0.000000,0.000000
3.709955,-0.000000,0.000000,0.000000
3.713129,-0.000000,-0.000000,0.000000
3.716302,-0.000000,-0.000000,0.000000
3.719476,0.000000,-0.000000,0.000000
3.722650,0.000000,-0.000000,-0.000000
3.725823,0.000000,-0.000000,-0.000000
3.728997,0.000000,0.000000,-0.000000
3.732171,0.000000,0.000000,-0.000000
3.735344,0.000000,0.000000,-0.000000
3.738518,-0.000000,0.000000,0.000000
3.741691,-0.000000,0.000000,0.000000
3.744865,-0.000000,-0.000000,0.000000
3.748039,-0.000000,-0.000000,0.000000
3.751212,0.000000,-0.000000,0.000000
3.754386,0.000000,-0.000000,-0.000000
3.757559,0.000000,-0.000000,-0.000000
3.760733,0.000000,0.000000,-0.000000
3.763907,0.000000,0.000000,-0.000000
3.767080,0.000000,0.000000,-0.000000
3.770254,-0.000000,0.000000,0.000000
3.773428,-0.000000,0.000000,0.000000
3.776601,-0.000000,-0.000000,0.000000
3.779775,-0.000000,-0.000000,0.000000
3.782948,0.000000,-0.000000,0.000000
3.786122,0.000000,-0.000000,-0.000000
3.789296,0.000000,-0.000000,-0.000000
3.792469,0.000000,0.000000,-0.000000
3.795643,0.000000,0.000000,-0.000000
3.798816,0.000000,0.000000,-0.000000
3.801990,-0.000000,0.000000,0.000000
3.805164,-0.000000,0.000000,0.000000
3.808337,-0.000000,-0.000000,0.000000
3.811511,-0.000000,-0.000000,0.000000
3.814685,0.000000,-0.000000,0.000000
3.817858,0.000000,-0.000000,-0.000000
3.821032,0.000000,-0.000000,-0.000000
3.824205,0.000000,0.000000,-0.000000
3.827379,0.000000,0.000000,-0.000000
3.830553,0.000000,0.000000,-0.000000
3.833726,-0.000000,0.000000,0.000000
3.836900,-0.000000,0.000000,0.000000
3.840073,-0.000000,-0.000000,0.000000
3.843247,-0.000000,-0.000000,0.000000
3.846421,0.000000,-0.000000,0.000000
3.849594,0.000000,-0.000000,-0.000000
3.852768,0.000000,-0.000000,-0.000000
3.855942,0.000000,0.000000,-0.000000
3.859115,0.000000,0.000000,-0.000000
3.862289,0.000000,0.000000,-0.000000
3.865462,-0.000000,0.000000,0.000000
3.868636,-0.000000,0.000000,0.000000
3.871810,-0.000000,-0.000000,0.000000
3.874983,-0.000000,-0.000000,0.000000
3.878157,0.000000,-0.000000,0.000000
3.881330,0.000000,-0.000000,-0.000000
3.884504,0.000000,-0.000000,-0.000000
3.887678,0.000000,0.000000,-0.000000
3.890851,0.000000,0.000000,-0.000000
3.894025,0.000000,0.000000,-0.000000
3.897199,-0.000000,0.000000,0.000000
3.900372,-0.000000,0.000000,0.000000
3.903546,-0.000000,-0.000000,0.000000
3.906719,-0.000000,-0.000000,0.000000
3.909893,0.000000,-0.000000,0.000000
3.913067,0.000000,-0.000000,-0.000000
3.916240,0.000000,-0.000000,-0.000000
3.919414,0.000000,0.000000,-0.000000
3.922587,0.000000,0.000000,-0.000000
3.925761,0.000000,0.000000,-0.000000
3.928935,-0.000000,0.000000,0.000000
3.932108,-0.000000,0.000000,0.000000
3.935282,-0.000000,-0.000000,0.000000
3.938455,-0.000000,-0.000000,0.000000
3.941629,-0.000000,-0.000000,0.000000
3.944803,0.000000,-0.000000,-0.000000
3.947976,0.000000,-0.000000,-0.000000
3.951150,0.000000,0.000000,-0.000000
3.954324,0.000000,0.000000,-0.000000
3.957497,-0.000000,0.000000,-0.000000
3.960671,-0.000000,0.000000,0.000000
3.963844,-0.000000,0.000000,0.000000
3.967018,-0.000000,-0.000000,0.000000
3.970192,-0.000000,-0.000000,0.000000
3.973365,-0.000000,-0.000000,0.000000
3.976539,0.000000,-0.000000,-0.000000
3.979712,0.000000,-0.000000,-0.000000
3.982886,0.000000,0.000000,-0.000000
3.986060,0.000000,0.000000,-0.000000
3.989233,-0.000000,0.000000,-0.000000
3.992407,-0.000000,0.000000,0.000000
3.995581,-0.000000,0.000000,0.000000
3.998754,-0.000000,-0.000000,0.000000


==> anc/fig20/fig_a.csv <==
omega/2E_p,L20,L18
0.003174,-0.002737,0.000645
0.006347,-0.001370,0.000371
0.009521,-0.000945,0.000276
0.012694,-0.000755,0.000221
0.015868,-0.000656,0.000183
0.019042,-0.000598,0.000160
0.022215,-0.000561,0.000148
0.025389,-0.000533,0.000146
0.028563,-0.000512,0.000147
0.031736,-0.000496,0.000145
0.034910,-0.000483,0.000135
0.038083,-0.000474,0.000113
0.041257,-0.000467,0.000082
0.044431,-0.000460,0.000044
0.047604,-0.000452,0.000006
0.050778,-0.000438,-0.000024
0.053951,-0.000419,-0.000043
0.057125,-0.000393,-0.000048
0.060299,-0.000360,-0.000040
0.063472,-0.000324,-0.000023
0.066646,-0.000288,-0.000002
0.069820,-0.000253,0.000018
0.072993,-0.000223,0.000034
0.076167,-0.000199,0.000048
0.079340,-0.000182,0.000059
0.082514,-0.000169,0.000072
0.085688,-0.000161,0.000088
0.088861,-0.000153,0.000109
0.092035,-0.000146,0.000133
0.095208,-0.000137,0.000159
0.098382,-0.000126,0.000184
0.101556,-0.000113,0.000204
0.104729,-0.000098,0.000218
0.107903,-0.000081,0.000225
0.111077,-0.000063,0.000228
0.114250,-0.000042,0.000227
0.117424,-0.000021,0.000226
0.120597,0.000001,0.000223
0.123771,0.000023,0.000219
0.126945,0.000043,0.000211
0.130118,0.000058,0.000195
0.133292,0.000067,0.000170
0.136465,0.000069,0.000136
0.139639,0.000062,0.000094
0.142813,0.000049,0.000049
0.145986,0.000030,0.000007
0.149160,0.000008,-0.000027
0.152333,-0.000013,-0.000049
0.155507,-0.000032,-0.000057
0.158681,-0.000047,-0.000052
0.161854,-0.000057,-0.000037
0.165028,-0.000064,-0.000017
0.168202,-0.000070,0.000003
0.171375,-0.000075,0.000019
0.174549,-0.000083,0.000029
0.177722,-0.000093,0.000034
0.180896,-0.000104,0.000034
0.184070,-0.000114,0.000034
0.187243,-0.000121,0.000037
0.190417,-0.000120,0.000045
0.193590,-0.000109,0.000061
0.196764,-0.000086,0.000085
0.199938,-0.000052,0.000117
0.203111,-0.000010,0.000155
0.206285,0.000038,0.000195
0.209459,0.000085,0.000235
0.212632,0.000127,0.000270
0.215806,0.000157,0.000295
0.218979,0.000174,0.000307
0.222153,0.000175,0.000302
0.225327,0.000161,0.000280
0.228500,0.000137,0.000243
0.231674,0.000106,0.000195
0.234847,0.000075,0.000142
0.238021,0.000050,0.000091
0.241195,0.000035,0.000051
0.244368,0.000034,0.000027
0.247542,0.000047,0.000021
0.250716,0.000072,0.000034
0.253889,0.000106,0.000062
0.257063,0.000142,0.000100
0.260236,0.000175,0.000140
0.263410,0.000199,0.000177
0.266584,0.000208,0.000205
0.269757,0.000202,0.000221
0.272931,0.000179,0.000224
0.276104,0.000143,0.000217
0.279278,0.000098,0.000201
0.282452,0.000051,0.000179
0.285625,0.000008,0.000157
0.288799,-0.000025,0.000137
0.291973,-0.000041,0.000123
0.295146,-0.000038,0.000120
0.298320,-0.000012,0.000130
0.301493,0.000038,0.000159
0.304667,0.000112,0.000210
0.307841,0.000208,0.000284
0.311014,0.000323,0.000381
0.314188,0.000456,0.000500
0.317361,0.000601,0.000634
0.320535,0.000754,0.000775
0.323709,0.000906,0.000915
0.326882,0.001050,0.001043
0.330056,0.001177,0.001149
0.333230,0.001279,0.001228
0.336403,0.001352,0.001276
0.339577,0.001394,0.001293
0.342750,0.001407,0.001285
0.345924,0.001400,0.001262
0.349098,0.001389,0.001237
0.352271,0.001389,0.001228
0.355445,0.001419,0.001249
0.358618,0.001496,0.001316
0.361792,0.001628,0.001437
0.364966,0.001817,0.001613
0.368139,0.002055,0.001837
0.371313,0.002322,0.002092
0.374487,0.002591,0.002352
0.377660,0.002831,0.002588
0.380834,0.003010,0.002771
0.384007,0.003104,0.002876
0.387181,0.003097,0.002889
0.390355,0.002986,0.002807
0.393528,0.002783,0.002641
0.396702,0.002513,0.002416
0.399875,0.002211,0.002164
0.403049,0.001914,0.001922
0.406223,0.001661,0.001725
0.409396,0.001487,0.001604
0.412570,0.001414,0.001579
0.415743,0.001457,0.001660
0.418917,0.001615,0.001846
0.422091,0.001878,0.002129
0.425264,0.002225,0.002493
0.428438,0.002630,0.002915
0.431612,0.003062,0.003371
0.434785,0.003486,0.003833
0.437959,0.003873,0.004271
0.441132,0.004193,0.004656
0.444306,0.004427,0.004962
0.447480,0.004564,0.005173
0.450653,0.004607,0.005283
0.453827,0.004574,0.005303
0.457000,0.004497,0.005264
0.460174,0.004421,0.005212
0.463348,0.004398,0.005207
0.466521,0.004483,0.005310
0.469695,0.004720,0.005577
0.472869,0.005137,0.006041
0.476042,0.005736,0.006709
0.479216,0.006489,0.007549
0.482389,0.007339,0.008499
0.485563,0.008207,0.009465
0.488737,0.008999,0.010339
0.491910,0.009622,0.011015
0.495084,0.009998,0.011404
0.498257,0.010077,0.011450
0.501431,0.009846,0.011141
0.504605,0.009334,0.010509
0.507778,0.008605,0.009631
0.510952,0.007753,0.008614
0.514126,0.006889,0.007582
0.517299,0.006125,0.006661
0.520473,0.005559,0.005959
0.523646,0.005266,0.005556
0.526820,0.005292,0.005495
0.529994,0.005645,0.005780
0.533167,0.006301,0.006376
0.536341,0.007209,0.007219
0.539514,0.008291,0.008219
0.542688,0.009457,0.009277
0.545862,0.010609,0.010292
0.549035,0.011651,0.011169
0.552209,0.012500,0.011836
0.555383,0.013094,0.012244
0.558556,0.013401,0.012376
0.561730,0.013426,0.012253
0.564903,0.013216,0.011929
0.568077,0.012854,0.011490
0.571251,0.012454,0.011043
0.574424,0.012146,0.010704
0.577598,0.012057,0.010583
0.580771,0.012288,0.010767
0.583945,0.012897,0.011302
0.587119,0.013885,0.012186
0.590292,0.015188,0.013366
0.593466,0.016686,0.014735
0.596640,0.018213,0.016153
0.599813,0.019585,0.017459
0.602987,0.020625,0.018496
0.606160,0.021190,0.019136
0.609334,0.021196,0.019293
0.612508,0.020625,0.018944
0.615681,0.019535,0.018129
0.618855,0.018047,0.016947
0.622028,0.016335,0.015545
0.625202,0.014598,0.014106
0.628376,0.013040,0.012819
0.631549,0.011848,0.011866
0.634723,0.011173,0.011402
0.637896,0.011113,0.011538
0.641070,0.011710,0.012327
0.644244,0.012938,0.013764
0.647417,0.014714,0.015776
0.650591,0.016898,0.018234
0.653765,0.019306,0.020955
0.656938,0.021727,0.023720
0.660112,0.023946,0.026297
0.663285,0.025763,0.028463
0.666459,0.027019,0.030036
0.669633,0.027622,0.030895
0.672806,0.027555,0.031001
0.675980,0.026885,0.030410
0.679153,0.025758,0.029263
0.682327,0.024378,0.027774
0.685501,0.022980,0.026199
0.688674,0.021797,0.024796
0.691848,0.021023,0.023789
0.695022,0.020788,0.023333
0.698195,0.021138,0.023489
0.701369,0.022028,0.024219
0.704542,0.023334,0.025389
0.707716,0.024869,0.026798
0.710890,0.026418,0.028205
0.714063,0.027764,0.029374
0.717237,0.028723,0.030102
0.720410,0.029164,0.030255
0.723584,0.029032,0.029779
0.726758,0.028345,0.028711
0.729931,0.027197,0.027167
0.733105,0.025745,0.025326
0.736279,0.024191,0.023409
0.739452,0.022757,0.021650
0.742626,0.021666,0.020273
0.745799,0.021113,0.019465
0.748973,0.021242,0.019354
0.752147,0.022127,0.019998
0.755320,0.023759,0.021375
0.758494,0.026039,0.023380
0.761667,0.028785,0.025834
0.764841,0.031750,0.028503
0.768015,0.034642,0.031116
0.771188,0.037166,0.033401
0.774362,0.039056,0.035117
0.777536,0.040110,0.036081
0.780709,0.040223,0.036198
0.783883,0.039394,0.035470
0.787056,0.037736,0.034002
0.790230,0.035454,0.031984
0.793404,0.032822,0.029673
0.796577,0.030147,0.027353
0.799751,0.027729,0.025305
0.802924,0.025823,0.023773
0.806098,0.024614,0.022933
0.809272,0.024195,0.022879
0.812445,0.024565,0.023614
0.815619,0.025635,0.025057
0.818793,0.027243,0.027056
0.821966,0.029178,0.029407
0.825140,0.031208,0.031880
0.828313,0.033107,0.034243
0.831487,0.034678,0.036288
0.834661,0.035777,0.037853
0.837834,0.036322,0.038834
0.841008,0.036306,0.039203
0.844181,0.035788,0.039002
0.847355,0.034891,0.038342
0.850529,0.033783,0.037389
0.853702,0.032653,0.036336
0.856876,0.031691,0.035384
0.860050,0.031055,0.034709
0.863223,0.030857,0.034438
0.866397,0.031142,0.034628
0.869570,0.031881,0.035258
0.872744,0.032976,0.036232
0.875918,0.034275,0.037392
0.879091,0.035588,0.038544
0.882265,0.036722,0.039482
0.885438,0.037502,0.040025
0.888612,0.037796,0.040039
0.891786,0.037539,0.039459
0.894959,0.036735,0.038298
0.898133,0.035459,0.036640
0.901306,0.033848,0.034635
0.904480,0.032082,0.032475
0.907654,0.030359,0.030370
0.910827,0.028876,0.028520
0.914001,0.027803,0.027100
0.917175,0.027264,0.026232
0.920348,0.027325,0.025979
0.923522,0.027987,0.026338
0.926695,0.029186,0.027240
0.929869,0.030798,0.028564
0.933043,0.032659,0.030147
0.936216,0.034576,0.031802
0.939390,0.036352,0.033340
0.942563,0.037804,0.034590
0.945737,0.038788,0.035417
0.948911,0.039209,0.035738
0.952084,0.039034,0.035527
0.955258,0.038295,0.034820
0.958432,0.037083,0.033708
0.961605,0.035535,0.032323
0.964779,0.033818,0.030827
0.967952,0.032107,0.029383
0.971126,0.030565,0.028143
0.974300,0.029321,0.027227
0.977473,0.028462,0.026713
0.980647,0.028020,0.026624
0.983820,0.027978,0.026939
0.986994,0.028272,0.027590
0.990168,0.028804,0.028479
0.993341,0.029461,0.029489
0.996515,0.030124,0.030501
0.999689,0.030692,0.031409
1.002862,0.031086,0.032131
1.006036,0.031260,0.032613
1.009209,0.031202,0.032839
1.012383,0.030935,0.032824
1.015557,0.030507,0.032612
1.018730,0.029985,0.032267
1.021904,0.029442,0.031860
1.025077,0.028949,0.031462
1.028251,0.028565,0.031135
1.031425,0.028328,0.030919
1.034598,0.028252,0.030830
1.037772,0.028323,0.030858
1.040946,0.028505,0.030968
1.044119,0.028744,0.031106
1.047293,0.028972,0.031208
1.050466,0.029123,0.031206
1.053640,0.029137,0.031042
1.056814,0.028970,0.030675
1.059987,0.028601,0.030085
1.063161,0.028036,0.029282
1.066334,0.027305,0.028301
1.069508,0.026460,0.027198
1.072682,0.025570,0.026048
1.075855,0.024710,0.024929
1.079029,0.023952,0.023919
1.082203,0.023357,0.023081
1.085376,0.022969,0.022461
1.088550,0.022806,0.022081
1.091723,0.022864,0.021937
1.094897,0.023116,0.022001
1.098071,0.023512,0.022225
1.101244,0.023992,0.022551
1.104418,0.024488,0.022910
1.107591,0.024934,0.023239
1.110765,0.025269,0.023480
1.113939,0.025449,0.023590
1.117112,0.025442,0.023543
1.120286,0.025239,0.023331
1.123460,0.024849,0.022964
1.126633,0.024296,0.022468
1.129807,0.023619,0.021883
1.132980,0.022865,0.021253
1.136154,0.022084,0.020627
1.139328,0.021326,0.020048
1.142501,0.020633,0.019554
1.145675,0.020034,0.019169
1.148848,0.019548,0.018905
1.152022,0.019180,0.018760
1.155196,0.018922,0.018721
1.158369,0.018756,0.018766
1.161543,0.018659,0.018867
1.164716,0.018606,0.018996
1.167890,0.018570,0.019127
1.171064,0.018531,0.019238
1.174237,0.018475,0.019314
1.177411,0.018393,0.019347
1.180585,0.018282,0.019335
1.183758,0.018146,0.019281
1.186932,0.017988,0.019188
1.190105,0.017813,0.019061
1.193279,0.017627,0.018905
1.196453,0.017432,0.018723
1.199626,0.017227,0.018515
1.202800,0.017012,0.018280
1.205973,0.016783,0.018015
1.209147,0.016535,0.017718
1.212321,0.016265,0.017385
1.215494,0.015972,0.017015
1.218668,0.015654,0.016609
1.221842,0.015314,0.016169
1.225015,0.014957,0.015702
1.228189,0.014592,0.015216
1.231362,0.014226,0.014724
1.234536,0.013873,0.014238
1.237710,0.013543,0.013773
1.240883,0.013248,0.013344
1.244057,0.012996,0.012964
1.247230,0.012793,0.012640
1.250404,0.012641,0.012377
1.253578,0.012538,0.012174
1.256751,0.012475,0.012025
1.259925,0.012443,0.011920
1.263099,0.012427,0.011843
1.266272,0.012411,0.011780
1.269446,0.012380,0.011714
1.272619,0.012322,0.011633
1.275793,0.012226,0.011524
1.278967,0.012085,0.011382
1.282140,0.011898,0.011203
1.285314,0.011666,0.010991
1.288487,0.011396,0.010749
1.291661,0.011096,0.010488
1.294835,0.010777,0.010217
1.298008,0.010449,0.009946
1.301182,0.010124,0.009687
1.304356,0.009810,0.009448
1.307529,0.009515,0.009236
1.310703,0.009246,0.009055
1.313876,0.009005,0.008906
1.317050,0.008794,0.008788
1.320224,0.008611,0.008696
1.323397,0.008455,0.008626
1.326571,0.008323,0.008571
1.329744,0.008209,0.008525
1.332918,0.008109,0.008483
1.336092,0.008018,0.008439
1.339265,0.007932,0.008390
1.342439,0.007847,0.008332
1.345613,0.007760,0.008264
1.348786,0.007667,0.008182
1.351960,0.007567,0.008087
1.355133,0.007456,0.007975
1.358307,0.007334,0.007846
1.361481,0.007198,0.007698
1.364654,0.007048,0.007531
1.367828,0.006884,0.007345
1.371001,0.006708,0.007142
1.374175,0.006522,0.006925
1.377349,0.006328,0.006697
1.380522,0.006130,0.006462
1.383696,0.005934,0.006226
1.386870,0.005744,0.005993
1.390043,0.005565,0.005770
1.393217,0.005401,0.005561
1.396390,0.005255,0.005368
1.399564,0.005129,0.005196
1.402738,0.005024,0.005044
1.405911,0.004939,0.004915
1.409085,0.004871,0.004805
1.412258,0.004817,0.004714
1.415432,0.004772,0.004637
1.418606,0.004732,0.004571
1.421779,0.004691,0.004511
1.424953,0.004644,0.004452
1.428126,0.004586,0.004389
1.431300,0.004514,0.004319
1.434474,0.004427,0.004239
1.437647,0.004324,0.004147
1.440821,0.004206,0.004043
1.443995,0.004076,0.003929
1.447168,0.003938,0.003807
1.450342,0.003797,0.003682
1.453515,0.003656,0.003558
1.456689,0.003520,0.003440
1.459863,0.003393,0.003331
1.463036,0.003277,0.003234
1.466210,0.003173,0.003152
1.469383,0.003083,0.003084
1.472557,0.003004,0.003030
1.475731,0.002937,0.002987
1.478904,0.002879,0.002953
1.482078,0.002827,0.002925
1.485252,0.002779,0.002899
1.488425,0.002734,0.002872
1.491599,0.002688,0.002842
1.494772,0.002640,0.002807
1.497946,0.002589,0.002766
1.501120,0.002534,0.002718
1.504293,0.002476,0.002664
1.507467,0.002413,0.002603
1.510640,0.002348,0.002536
1.513814,0.002280,0.002465
1.516988,0.002212,0.002389
1.520161,0.002144,0.002311
1.523335,0.002077,0.002232
1.526509,0.002012,0.002152
1.529682,0.001948,0.002074
1.532856,0.001887,0.001997
1.536029,0.001829,0.001922
1.539203,0.001772,0.001851
1.542377,0.001717,0.001783
1.545550,0.001665,0.001718
1.548724,0.001616,0.001658
1.551897,0.001570,0.001601
1.555071,0.001527,0.001548
1.558245,0.001488,0.001499
1.561418,0.001453,0.001454
1.564592,0.001421,0.001414
1.567766,0.001392,0.001376
1.570939,0.001365,0.001342
1.574113,0.001339,0.001310
1.577286,0.001312,0.001279
1.580460,0.001285,0.001249
1.583634,0.001256,0.001219
1.586807,0.001224,0.001189
1.589981,0.001190,0.001158
1.593154,0.001154,0.001126
1.596328,0.001115,0.001093
1.599502,0.001075,0.001059
1.602675,0.001034,0.001024
1.605849,0.000993,0.000989
1.609023,0.000952,0.000954
1.612196,0.000913,0.000919
1.615370,0.000877,0.000887
1.618543,0.000843,0.000857
1.621717,0.000813,0.000830
1.624891,0.000787,0.000808
1.628064,0.000764,0.000789
1.631238,0.000745,0.000774
1.634411,0.000728,0.000762
1.637585,0.000714,0.000752
1.640759,0.000701,0.000743
1.643932,0.000687,0.000733
1.647106,0.000674,0.000722
1.650280,0.000658,0.000709
1.653453,0.000642,0.000693
1.656627,0.000623,0.000675
1.659800,0.000603,0.000655
1.662974,0.000581,0.000633
1.666148,0.000559,0.000610
1.669321,0.000536,0.000586
1.672495,0.000513,0.000561
1.675668,0.000491,0.000536
1.678842,0.000470,0.000512
1.682016,0.000451,0.000488
1.685189,0.000433,0.000466
1.688363,0.000418,0.000446
1.691536,0.000404,0.000427
1.694710,0.000392,0.000409
1.697884,0.000381,0.000394
1.701057,0.000372,0.000381
1.704231,0.000363,0.000368
1.707405,0.000354,0.000357
1.710578,0.000346,0.000347
1.713752,0.000337,0.000338
1.716925,0.000328,0.000328
1.720099,0.000319,0.000319
1.723273,0.000310,0.000310
1.726446,0.000300,0.000300
1.729620,0.000289,0.000291
1.732793,0.000279,0.000281
1.735967,0.000268,0.000270
1.739141,0.000257,0.000260
1.742314,0.000247,0.000249
1.745488,0.000236,0.000239
1.748662,0.000226,0.000229
1.751835,0.000217,0.000220
1.755009,0.000208,0.000211
1.758182,0.000200,0.000203
1.761356,0.000193,0.000196
1.764530,0.000186,0.000190
1.767703,0.000180,0.000185
1.770877,0.000174,0.000180
1.774050,0.000168,0.000175
1.777224,0.000163,0.000171
1.780398,0.000159,0.000167
1.783571,0.000154,0.000163
1.786745,0.000149,0.000159
1.789919,0.000145,0.000156
1.793092,0.000140,0.000152
1.796266,0.000135,0.000149
1.799439,0.000130,0.000145
1.802613,0.000125,0.000141
1.805787,0.000120,0.000137
1.808960,0.000115,0.000132
1.812134,0.000109,0.000127
1.815307,0.000104,0.000122
1.818481,0.000099,0.000116
1.821655,0.000094,0.000111
1.824828,0.000090,0.000105
1.828002,0.000086,0.000100
1.831176,0.000082,0.000094
1.834349,0.000079,0.000089
1.837523,0.000076,0.000085
1.840696,0.000074,0.000081
1.843870,0.000071,0.000077
1.847044,0.000069,0.000074
1.850217,0.000068,0.000071
1.853391,0.000066,0.000069
1.856564,0.000064,0.000068
1.859738,0.000062,0.000066
1.862912,0.000060,0.000065
1.866085,0.000058,0.000063
1.869259,0.000056,0.000061
1.872433,0.000053,0.000059
1.875606,0.000050,0.000057
1.878780,0.000048,0.000054
1.881953,0.000045,0.000052
1.885127,0.000042,0.000049
1.888301,0.000040,0.000047
1.891474,0.000037,0.000045
1.894648,0.000035,0.000043
1.897821,0.000033,0.000040
1.900995,0.000031,0.000038
1.904169,0.000029,0.000036
1.907342,0.000028,0.000034
1.910516,0.000027,0.000033
1.913689,0.000026,0.000031
1.916863,0.000026,0.000030
1.920037,0.000025,0.000030
1.923210,0.000024,0.000029
1.926384,0.000024,0.000029
1.929558,0.000023,0.000028
1.932731,0.000022,0.000028
1.935905,0.000021,0.000028
1.939078,0.000020,0.000027
1.942252,0.000019,0.000026
1.945426,0.000017,0.000025
1.948599,0.000016,0.000025
1.951773,0.000014,0.000024
1.954946,0.000013,0.000022
1.958120,0.000012,0.000021
1.961294,0.000010,0.000020
1.964467,0.000009,0.000018
1.967641,0.000008,0.000017
1.970815,0.000007,0.000016
1.973988,0.000006,0.000015
1.977162,0.000006,0.000014
1.980335,0.000006,0.000013
1.983509,0.000006,0.000013
1.986683,0.000005,0.000013
1.989856,0.000005,0.000013
1.993030,0.000005,0.000013
1.996203,0.000005,0.000012
1.999377,0.000005,0.000012
2.002551,0.000004,0.000011
2.005724,0.000004,0.000011
2.008898,0.000003,0.000010
2.012072,0.000003,0.000009
2.015245,0.000002,0.000009
2.018419,0.000002,0.000009
2.021592,0.000001,0.000008
2.024766,0.000001,0.000008
2.027940,0.000000,0.000008
2.031113,-0.000000,0.000007
2.034287,-0.000001,0.000007
2.037460,-0.000001,0.000007
2.040634,-0.000001,0.000006
2.043808,-0.000001,0.000006
2.046981,-0.000002,0.000006
2.050155,-0.000002,0.000006
2.053329,-0.000002,0.000006
2.056502,-0.000002,0.000005
2.059676,-0.000002,0.000005
2.062849,-0.000002,0.000004
2.066023,-0.000003,0.000004
2.069197,-0.000003,0.000004
2.072370,-0.000003,0.000004
2.075544,-0.000003,0.000004
2.078717,-0.000003,0.000004
2.081891,-0.000003,0.000004
2.085065,-0.000004,0.000004
2.088238,-0.000004,0.000003
2.091412,-0.000004,0.000003
2.094586,-0.000004,0.000003
2.097759,-0.000005,0.000003
2.100933,-0.000005,0.000003
2.104106,-0.000005,0.000002
2.107280,-0.000005,0.000002
2.110454,-0.000005,0.000002
2.113627,-0.000005,0.000002
2.116801,-0.000005,0.000002
2.119974,-0.000005,0.000002
2.123148,-0.000005,0.000002
2.126322,-0.000005,0.000001
2.129495,-0.000005,0.000001
2.132669,-0.000005,0.000001
2.135843,-0.000005,0.000000
2.139016,-0.000004,0.000000
2.142190,-0.000004,0.000000
2.145363,-0.000004,0.000000
2.148537,-0.000004,0.000001
2.151711,-0.000004,0.000001
2.154884,-0.000004,0.000001
2.158058,-0.000005,0.000001
2.161231,-0.000005,0.000001
2.164405,-0.000005,0.000001
2.167579,-0.000006,0.000001
2.170752,-0.000006,0.000001
2.173926,-0.000006,0.000001
2.177099,-0.000006,0.000001
2.180273,-0.000006,0.000001
2.183447,-0.000006,0.000001
2.186620,-0.000006,0.000001
2.189794,-0.000005,0.000000
2.192968,-0.000005,0.000000
2.196141,-0.000005,0.000000
2.199315,-0.000005,0.000000
2.202488,-0.000004,0.000000
2.205662,-0.000004,0.000000
2.208836,-0.000004,0.000001
2.212009,-0.000004,0.000001
2.215183,-0.000004,0.000001
2.218356,-0.000004,0.000001
2.221530,-0.000004,0.000001
2.224704,-0.000004,0.000000
2.227877,-0.000004,0.000000
2.231051,-0.000005,0.000000
2.234225,-0.000005,0.000000
2.237398,-0.000005,0.000000
2.240572,-0.000004,0.000000
2.243745,-0.000004,0.000000
2.246919,-0.000004,0.000000
2.250093,-0.000004,0.000000
2.253266,-0.000004,0.000000
2.256440,-0.000004,0.000000
2.259613,-0.000004,0.000000
2.262787,-0.000004,0.000000
2.265961,-0.000004,0.000000
2.269134,-0.000004,0.000000
2.272308,-0.000004,0.000000
2.275482,-0.000004,0.000000
2.278655,-0.000004,0.000000
2.281829,-0.000004,0.000000
2.285002,-0.000004,0.000000
2.288176,-0.000004,-0.000000
2.291350,-0.000003,-0.000000
2.294523,-0.000003,-0.000000
2.297697,-0.000003,-0.000000
2.300870,-0.000003,-0.000000
2.304044,-0.000002,0.000000
2.307218,-0.000002,0.000000
2.310391,-0.000002,0.000000
2.313565,-0.000002,0.000000
2.316739,-0.000002,0.000000
2.319912,-0.000002,0.000000
2.323086,-0.000002,0.000000
2.326259,-0.000002,0.000000
2.329433,-0.000002,0.000000
2.332607,-0.000002,0.000000
2.335780,-0.000003,0.000000
2.338954,-0.000003,0.000000
2.342127,-0.000003,0.000000
2.345301,-0.000003,0.000000
2.348475,-0.000003,0.000000
2.351648,-0.000003,0.000000
2.354822,-0.000002,0.000000
2.357996,-0.000002,0.000000
2.361169,-0.000002,0.000000
2.364343,-0.000001,0.000000
2.367516,-0.000001,0.000000
2.370690,-0.000001,0.000000
2.373864,-0.000001,0.000000
2.377037,-0.000001,0.000000
2.380211,-0.000001,0.000000
2.383384,-0.000001,0.000000
2.386558,-0.000001,0.000000
2.389732,-0.000001,0.000000
2.392905,-0.000001,0.000000
2.396079,-0.000001,0.000000
2.399253,-0.000001,0.000000
2.402426,-0.000001,0.000001
2.405600,-0.000001,0.000001
2.408773,-0.000001,0.000001
2.411947,-0.000001,0.000001
2.415121,-0.000001,0.000000
2.418294,-0.000001,0.000000
2.421468,-0.000001,0.000000
2.424641,-0.000000,0.000000
2.427815,-0.000000,0.000001
2.430989,-0.000000,0.000001
2.434162,-0.000000,0.000001
2.437336,-0.000000,0.000001
2.440509,-0.000000,0.000001
2.443683,-0.000000,0.000001
2.446857,-0.000000,0.000000
2.450030,-0.000000,0.000000
2.453204,-0.000000,0.000000
2.456378,-0.000000,0.000000
2.459551,-0.000000,0.000000
2.462725,-0.000000,0.000000
2.465898,-0.000000,0.000001
2.469072,-0.000000,0.000001
2.472246,-0.000000,0.000001
2.475419,0.000000,0.000001
2.478593,0.000000,0.000000
2.481766,0.000000,0.000000
2.484940,0.000000,0.000000
2.488114,0.000000,0.000000
2.491287,0.000000,0.000000
2.494461,0.000000,0.000001
2.497635,0.000000,0.000001
2.500808,0.000000,0.000001
2.503982,-0.000000,0.000001
2.507155,-0.000000,0.000000
2.510329,-0.000000,0.000000
2.513503,-0.000000,0.000000
2.516676,-0.000000,0.000000
2.519850,-0.000000,0.000000
2.523023,0.000000,0.000000
2.526197,0.000000,0.000001
2.529371,0.000000,0.000001
2.532544,0.000000,0.000001
2.535718,0.000000,0.000001
2.538892,0.000001,0.000000
2.542065,0.000001,0.000000
2.545239,0.000000,0.000000
2.548412,0.000000,0.000000
2.551586,0.000000,0.000000
2.554760,0.000000,0.000000
2.557933,0.000000,0.000000
2.561107,0.000000,0.000000
2.564280,0.000000,0.000000
2.567454,-0.000000,0.000000
2.570628,-0.000000,0.000000
2.573801,-0.000000,0.000000
2.576975,-0.000000,0.000000
2.580149,-0.000000,0.000000
2.583322,0.000000,0.000000
2.586496,0.000000,0.000000
2.589669,0.000000,0.000001
2.592843,0.000000,0.000001
2.596017,0.000000,0.000001
2.599190,0.000000,0.000001
2.602364,0.000000,0.000000
2.605537,0.000000,0.000000
2.608711,0.000000,0.000000
2.611885,0.000000,0.000000
2.615058,0.000000,0.000000
2.618232,0.000000,0.000000
2.621406,-0.000000,0.000000
2.624579,-0.000000,0.000000
2.627753,-0.000000,0.000001
2.630926,-0.000000,0.000001
2.634100,-0.000000,0.000001
2.637274,-0.000000,0.000000
2.640447,-0.000000,0.000000
2.643621,-0.000000,0.000000
2.646794,-0.000000,0.000000
2.649968,0.000000,0.000000
2.653142,0.000000,0.000001
2.656315,0.000000,0.000001
2.659489,0.000000,0.000001
2.662663,0.000000,0.000000
2.665836,0.000000,0.000000
2.669010,-0.000000,0.000000
2.672183,-0.000000,0.000000
2.675357,-0.000000,0.000000
2.678531,-0.000000,0.000000
2.681704,-0.000000,0.000000
2.684878,-0.000000,0.000000
2.688051,-0.000000,0.000000
2.691225,-0.000000,0.000000
2.694399,-0.000000,0.000000
2.697572,-0.000000,0.000000
2.700746,-0.000000,0.000000
2.703919,-0.000000,0.000000
2.707093,-0.000000,0.000000
2.710267,-0.000000,0.000000
2.713440,-0.000000,0.000000
2.716614,0.000000,0.000000
2.719788,0.000000,0.000000
2.722961,0.000000,0.000000
2.726135,-0.000000,0.000000
2.729308,-0.000000,0.000000
2.732482,-0.000000,0.000000
2.735656,-0.000000,-0.000000
2.738829,-0.000000,-0.000000
2.742003,-0.000001,-0.000000
2.745176,-0.000001,0.000000
2.748350,-0.000001,0.000000
2.751524,-0.000001,0.000000
2.754697,-0.000001,0.000000
2.757871,-0.000001,0.000000
2.761045,-0.000001,0.000000
2.764218,-0.000001,0.000000
2.767392,-0.000000,0.000000
2.770565,-0.000000,0.000000
2.773739,-0.000000,0.000000
2.776913,-0.000000,0.000000
2.780086,-0.000000,0.000000
2.783260,-0.000000,0.000000
2.786433,-0.000000,0.000000
2.789607,-0.000000,0.000000
2.792781,-0.000000,0.000000
2.795954,-0.000000,0.000000
2.799128,-0.000001,0.000000
2.802302,-0.000001,0.000000
2.805475,-0.000001,0.000000
2.808649,-0.000001,0.000000
2.811822,-0.000001,0.000000
2.814996,-0.000001,0.000000
2.818170,-0.000001,0.000000
2.821343,-0.000001,0.000000
2.824517,-0.000001,0.000000
2.827690,-0.000001,0.000000
2.830864,-0.000001,0.000000
2.834038,-0.000000,0.000000
2.837211,-0.000000,0.000000
2.840385,-0.000000,0.000000
2.843559,-0.000000,0.000000
2.846732,-0.000000,0.000000
2.849906,-0.000000,0.000000
2.853079,-0.000000,0.000000
2.856253,-0.000000,0.000000
2.859427,-0.000000,0.000000
2.862600,-0.000000,0.000000
2.865774,-0.000001,0.000000
2.868947,-0.000001,0.000000
2.872121,-0.000001,0.000000
2.875295,-0.000001,0.000000
2.878468,-0.000001,0.000000
2.881642,-0.000001,0.000000
2.884816,-0.000001,0.000000
2.887989,-0.000001,0.000000
2.891163,-0.000000,0.000000
2.894336,-0.000000,0.000000
2.897510,-0.000000,0.000000
2.900684,-0.000000,0.000000
2.903857,-0.000000,0.000000
2.907031,-0.000000,0.000000
2.910204,-0.000000,0.000000
2.913378,-0.000000,0.000000
2.916552,-0.000000,0.000000
2.919725,-0.000000,0.000000
2.922899,-0.000000,0.000000
2.926072,-0.000000,0.000000
2.929246,-0.000001,0.000000
2.932420,-0.000001,0.000000
2.935593,-0.000000,0.000000
2.938767,-0.000000,0.000000
2.941941,-0.000000,0.000000
2.945114,-0.000000,0.000000
2.948288,-0.000000,0.000000
2.951461,-0.000000,0.000000
2.954635,-0.000000,0.000000
2.957809,-0.000000,0.000000
2.960982,-0.000000,0.000000
2.964156,-0.000000,0.000000
2.967329,-0.000000,0.000000
2.970503,-0.000000,0.000000
2.973677,-0.000000,0.000000
2.976850,-0.000000,0.000000
2.980024,-0.000000,0.000000
2.983198,-0.000000,0.000000
2.986371,-0.000000,0.000000
2.989545,-0.000000,0.000000
2.992718,-0.000000,0.000000
2.995892,-0.000000,0.000000
2.999066,-0.000000,0.000000
3.002239,0.000000,0.000000
3.005413,0.000000,0.000000
3.008586,0.000000,0.000000
3.011760,0.000000,0.000000
3.014934,0.000000,0.000000
3.018107,0.000000,0.000000
3.021281,0.000000,0.000000
3.024455,0.000000,0.000000
3.027628,0.000000,0.000000
3.030802,-0.000000,0.000000
3.033975,-0.000000,0.000000
3.037149,-0.000000,0.000000
3.040323,-0.000000,0.000000
3.043496,-0.000000,0.000000
3.046670,-0.000000,0.000000
3.049843,-0.000000,0.000000
3.053017,-0.000000,0.000000
3.056191,-0.000000,0.000000
3.059364,-0.000000,0.000000
3.062538,0.000000,0.000000
3.065712,0.000000,0.000000
3.068885,0.000000,0.000000
3.072059,0.000000,0.000000
3.075232,0.000000,0.000000
3.078406,0.000000,0.000000
3.081580,0.000000,0.000000
3.084753,0.000000,0.000000
3.087927,0.000000,0.000000
3.091100,0.000000,0.000000
3.094274,0.000000,0.000000
3.097448,0.000000,0.000000
3.100621,0.000000,0.000000
3.103795,-0.000000,0.000000
3.106969,-0.000000,0.000000
3.110142,-0.000000,0.000000
3.113316,-0.000000,0.000000
3.116489,-0.000000,0.000000
3.119663,0.000000,0.000000
3.122837,0.000000,0.000000
3.126010,0.000000,0.000000
3.129184,0.000000,0.000000
3.132357,0.000000,0.000000
3.135531,0.000000,0.000000
3.138705,0.000000,0.000000
3.141878,0.000000,0.000000
3.145052,0.000000,0.000000
3.148226,0.000000,0.000000
3.151399,0.000000,0.000000
3.154573,0.000000,0.000000
3.157746,0.000000,0.000000
3.160920,0.000000,0.000000
3.164094,0.000000,0.000000
3.167267,0.000000,0.000000
3.170441,0.000000,0.000000
3.173614,0.000000,0.000000
3.176788,0.000000,0.000000
3.179962,0.000000,0.000000
3.183135,0.000000,0.000000
3.186309,0.000000,0.000000
3.189482,0.000000,0.000000
3.192656,0.000000,0.000000
3.195830,0.000000,0.000000
3.199003,0.000000,0.000000
3.202177,0.000000,0.000000
3.205351,0.000000,0.000000
3.208524,0.000000,0.000000
3.211698,0.000000,0.000000
3.214871,0.000000,-0.000000
3.218045,0.000000,0.000000
3.221219,0.000000,0.000000
3.224392,0.000000,0.000000
3.227566,0.000000,0.000000
3.230739,0.000000,0.000000
3.233913,0.000000,0.000000
3.237087,0.000000,0.000000
3.240260,0.000000,0.000000
3.243434,0.000000,0.000000
3.246608,0.000000,-0.000000
3.249781,0.000000,-0.000000
3.252955,0.000000,0.000000
3.256128,0.000000,0.000000
3.259302,0.000000,0.000000
3.262476,0.000000,0.000000
3.265649,0.000000,0.000000
3.268823,0.000000,0.000000
3.271996,0.000000,0.000000
3.275170,0.000000,0.000000
3.278344,0.000000,0.000000
3.281517,0.000000,0.000000
3.284691,0.000000,0.000000
3.287865,0.000000,0.000000
3.291038,0.000000,0.000000
3.294212,0.000000,0.000000
3.297385,0.000000,0.000000
3.300559,0.000000,0.000000
3.303733,0.000000,-0.000000
3.306906,0.000000,-0.000000
3.310080,0.000000,-0.000000
3.313253,0.000000,-0.000000
3.316427,0.000000,-0.000000
3.319601,0.000000,0.000000
3.322774,0.000000,0.000000
3.325948,0.000000,0.000000
3.329122,0.000000,0.000000
3.332295,0.000000,0.000000
3.335469,0.000000,0.000000
3.338642,0.000000,0.000000
3.341816,0.000000,-0.000000
3.344990,0.000000,-0.000000
3.348163,0.000000,0.000000
3.351337,0.000000,0.000000
3.354510,0.000000,0.000000
3.357684,0.000001,0.000000
3.360858,0.000001,0.000000
3.364031,0.000001,-0.000000
3.367205,0.000001,-0.000000
3.370379,0.000000,-0.000000
3.373552,0.000000,-0.000000
3.376726,0.000000,-0.000000
3.379899,0.000000,-0.000000
3.383073,0.000000,-0.000000
3.386247,0.000000,0.000000
3.389420,0.000000,0.000000
3.392594,0.000000,0.000000
3.395767,0.000000,0.000000
3.398941,0.000000,-0.000000
3.402115,0.000000,-0.000000
3.405288,0.000000,-0.000000
3.408462,0.000000,-0.000000
3.411636,0.000000,-0.000000
3.414809,0.000001,0.000000
3.417983,0.000001,0.000000
3.421156,0.000001,0.000000
3.424330,0.000001,0.000000
3.427504,0.000001,0.000000
3.430677,0.000000,0.000000
3.433851,0.000000,-0.000000
3.437024,0.000000,-0.000000
3.440198,0.000000,0.000000
3.443372,0.000000,0.000000
3.446545,0.000000,0.000000
3.449719,0.000000,0.000000
3.452892,0.000000,0.000000
3.456066,0.000000,0.000000
3.459240,0.000000,0.000000
3.462413,0.000000,0.000000
3.465587,0.000000,-0.000000
3.468761,0.000000,-0.000000
3.471934,0.000000,-0.000000
3.475108,0.000001,-0.000000
3.478281,0.000001,-0.000000
3.481455,0.000001,0.000000
3.484629,0.000001,0.000000
3.487802,0.000001,0.000000
3.490976,0.000001,-0.000000
3.494149,0.000000,-0.000000
3.497323,0.000000,-0.000000
3.500497,0.000000,-0.000000
3.503670,0.000000,-0.000000
3.506844,0.000000,-0.000000
3.510018,0.000000,-0.000000
3.513191,0.000000,0.000000
3.516365,0.000000,0.000000
3.519538,0.000000,0.000000
3.522712,0.000000,-0.000000
3.525886,0.000000,-0.000000
3.529059,0.000001,-0.000000
3.532233,0.000001,-0.000000
3.535406,0.000001,-0.000000
3.538580,0.000001,-0.000000
3.541754,0.000001,0.000000
3.544927,0.000001,0.000000
3.548101,0.000001,0.000000
3.551275,0.000001,0.000000
3.554448,0.000000,0.000000
3.557622,0.000000,0.000000
3.560795,0.000000,0.000000
3.563969,0.000000,0.000000
3.567143,0.000000,0.000000
3.570316,0.000000,0.000000
3.573490,0.000000,0.000000
3.576663,0.000000,0.000000
3.579837,0.000000,0.000000
3.583011,0.000000,0.000000
3.586184,0.000001,0.000000
3.589358,0.000001,-0.000000
3.592532,0.000001,-0.000000
3.595705,0.000001,-0.000000
3.598879,0.000001,-0.000000
3.602052,0.000001,0.000000
3.605226,0.000001,0.000000
3.608400,0.000001,0.000000
3.611573,0.000001,0.000000
3.614747,0.000000,0.000000
3.617920,0.000000,0.000000
3.621094,0.000000,0.000000
3.624268,0.000000,-0.000000
3.627441,0.000000,-0.000000
3.630615,0.000000,-0.000000
3.633789,0.000000,-0.000000
3.636962,0.000000,-0.000000
3.640136,0.000000,-0.000000
3.643309,0.000001,0.000000
3.646483,0.000001,0.000000
3.649657,0.000001,-0.000000
3.652830,0.000001,-0.000000
3.656004,0.000001,-0.000000
3.659177,0.000001,-0.000000
3.662351,0.000001,-0.000000
3.665525,0.000001,-0.000000
3.668698,0.000001,0.000000
3.671872,0.000001,0.000000
3.675046,0.000001,0.000000
3.678219,0.000000,0.000000
3.681393,0.000000,0.000000
3.684566,0.000000,-0.000000
3.687740,0.000000,-0.000000
3.690914,0.000000,-0.000000
3.694087,0.000000,-0.000000
3.697261,0.000000,-0.000000
3.700434,0.000001,-0.000000
3.703608,0.000001,-0.000000
3.706782,0.000001,0.000000
3.709955,0.000001,0.000000
3.713129,0.000001,0.000000
3.716302,0.000001,-0.000000
3.719476,0.000001,-0.000000
3.722650,0.000001,-0.000000
3.725823,0.000001,-0.000000
3.728997,0.000001,-0.000000
3.732171,0.000000,0.000000
3.735344,0.000000,0.000000
3.738518,0.000000,0.000000
3.741691,0.000000,0.000000
3.744865,0.000000,0.000000
3.748039,0.000000,-0.000000
3.751212,0.000000,-0.000000
3.754386,0.000000,-0.000000
3.757559,0.000000,-0.000000
3.760733,0.000001,-0.000000
3.763907,0.000001,-0.000000
3.767080,0.000001,-0.000000
3.770254,0.000001,-0.000000
3.773428,0.000001,-0.000000
3.776601,0.000001,-0.000000
3.779775,0.000001,-0.000000
3.782948,0.000001,-0.000000
3.786122,0.000000,-0.000000
3.789296,0.000000,-0.000000
3.792469,0.000000,-0.000000
3.795643,0.000000,-0.000000
3.798816,0.000000,-0.000000
3.801990,0.000000,-0.000000
3.805164,0.000000,-0.000000
3.808337,0.000000,-0.000000
3.811511,0.000000,-0.000000
3.814685,0.000000,-0.000000
3.817858,0.000000,-0.000000
3.821032,0.000001,-0.000000
3.824205,0.000001,-0.000000
3.827379,0.000001,-0.000000
3.830553,0.000001,-0.000000
3.833726,0.000001,-0.000000
3.836900,0.000001,-0.000000
3.840073,0.000001,-0.000000
3.843247,0.000001,-0.000000
3.846421,0.000000,-0.000000
3.849594,0.000000,-0.000000
3.852768,0.000000,-0.000000
3.855942,0.000000,-0.000000
3.859115,0.000000,-0.000000
3.862289,0.000000,-0.000000
3.865462,0.000000,-0.000000
3.868636,0.000000,-0.000000
3.871810,0.000000,-0.000000
3.874983,0.000000,-0.000000
3.878157,0.000000,-0.000000
3.881330,0.000000,-0.000000
3.884504,0.000000,-0.000000
3.887678,0.000001,-0.000000
3.890851,0.000001,-0.000000
3.894025,0.000001,-0.000000
3.897199,0.000001,-0.000000
3.900372,0.000001,-0.000000
3.903546,0.000000,-0.000000
3.906719,0.000000,-0.000000
3.909893,0.000000,-0.000000
3.913067,0.000000,-0.000000
3.916240,0.000000,-0.000000
3.919414,0.000000,-0.000000
3.922587,0.000000,-0.000000
3.925761,0.000000,-0.000000
3.928935,0.000000,-0.000000
3.932108,0.000000,-0.000000
3.935282,0.000000,-0.000000
3.938455,0.000000,-0.000000
3.941629,0.000001,-0.000000
3.944803,0.000001,-0.000000
3.947976,0.000001,-0.000000
3.951150,0.000001,-0.000000
3.954324,0.000001,-0.000000
3.957497,0.000001,-0.000000
3.960671,0.000000,-0.000000
3.963844,0.000000,-0.000000
3.967018,0.000000,-0.000000
3.970192,0.000000,-0.000000
3.973365,0.000000,-0.000000
3.976539,0.000000,-0.000000
3.979712,0.000000,-0.000000
3.982886,0.000000,-0.000000
3.986060,0.000000,-0.000000
3.989233,0.000000,-0.000000
3.992407,0.000000,-0.000000
3.995581,0.000000,-0.000000
3.998754,0.000001,-0.000000


==> anc/fig20/fig_b.csv <==
omega/4E_p,L20,L18
0.003570,-0.003836,-0.006682
0.007141,-0.000311,-0.002089
0.010711,0.000799,-0.000507
0.014281,0.001019,0.000117
0.017852,0.000751,0.000244
0.021422,0.000255,0.000100
0.024992,-0.000258,-0.000151
0.028563,-0.000628,-0.000385
0.032133,-0.000773,-0.000526
0.035703,-0.000692,-0.000549
0.039273,-0.000453,-0.000474
0.042844,-0.000165,-0.000351
0.046414,0.000067,-0.000237
0.049984,0.000168,-0.000176
0.053555,0.000119,-0.000185
0.057125,-0.000047,-0.000254
0.060695,-0.000257,-0.000347
0.064266,-0.000431,-0.000423
0.067836,-0.000508,-0.000449
0.071406,-0.000463,-0.000412
0.074977,-0.000317,-0.000319
0.078547,-0.000122,-0.000200
0.082117,0.000056,-0.000090
0.085688,0.000164,-0.000019
0.089258,0.000174,-0.000001
0.092828,0.000097,-0.000031
0.096399,-0.000029,-0.000087
0.099969,-0.000154,-0.000141
0.103539,-0.000231,-0.000167
0.107109,-0.000238,-0.000153
0.110680,-0.000180,-0.000104
0.114250,-0.000085,-0.000038
0.117820,0.000003,0.000018
0.121391,0.000048,0.000041
0.124961,0.000032,0.000018
0.128531,-0.000042,-0.000045
0.132102,-0.000146,-0.000132
0.135672,-0.000244,-0.000218
0.139242,-0.000303,-0.000278
0.142813,-0.000305,-0.000297
0.146383,-0.000254,-0.000273
0.149953,-0.000173,-0.000219
0.153524,-0.000094,-0.000154
0.157094,-0.000048,-0.000098
0.160664,-0.000049,-0.000066
0.164235,-0.000094,-0.000060
0.167805,-0.000162,-0.000073
0.171375,-0.000223,-0.000091
0.174945,-0.000251,-0.000100
0.178516,-0.000232,-0.000091
0.182086,-0.000170,-0.000065
0.185656,-0.000087,-0.000029
0.189227,-0.000011,0.000003
0.192797,0.000032,0.000017
0.196367,0.000029,0.000007
0.199938,-0.000018,-0.000027
0.203508,-0.000089,-0.000074
0.207078,-0.000156,-0.000122
0.210649,-0.000194,-0.000158
0.214219,-0.000190,-0.000175
0.217789,-0.000146,-0.000173
0.221360,-0.000081,-0.000161
0.224930,-0.000019,-0.000149
0.228500,0.000014,-0.000147
0.232071,0.000005,-0.000159
0.235641,-0.000044,-0.000179
0.239211,-0.000116,-0.000199
0.242782,-0.000186,-0.000204
0.246352,-0.000231,-0.000185
0.249922,-0.000234,-0.000141
0.253492,-0.000197,-0.000077
0.257063,-0.000132,-0.000009
0.260633,-0.000063,0.000046
0.264203,-0.000012,0.000074
0.267774,0.000008,0.000069
0.271344,-0.000005,0.000033
0.274914,-0.000041,-0.000019
0.278485,-0.000081,-0.000071
0.282055,-0.000106,-0.000108
0.285625,-0.000104,-0.000121
0.289196,-0.000078,-0.000111
0.292766,-0.000037,-0.000090
0.296336,-0.000001,-0.000073
0.299907,0.000016,-0.000074
0.303477,0.000003,-0.000101
0.307047,-0.000035,-0.000153
0.310618,-0.000087,-0.000216
0.314188,-0.000132,-0.000275
0.317758,-0.000154,-0.000312
0.321328,-0.000144,-0.000316
0.324899,-0.000107,-0.000284
0.328469,-0.000057,-0.000225
0.332039,-0.000011,-0.000154
0.335610,0.000012,-0.000087
0.339180,0.000006,-0.000036
0.342750,-0.000026,-0.000006
0.346321,-0.000069,0.000006
0.349891,-0.000102,0.000008
0.353461,-0.000107,0.000012
0.357032,-0.000078,0.000023
0.360602,-0.000020,0.000042
0.364172,0.000051,0.000062
0.367743,0.000112,0.000072
0.371313,0.000142,0.000063
0.374883,0.000130,0.000028
0.378454,0.000080,-0.000031
0.382024,0.000006,-0.000103
0.385594,-0.000069,-0.000175
0.389164,-0.000124,-0.000230
0.392735,-0.000145,-0.000259
0.396305,-0.000133,-0.000262
0.399875,-0.000098,-0.000243
0.403446,-0.000061,-0.000216
0.407016,-0.000039,-0.000194
0.410586,-0.000044,-0.000185
0.414157,-0.000075,-0.000192
0.417727,-0.000117,-0.000208
0.421297,-0.000153,-0.000222
0.424868,-0.000163,-0.000219
0.428438,-0.000137,-0.000194
0.432008,-0.000078,-0.000144
0.435579,0.000000,-0.000078
0.439149,0.000077,-0.000009
0.442719,0.000131,0.000048
0.446290,0.000149,0.000082
0.449860,0.000131,0.000091
0.453430,0.000086,0.000079
0.457000,0.000033,0.000060
0.460571,-0.000010,0.000047
0.464141,-0.000030,0.000052
0.467711,-0.000028,0.000079
0.471282,-0.000012,0.000121
0.474852,0.000002,0.000166
0.478422,0.000000,0.000198
0.481993,-0.000024,0.000203
0.485563,-0.000069,0.000172
0.489133,-0.000121,0.000105
0.492704,-0.000164,0.000012
0.496274,-0.000181,-0.000096
0.499844,-0.000168,-0.000202
0.503415,-0.000129,-0.000295
0.506985,-0.000076,-0.000365
0.510555,-0.000026,-0.000405
0.514126,0.000012,-0.000411
0.517696,0.000038,-0.000377
0.521266,0.000067,-0.000298
0.524836,0.000121,-0.000167
0.528407,0.000221,0.000018
0.531977,0.000381,0.000252
0.535547,0.000590,0.000519
0.539118,0.000822,0.000793
0.542688,0.001031,0.001040
0.546258,0.001169,0.001225
0.549829,0.001195,0.001317
0.553399,0.001097,0.001301
0.556969,0.000889,0.001183
0.560540,0.000617,0.000987
0.564110,0.000347,0.000754
0.567680,0.000146,0.000535
0.571251,0.000068,0.000379
0.574821,0.000143,0.000324
0.578391,0.000367,0.000394
0.581962,0.000712,0.000592
0.585532,0.001133,0.000906
0.589102,0.001583,0.001310
0.592672,0.002022,0.001767
0.596243,0.002428,0.002240
0.599813,0.002790,0.002688
0.603383,0.003105,0.003073
0.606954,0.003367,0.003362
0.610524,0.003567,0.003527
0.614094,0.003686,0.003557
0.617665,0.003707,0.003456
0.621235,0.003626,0.003252
0.624805,0.003459,0.002998
0.628376,0.003249,0.002767
0.631946,0.003065,0.002641
0.635516,0.002987,0.002700
0.639087,0.003088,0.002999
0.642657,0.003415,0.003562
0.646227,0.003974,0.004365
0.649798,0.004726,0.005342
0.653368,0.005596,0.006397
0.656938,0.006488,0.007417
0.660509,0.007312,0.008301
0.664079,0.008004,0.008976
0.667649,0.008538,0.009411
0.671219,0.008928,0.009621
0.674790,0.009219,0.009662
0.678360,0.009467,0.009615
0.681930,0.009728,0.009567
0.685501,0.010036,0.009597
0.689071,0.010408,0.009761
0.692641,0.010846,0.010091
0.696212,0.011348,0.010593
0.699782,0.011917,0.011255
0.703352,0.012564,0.012053
0.706923,0.013305,0.012954
0.710493,0.014145,0.013920
0.714063,0.015064,0.014904
0.717634,0.016007,0.015852
0.721204,0.016881,0.016703
0.724774,0.017578,0.017397
0.728345,0.018003,0.017890
0.731915,0.018111,0.018169
0.735485,0.017939,0.018265
0.739055,0.017622,0.018260
0.742626,0.017378,0.018285
0.746196,0.017475,0.018500
0.749766,0.018166,0.019066
0.753337,0.019630,0.020113
0.756907,0.021910,0.021699
0.760477,0.024885,0.023796
0.764048,0.028278,0.026277
0.767618,0.031698,0.028933
0.771188,0.034713,0.031501
0.774759,0.036939,0.033714
0.778329,0.038113,0.035340
0.781899,0.038147,0.036233
0.785470,0.037144,0.036354
0.789040,0.035371,0.035780
0.792610,0.033201,0.034692
0.796181,0.031043,0.033342
0.799751,0.029269,0.032015
0.803321,0.028155,0.030984
0.806891,0.027859,0.030472
0.810462,0.028419,0.030628
0.814032,0.029777,0.031514
0.817602,0.031818,0.033111
0.821173,0.034402,0.035326
0.824743,0.037391,0.038023
0.828313,0.040659,0.041036
0.831884,0.044083,0.044194
0.835454,0.047537,0.047336
0.839024,0.050877,0.050319
0.842595,0.053940,0.053022
0.846165,0.056558,0.055346
0.849735,0.058582,0.057216
0.853306,0.059909,0.058581
0.856876,0.060511,0.059413
0.860446,0.060453,0.059717
0.864017,0.059886,0.059529
0.867587,0.059028,0.058926
0.871157,0.058127,0.058018
0.874727,0.057415,0.056951
0.878298,0.057068,0.055889
0.881868,0.057182,0.055007
0.885438,0.057761,0.054466
0.889009,0.058733,0.054403
0.892579,0.059976,0.054912
0.896149,0.061358,0.056037
0.899720,0.062772,0.057770
0.903290,0.064157,0.060053
0.906860,0.065512,0.062790
0.910431,0.066878,0.065855
0.914001,0.068320,0.069102
0.917571,0.069893,0.072380
0.921142,0.071613,0.075536
0.924712,0.073436,0.078423
0.928282,0.075258,0.080903
0.931853,0.076928,0.082859
0.935423,0.078274,0.084197
0.938993,0.079141,0.084860
0.942563,0.079426,0.084836
0.946134,0.079103,0.084169
0.949704,0.078236,0.082957
0.953274,0.076976,0.081350
0.956845,0.075540,0.079541
0.960415,0.074187,0.077741
0.963985,0.073180,0.076168
0.967556,0.072758,0.075017
0.971126,0.073111,0.074444
0.974696,0.074361,0.074558
0.978267,0.076556,0.075411
0.981837,0.079663,0.076999
0.985407,0.083570,0.079266
0.988978,0.088081,0.082106
0.992548,0.092928,0.085368
0.996118,0.097772,0.088861
0.999689,0.102228,0.092355
1.003259,0.105889,0.095602
1.006829,0.108373,0.098341
1.010399,0.109372,0.100334
1.013970,0.108703,0.101393
1.017540,0.106352,0.101410
1.021110,0.102498,0.100385
1.024681,0.097508,0.098439
1.028251,0.091899,0.095804
1.031821,0.086276,0.092803
1.035392,0.081245,0.089801
1.038962,0.077326,0.087157
1.042532,0.074877,0.085168
1.046103,0.074046,0.084028
1.049673,0.074760,0.083805
1.053243,0.076750,0.084443
1.056814,0.079617,0.085780
1.060384,0.082907,0.087593
1.063954,0.086195,0.089638
1.067525,0.089152,0.091696
1.071095,0.091589,0.093597
1.074665,0.093455,0.095232
1.078236,0.094825,0.096552
1.081806,0.095842,0.097541
1.085376,0.096670,0.098202
1.088946,0.097434,0.098527
1.092517,0.098192,0.098493
1.096087,0.098917,0.098061
1.099657,0.099514,0.097187
1.103228,0.099841,0.095848
1.106798,0.099756,0.094060
1.110368,0.099155,0.091894
1.113939,0.097996,0.089481
1.117509,0.096320,0.087002
1.121079,0.094243,0.084667
1.124650,0.091935,0.082687
1.128220,0.089591,0.081238
1.131790,0.087396,0.080437
1.135361,0.085493,0.080321
1.138931,0.083963,0.080840
1.142501,0.082813,0.081866
1.146072,0.081986,0.083208
1.149642,0.081372,0.084639
1.153212,0.080837,0.085931
1.156782,0.080251,0.086878
1.160353,0.079510,0.087326
1.163923,0.078559,0.087183
1.167493,0.077396,0.086431
1.171064,0.076073,0.085119
1.174634,0.074680,0.083349
1.178204,0.073326,0.081261
1.181775,0.072121,0.079006
1.185345,0.071151,0.076734
1.188915,0.070471,0.074570
1.192486,0.070096,0.072609
1.196056,0.070007,0.070911
1.199626,0.070158,0.069504
1.203197,0.070490,0.068390
1.206767,0.070940,0.067552
1.210337,0.071449,0.066962
1.213908,0.071962,0.066585
1.217478,0.072423,0.066376
1.221048,0.072775,0.066285
1.224618,0.072950,0.066251
1.228189,0.072870,0.066201
1.231759,0.072454,0.066060
1.235329,0.071625,0.065749
1.238900,0.070332,0.065204
1.242470,0.068555,0.064380
1.246040,0.066322,0.063263
1.249611,0.063709,0.061875
1.253181,0.060837,0.060269
1.256751,0.057852,0.058523
1.260322,0.054912,0.056730
1.263892,0.052164,0.054981
1.267462,0.049723,0.053352
1.271033,0.047665,0.051895
1.274603,0.046019,0.050635
1.278173,0.044776,0.049567
1.281744,0.043892,0.048669
1.285314,0.043309,0.047903
1.288884,0.042958,0.047230
1.292454,0.042779,0.046612
1.296025,0.042717,0.046020
1.299595,0.042730,0.045430
1.303165,0.042781,0.044827
1.306736,0.042841,0.044198
1.310306,0.042881,0.043530
1.313876,0.042873,0.042811
1.317447,0.042785,0.042027
1.321017,0.042587,0.041167
1.324587,0.042248,0.040222
1.328158,0.041746,0.039190
1.331728,0.041064,0.038080
1.335298,0.040198,0.036908
1.338869,0.039156,0.035698
1.342439,0.037958,0.034485
1.346009,0.036638,0.033302
1.349580,0.035240,0.032185
1.353150,0.033810,0.031165
1.356720,0.032396,0.030262
1.360290,0.031040,0.029487
1.363861,0.029770,0.028836
1.367431,0.028602,0.028292
1.371001,0.027533,0.027824
1.374572,0.026549,0.027397
1.378142,0.025627,0.026970
1.381712,0.024742,0.026506
1.385283,0.023878,0.025978
1.388853,0.023026,0.025370
1.392423,0.022192,0.024681
1.395994,0.021392,0.023921
1.399564,0.020649,0.023113
1.403134,0.019987,0.022283
1.406705,0.019422,0.021458
1.410275,0.018962,0.020659
1.413845,0.018602,0.019903
1.417416,0.018325,0.019195
1.420986,0.018109,0.018539
1.424556,0.017929,0.017932
1.428126,0.017762,0.017370
1.431697,0.017589,0.016848
1.435267,0.017397,0.016365
1.438837,0.017175,0.015915
1.442408,0.016918,0.015496
1.445978,0.016615,0.015100
1.449548,0.016259,0.014719
1.453119,0.015840,0.014342
1.456689,0.015351,0.013957
1.460259,0.014790,0.013554
1.463830,0.014161,0.013127
1.467400,0.013476,0.012677
1.470970,0.012755,0.012209
1.474541,0.012022,0.011732
1.478111,0.011302,0.011257
1.481681,0.010616,0.010796
1.485252,0.009983,0.010360
1.488822,0.009411,0.009953
1.492392,0.008907,0.009577
1.495962,0.008467,0.009231
1.499533,0.008089,0.008912
1.503103,0.007766,0.008614
1.506673,0.007493,0.008333
1.510244,0.007264,0.008064
1.513814,0.007073,0.007805
1.517384,0.006912,0.007550
1.520955,0.006774,0.007298
1.524525,0.006650,0.007046
1.528095,0.006532,0.006792
1.531666,0.006415,0.006536
1.535236,0.006294,0.006280
1.538806,0.006166,0.006026
1.542377,0.006032,0.005777
1.545947,0.005890,0.005539
1.549517,0.005741,0.005313
1.553088,0.005581,0.005100
1.556658,0.005408,0.004899
1.560228,0.005219,0.004708
1.563799,0.005011,0.004523
1.567369,0.004785,0.004343
1.570939,0.004544,0.004164
1.574509,0.004296,0.003989
1.578080,0.004050,0.003819
1.581650,0.003813,0.003657
1.585220,0.003594,0.003506
1.588791,0.003394,0.003368
1.592361,0.003214,0.003240
1.595931,0.003049,0.003121
1.599502,0.002895,0.003007
1.603072,0.002746,0.002892
1.606642,0.002600,0.002775
1.610213,0.002457,0.002654
1.613783,0.002322,0.002532
1.617353,0.002199,0.002411
1.620924,0.002094,0.002294
1.624494,0.002007,0.002185
1.628064,0.001940,0.002084
1.631635,0.001887,0.001992
1.635205,0.001843,0.001906
1.638775,0.001803,0.001826
1.642345,0.001762,0.001747
1.645916,0.001716,0.001671
1.649486,0.001666,0.001595
1.653056,0.001614,0.001523
1.656627,0.001561,0.001455
1.660197,0.001510,0.001391
1.663767,0.001460,0.001333
1.667338,0.001409,0.001278
1.670908,0.001357,0.001225
1.674478,0.001299,0.001172
1.678049,0.001236,0.001118
1.681619,0.001168,0.001062
1.685189,0.001096,0.001005
1.688760,0.001026,0.000950
1.692330,0.000959,0.000898
1.695900,0.000898,0.000850
1.699471,0.000844,0.000808
1.703041,0.000794,0.000771
1.706611,0.000748,0.000737
1.710181,0.000703,0.000705
1.713752,0.000659,0.000673
1.717322,0.000615,0.000642
1.720892,0.000575,0.000610
1.724463,0.000539,0.000580
1.728033,0.000511,0.000552
1.731603,0.000492,0.000528
1.735174,0.000478,0.000506
1.738744,0.000469,0.000486
1.742314,0.000460,0.000466
1.745885,0.000447,0.000444
1.749455,0.000430,0.000421
1.753025,0.000409,0.000395
1.756596,0.000385,0.000368
1.760166,0.000362,0.000341
1.763736,0.000342,0.000318
1.767307,0.000327,0.000298
1.770877,0.000317,0.000282
1.774447,0.000311,0.000270
1.778017,0.000306,0.000261
1.781588,0.000297,0.000252
1.785158,0.000285,0.000242
1.788728,0.000268,0.000231
1.792299,0.000247,0.000219
1.795869,0.000226,0.000208
1.799439,0.000207,0.000197
1.803010,0.000191,0.000188
1.806580,0.000180,0.000180
1.810150,0.000172,0.000174
1.813721,0.000166,0.000168
1.817291,0.000159,0.000160
1.820861,0.000150,0.000150
1.824432,0.000139,0.000138
1.828002,0.000128,0.000125
1.831572,0.000117,0.000113
1.835143,0.000108,0.000102
1.838713,0.000103,0.000095
1.842283,0.000101,0.000091
1.845853,0.000101,0.000090
1.849424,0.000101,0.000089
1.852994,0.000099,0.000088
1.856564,0.000094,0.000086
1.860135,0.000086,0.000082
1.863705,0.000077,0.000076
1.867275,0.000069,0.000071
1.870846,0.000063,0.000066
1.874416,0.000061,0.000062
1.877986,0.000061,0.000061
1.881557,0.000063,0.000060
1.885127,0.000064,0.000060
1.888697,0.000064,0.000058
1.892268,0.000060,0.000055
1.895838,0.000054,0.000050
1.899408,0.000046,0.000043
1.902979,0.000038,0.000037
1.906549,0.000033,0.000032
1.910119,0.000032,0.000029
1.913689,0.000033,0.000028
1.917260,0.000036,0.000029
1.920830,0.000040,0.000031
1.924400,0.000041,0.000032
1.927971,0.000039,0.000032
1.931541,0.000035,0.000030
1.935111,0.000028,0.000027
1.938682,0.000023,0.000023
1.942252,0.000019,0.000021
1.945822,0.000018,0.000020
1.949393,0.000020,0.000020
1.952963,0.000024,0.000022
1.956533,0.000028,0.000024
1.960104,0.000030,0.000025
1.963674,0.000029,0.000024
1.967244,0.000026,0.000021
1.970815,0.000021,0.000018
1.974385,0.000016,0.000014
1.977955,0.000014,0.000010
1.981526,0.000014,0.000009
1.985096,0.000016,0.000009
1.988666,0.000020,0.000010
1.992236,0.000023,0.000011
1.995807,0.000024,0.000012
1.999377,0.000023,0.000012
2.002947,0.000019,0.000011
2.006518,0.000013,0.000008
2.010088,0.000008,0.000006
2.013658,0.000005,0.000004
2.017229,0.000004,0.000004
2.020799,0.000007,0.000006
2.024369,0.000010,0.000009
2.027940,0.000014,0.000011
2.031510,0.000016,0.000013
2.035080,0.000016,0.000013
2.038651,0.000013,0.000012
2.042221,0.000009,0.000009
2.045791,0.000004,0.000006
2.049362,0.000002,0.000003
2.052932,0.000002,0.000002
2.056502,0.000005,0.000002
2.060072,0.000010,0.000003
2.063643,0.000014,0.000004
2.067213,0.000017,0.000005
2.070783,0.000017,0.000005
2.074354,0.000015,0.000003
2.077924,0.000012,0.000001
2.081494,0.000009,-0.000001
2.085065,0.000007,-0.000003
2.088635,0.000007,-0.000002
2.092205,0.000009,-0.000000
2.095776,0.000013,0.000002
2.099346,0.000016,0.000005
2.102916,0.000018,0.000007
2.106487,0.000017,0.000008
2.110057,0.000014,0.000007
2.113627,0.000009,0.000004
2.117198,0.000004,0.000002
2.120768,0.000001,0.000000
2.124338,0.000001,-0.000001
2.127908,0.000002,-0.000000
2.131479,0.000005,0.000001
2.135049,0.000008,0.000003
2.138619,0.000010,0.000004
2.142190,0.000010,0.000003
2.145760,0.000007,0.000002
2.149330,0.000004,-0.000001
2.152901,0.000000,-0.000003
2.156471,-0.000002,-0.000005
2.160041,-0.000001,-0.000005
2.163612,0.000001,-0.000003
2.167182,0.000005,-0.000001
2.170752,0.000009,0.000002
2.174323,0.000012,0.000004
2.177893,0.000012,0.000005
2.181463,0.000011,0.000004
2.185034,0.000008,0.000003
2.188604,0.000005,0.000001
2.192174,0.000003,-0.000000
2.195744,0.000003,-0.000001
2.199315,0.000005,-0.000000
2.202885,0.000007,0.000001
2.206455,0.000010,0.000003
2.210026,0.000012,0.000004
2.213596,0.000012,0.000004
2.217166,0.000009,0.000003
2.220737,0.000006,0.000001
2.224307,0.000002,-0.000001
2.227877,-0.000000,-0.000003
2.231448,-0.000001,-0.000003
2.235018,0.000001,-0.000002
2.238588,0.000003,0.000000
2.242159,0.000006,0.000002
2.245729,0.000007,0.000004
2.249299,0.000007,0.000005
2.252870,0.000005,0.000004
2.256440,0.000002,0.000002
2.260010,-0.000001,0.000000
2.263580,-0.000002,-0.000001
2.267151,-0.000002,-0.000001
2.270721,0.000000,0.000000
2.274291,0.000004,0.000002
2.277862,0.000007,0.000004
2.281432,0.000009,0.000005
2.285002,0.000009,0.000006
2.288573,0.000007,0.000005
2.292143,0.000004,0.000003
2.295713,0.000002,0.000001
2.299284,-0.000000,0.000000
2.302854,-0.000000,-0.000000
2.306424,0.000002,0.000001
2.309995,0.000004,0.000002
2.313565,0.000007,0.000004
2.317135,0.000009,0.000005
2.320706,0.000009,0.000005
2.324276,0.000007,0.000004
2.327846,0.000004,0.000003
2.331416,0.000001,0.000001
2.334987,-0.000001,-0.000000
2.338557,-0.000001,-0.000000
2.342127,0.000000,0.000001
2.345698,0.000003,0.000002
2.349268,0.000005,0.000004
2.352838,0.000007,0.000005
2.356409,0.000007,0.000006
2.359979,0.000005,0.000005
2.363549,0.000002,0.000004
2.367120,-0.000001,0.000002
2.370690,-0.000002,0.000001
2.374260,-0.000002,0.000001
2.377831,-0.000000,0.000001
2.381401,0.000002,0.000003
2.384971,0.000005,0.000004
2.388542,0.000007,0.000005
2.392112,0.000008,0.000005
2.395682,0.000006,0.000004
2.399253,0.000004,0.000003
2.402823,0.000002,0.000001
2.406393,0.000001,0.000000
2.409963,0.000001,-0.000000
2.413534,0.000003,0.000001
2.417104,0.000005,0.000002
2.420674,0.000008,0.000004
2.424245,0.000009,0.000005
2.427815,0.000009,0.000005
2.431385,0.000007,0.000004
2.434956,0.000005,0.000003
2.438526,0.000002,0.000001
2.442096,0.000000,0.000000
2.445667,-0.000000,0.000000
2.449237,0.000001,0.000001
2.452807,0.000003,0.000002
2.456378,0.000005,0.000004
2.459948,0.000007,0.000005
2.463518,0.000007,0.000005
2.467089,0.000005,0.000004
2.470659,0.000003,0.000002
2.474229,0.000000,0.000001
2.477799,-0.000001,-0.000000
2.481370,-0.000001,-0.000001
2.484940,0.000001,-0.000000
2.488510,0.000003,0.000001
2.492081,0.000006,0.000003
2.495651,0.000007,0.000004
2.499221,0.000007,0.000004
2.502792,0.000006,0.000003
2.506362,0.000004,0.000002
2.509932,0.000002,0.000001
2.513503,0.000001,-0.000000
2.517073,0.000001,-0.000001
2.520643,0.000003,-0.000000
2.524214,0.000005,0.000001
2.527784,0.000008,0.000003
2.531354,0.000009,0.000004
2.534925,0.000009,0.000004
2.538495,0.000008,0.000003
2.542065,0.000005,0.000002
2.545635,0.000003,0.000000
2.549206,0.000001,-0.000001
2.552776,0.000001,-0.000001
2.556346,0.000002,-0.000000
2.559917,0.000004,0.000001
2.563487,0.000006,0.000002
2.567057,0.000007,0.000003
2.570628,0.000006,0.000003
2.574198,0.000005,0.000003
2.577768,0.000002,0.000002
2.581339,-0.000000,0.000000
2.584909,-0.000002,-0.000001
2.588479,-0.000002,-0.000001
2.592050,-0.000000,-0.000000
2.595620,0.000002,0.000001
2.599190,0.000004,0.000002
2.602761,0.000005,0.000003
2.606331,0.000006,0.000003
2.609901,0.000005,0.000002
2.613471,0.000003,0.000001
2.617042,0.000001,0.000000
2.620612,0.000000,-0.000001
2.624182,0.000001,-0.000001
2.627753,0.000002,-0.000000
2.631323,0.000004,0.000001
2.634893,0.000006,0.000002
2.638464,0.000008,0.000003
2.642034,0.000008,0.000003
2.645604,0.000007,0.000003
2.649175,0.000004,0.000002
2.652745,0.000002,0.000000
2.656315,0.000001,-0.000000
2.659886,0.000001,-0.000001
2.663456,0.000002,-0.000000
2.667026,0.000004,0.000001
2.670597,0.000005,0.000002
2.674167,0.000006,0.000003
2.677737,0.000006,0.000003
2.681307,0.000005,0.000003
2.684878,0.000003,0.000002
2.688448,0.000000,0.000000
2.692018,-0.000001,-0.000000
2.695589,-0.000001,-0.000001
2.699159,-0.000000,0.000000
2.702729,0.000001,0.000001
2.706300,0.000003,0.000002
2.709870,0.000004,0.000003
2.713440,0.000004,0.000004
2.717011,0.000003,0.000003
2.720581,0.000001,0.000002
2.724151,-0.000000,0.000001
2.727722,-0.000001,0.000000
2.731292,-0.000001,0.000000
2.734862,0.000000,0.000001
2.738433,0.000003,0.000002
2.742003,0.000005,0.000003
2.745573,0.000006,0.000004
2.749143,0.000007,0.000004
2.752714,0.000006,0.000003
2.756284,0.000004,0.000002
2.759854,0.000002,0.000001
2.763425,0.000001,0.000000
2.766995,0.000001,-0.000000
2.770565,0.000002,0.000000
2.774136,0.000004,0.000002
2.777706,0.000006,0.000003
2.781276,0.000006,0.000004
2.784847,0.000006,0.000004
2.788417,0.000005,0.000003
2.791987,0.000003,0.000002
2.795558,0.000001,0.000001
2.799128,-0.000000,0.000001
2.802698,-0.000001,0.000000
2.806269,0.000000,0.000001
2.809839,0.000002,0.000002
2.813409,0.000003,0.000003
2.816980,0.000004,0.000004
2.820550,0.000004,0.000004
2.824120,0.000003,0.000003
2.827690,0.000002,0.000002
2.831261,0.000000,0.000001
2.834831,-0.000001,0.000001
2.838401,-0.000001,0.000000
2.841972,0.000000,0.000001
2.845542,0.000002,0.000002
2.849112,0.000004,0.000003
2.852683,0.000005,0.000003
2.856253,0.000005,0.000003
2.859823,0.000005,0.000003
2.863394,0.000003,0.000002
2.866964,0.000002,0.000001
2.870534,0.000001,0.000000
2.874105,0.000001,0.000000
2.877675,0.000002,0.000001
2.881245,0.000003,0.000001
2.884816,0.000005,0.000003
2.888386,0.000006,0.000003
2.891956,0.000006,0.000003
2.895526,0.000005,0.000003
2.899097,0.000003,0.000002
2.902667,0.000002,0.000001
2.906237,0.000000,0.000000
2.909808,0.000000,0.000000
2.913378,0.000001,0.000001
2.916948,0.000003,0.000001
2.920519,0.000004,0.000002
2.924089,0.000005,0.000003
2.927659,0.000005,0.000003
2.931230,0.000004,0.000003
2.934800,0.000003,0.000002
2.938370,0.000001,0.000001
2.941941,-0.000000,-0.000000
2.945511,-0.000000,-0.000000
2.949081,0.000001,0.000000
2.952652,0.000002,0.000001
2.956222,0.000004,0.000002
2.959792,0.000005,0.000003
2.963362,0.000005,0.000003
2.966933,0.000004,0.000002
2.970503,0.000002,0.000002
2.974073,0.000001,0.000001
2.977644,-0.000000,-0.000000
2.981214,0.000000,-0.000000
2.984784,0.000001,0.000000
2.988355,0.000003,0.000001
2.991925,0.000004,0.000002
2.995495,0.000005,0.000003
2.999066,0.000005,0.000003
3.002636,0.000004,0.000003
3.006206,0.000003,0.000002
3.009777,0.000001,0.000001
3.013347,0.000000,0.000000
3.016917,0.000000,-0.000000
3.020488,0.000001,0.000000
3.024058,0.000002,0.000001
3.027628,0.000004,0.000002
3.031198,0.000005,0.000002
3.034769,0.000005,0.000003
3.038339,0.000004,0.000002
3.041909,0.000003,0.000001
3.045480,0.000001,0.000001
3.049050,0.000000,-0.000000
3.052620,0.000000,-0.000000
3.056191,0.000001,0.000000
3.059761,0.000002,0.000001
3.063331,0.000004,0.000002
3.066902,0.000005,0.000003
3.070472,0.000004,0.000003
3.074042,0.000004,0.000002
3.077613,0.000002,0.000002
3.081183,0.000001,0.000001
3.084753,-0.000000,0.000000
3.088324,-0.000001,0.000000
3.091894,0.000000,0.000000
3.095464,0.000002,0.000001
3.099034,0.000003,0.000002
3.102605,0.000004,0.000003
3.106175,0.000004,0.000003
3.109745,0.000003,0.000002
3.113316,0.000002,0.000002
3.116886,0.000001,0.000001
3.120456,0.000000,0.000000
3.124027,0.000000,-0.000000
3.127597,0.000001,0.000000
3.131167,0.000002,0.000001
3.134738,0.000004,0.000002
3.138308,0.000005,0.000003
3.141878,0.000005,0.000003
3.145449,0.000004,0.000002
3.149019,0.000003,0.000002
3.152589,0.000001,0.000001
3.156160,0.000000,0.000000
3.159730,0.000000,0.000000
3.163300,0.000001,0.000001
3.166870,0.000002,0.000001
3.170441,0.000003,0.000002
3.174011,0.000004,0.000003
3.177581,0.000004,0.000003
3.181152,0.000003,0.000003
3.184722,0.000002,0.000002
3.188292,0.000001,0.000001
3.191863,-0.000000,0.000000
3.195433,-0.000000,0.000000
3.199003,0.000001,0.000000
3.202574,0.000002,0.000001
3.206144,0.000003,0.000002
3.209714,0.000004,0.000002
3.213285,0.000004,0.000003
3.216855,0.000003,0.000002
3.220425,0.000002,0.000002
3.223996,0.000001,0.000001
3.227566,0.000000,0.000000
3.231136,0.000000,0.000000
3.234707,0.000001,0.000001
3.238277,0.000002,0.000001
3.241847,0.000003,0.000002
3.245417,0.000004,0.000003
3.248988,0.000004,0.000003
3.252558,0.000004,0.000003
3.256128,0.000002,0.000002
3.259699,0.000001,0.000001
3.263269,0.000001,0.000000
3.266839,0.000000,0.000000
3.270410,0.000001,0.000000
3.273980,0.000002,0.000001
3.277550,0.000003,0.000002
3.281121,0.000004,0.000002
3.284691,0.000004,0.000002
3.288261,0.000004,0.000002
3.291832,0.000002,0.000002
3.295402,0.000001,0.000001
3.298972,0.000000,0.000000
3.302543,0.000000,0.000000
3.306113,0.000001,0.000001
3.309683,0.000002,0.000001
3.313253,0.000003,0.000002
3.316824,0.000004,0.000003
3.320394,0.000004,0.000003
3.323964,0.000003,0.000002
3.327535,0.000002,0.000002
3.331105,0.000001,0.000001
3.334675,0.000000,0.000000
3.338246,0.000000,0.000000
3.341816,0.000001,0.000001
3.345386,0.000002,0.000001
3.348957,0.000003,0.000002
3.352527,0.000004,0.000002
3.356097,0.000004,0.000002
3.359668,0.000004,0.000002
3.363238,0.000002,0.000001
3.366808,0.000001,0.000001
3.370379,0.000001,0.000000
3.373949,0.000000,0.000000
3.377519,0.000001,0.000000
3.381089,0.000002,0.000001
3.384660,0.000003,0.000002
3.388230,0.000004,0.000002
3.391800,0.000004,0.000003
3.395371,0.000003,0.000002
3.398941,0.000002,0.000002
3.402511,0.000001,0.000001
3.406082,0.000000,0.000001
3.409652,-0.000000,0.000000
3.413222,0.000001,0.000001
3.416793,0.000002,0.000001
3.420363,0.000003,0.000002
3.423933,0.000003,0.000002
3.427504,0.000004,0.000002
3.431074,0.000003,0.000002
3.434644,0.000002,0.000001
3.438215,0.000001,0.000001
3.441785,0.000000,0.000000
3.445355,0.000000,0.000000
3.448925,0.000001,0.000000
3.452496,0.000002,0.000001
3.456066,0.000003,0.000002
3.459636,0.000004,0.000002
3.463207,0.000004,0.000002
3.466777,0.000003,0.000002
3.470347,0.000002,0.000002
3.473918,0.000001,0.000001
3.477488,0.000000,0.000001
3.481058,0.000000,0.000000
3.484629,0.000001,0.000001
3.488199,0.000002,0.000001
3.491769,0.000003,0.000002
3.495340,0.000003,0.000002
3.498910,0.000003,0.000002
3.502480,0.000003,0.000002
3.506051,0.000002,0.000001
3.509621,0.000001,0.000001
3.513191,-0.000000,0.000000
3.516761,-0.000000,-0.000000
3.520332,0.000000,0.000000
3.523902,0.000001,0.000001
3.527472,0.000002,0.000002
3.531043,0.000003,0.000002
3.534613,0.000003,0.000002
3.538183,0.000003,0.000002
3.541754,0.000002,0.000002
3.545324,0.000001,0.000001
3.548894,0.000000,0.000001
3.552465,0.000000,0.000000
3.556035,0.000001,0.000001
3.559605,0.000002,0.000001
3.563176,0.000003,0.000002
3.566746,0.000004,0.000002
3.570316,0.000004,0.000002
3.573887,0.000003,0.000002
3.577457,0.000002,0.000001
3.581027,0.000001,0.000001
3.584597,0.000001,0.000000
3.588168,0.000001,0.000000
3.591738,0.000001,0.000000
3.595308,0.000002,0.000001
3.598879,0.000003,0.000001
3.602449,0.000003,0.000002
3.606019,0.000003,0.000002
3.609590,0.000003,0.000002
3.613160,0.000002,0.000001
3.616730,0.000001,0.000001
3.620301,0.000000,0.000001
3.623871,-0.000000,0.000000
3.627441,0.000000,0.000001
3.631012,0.000001,0.000001
3.634582,0.000002,0.000002
3.638152,0.000003,0.000002
3.641723,0.000003,0.000002
3.645293,0.000003,0.000002
3.648863,0.000002,0.000001
3.652433,0.000001,0.000001
3.656004,0.000000,0.000000
3.659574,0.000000,0.000000
3.663144,0.000001,0.000000
3.666715,0.000002,0.000001
3.670285,0.000003,0.000001
3.673855,0.000003,0.000002
3.677426,0.000003,0.000002
3.680996,0.000003,0.000002
3.684566,0.000002,0.000001
3.688137,0.000001,0.000001
3.691707,0.000001,0.000001
3.695277,0.000001,0.000000
3.698848,0.000001,0.000001
3.702418,0.000002,0.000001
3.705988,0.000003,0.000002
3.709559,0.000003,0.000002
3.713129,0.000003,0.000002
3.716699,0.000003,0.000002
3.720270,0.000002,0.000002
3.723840,0.000001,0.000001
3.727410,0.000000,0.000000
3.730980,0.000000,0.000000
3.734551,0.000001,0.000000
3.738121,0.000002,0.000001
3.741691,0.000002,0.000001
3.745262,0.000003,0.000002
3.748832,0.000003,0.000002
3.752402,0.000003,0.000002
3.755973,0.000002,0.000001
3.759543,0.000001,0.000001
3.763113,0.000000,0.000000
3.766684,0.000000,0.000000
3.770254,0.000001,0.000001
3.773824,0.000001,0.000001
3.777395,0.000002,0.000002
3.780965,0.000003,0.000002
3.784535,0.000003,0.000002
3.788106,0.000003,0.000002
3.791676,0.000002,0.000002
3.795246,0.000001,0.000001
3.798816,0.000001,0.000001
3.802387,0.000000,0.000000
3.805957,0.000001,0.000001
3.809527,0.000002,0.000001
3.813098,0.000003,0.000001
3.816668,0.000003,0.000002
3.820238,0.000003,0.000002
3.823809,0.000003,0.000002
3.827379,0.000002,0.000001
3.830949,0.000001,0.000001
3.834520,0.000001,0.000000
3.838090,0.000000,0.000000
3.841660,0.000001,0.000001
3.845231,0.000002,0.000001
3.848801,0.000002,0.000002
3.852371,0.000003,0.000002
3.855942,0.000003,0.000002
3.859512,0.000002,0.000002
3.863082,0.000002,0.000002
3.866652,0.000001,0.000001
3.870223,0.000000,0.000001
3.873793,0.000000,0.000001
3.877363,0.000001,0.000001
3.880934,0.000001,0.000001
3.884504,0.000002,0.000001
3.888074,0.000003,0.000002
3.891645,0.000003,0.000002
3.895215,0.000002,0.000002
3.898785,0.000002,0.000001
3.902356,0.000001,0.000001
3.905926,0.000000,0.000000
3.909496,0.000000,0.000000
3.913067,0.000001,0.000000
3.916637,0.000001,0.000001
3.920207,0.000002,0.000001
3.923778,0.000003,0.000002
3.927348,0.000003,0.000002
3.930918,0.000003,0.000002
3.934488,0.000002,0.000002
3.938059,0.000001,0.000001
3.941629,0.000000,0.000001
3.945199,0.000000,0.000001
3.948770,0.000001,0.000001
3.952340,0.000001,0.000001
3.955910,0.000002,0.000002
3.959481,0.000003,0.000002
3.963051,0.000003,0.000002
3.966621,0.000002,0.000002
3.970192,0.000002,0.000001
3.973762,0.000001,0.000001
3.977332,0.000000,0.000000
3.980903,0.000000,0.000000
3.984473,0.000001,0.000000
3.988043,0.000001,0.000001
3.991614,0.000002,0.000001
3.995184,0.000002,0.000002
3.998754,0.000003,0.000002


==> anc/fig6/eps_bond1e-05.csv <==
t omega_0,Re[C]
0.000000,0.890627
0.010000,0.890469
0.020000,0.889979
0.030000,0.889146
0.040000,0.887973
0.050000,0.886461
0.060000,0.884613
0.070000,0.882431
0.080000,0.879920
0.090000,0.877085
0.100000,0.873928
0.110000,0.870457
0.120000,0.866676
0.130000,0.862592
0.140000,0.858211
0.150000,0.853541
0.160000,0.848590
0.170000,0.843364
0.180000,0.837873
0.190000,0.832124
0.200000,0.826128
0.210000,0.819892
0.220000,0.813427
0.230000,0.806742
0.240000,0.799847
0.250000,0.792752
0.260000,0.785467
0.270000,0.778003
0.280000,0.770370
0.290000,0.762577
0.300000,0.754637
0.310000,0.746559
0.320000,0.738354
0.330000,0.730031
0.340000,0.721603
0.350000,0.713078
0.360000,0.704467
0.370000,0.695779
0.380000,0.687026
0.390000,0.678216
0.400000,0.669359
0.410000,0.660464
0.420000,0.651541
0.430000,0.642598
0.440000,0.633645
0.450000,0.624688
0.460000,0.615737
0.470000,0.606800
0.480000,0.597883
0.490000,0.588995
0.500000,0.580143
0.510000,0.571332
0.520000,0.562570
0.530000,0.553863
0.540000,0.545216
0.550000,0.536635
0.560000,0.528126
0.570000,0.519693
0.580000,0.511342
0.590000,0.503076
0.600000,0.494899
0.610000,0.486816
0.620000,0.478830
0.630000,0.470944
0.640000,0.463162
0.650000,0.455485
0.660000,0.447917
0.670000,0.440460
0.680000,0.433116
0.690000,0.425886
0.700000,0.418772
0.710000,0.411775
0.720000,0.404897
0.730000,0.398138
0.740000,0.391500
0.750000,0.384982
0.760000,0.378584
0.770000,0.372308
0.780000,0.366152
0.790000,0.360117
0.800000,0.354202
0.810000,0.348407
0.820000,0.342731
0.830000,0.337173
0.840000,0.331732
0.850000,0.326408
0.860000,0.321198
0.870000,0.316101
0.880000,0.311117
0.890000,0.306242
0.900000,0.301477
0.910000,0.296819
0.920000,0.292266
0.930000,0.287816
0.940000,0.283468
0.950000,0.279219
0.960000,0.275067
0.970000,0.271010
0.980000,0.267046
0.990000,0.263172
1.000000,0.259387
1.010000,0.255688
1.020000,0.252073
1.030000,0.248540
1.040000,0.245085
1.050000,0.241708
1.060000,0.238406
1.070000,0.235176
1.080000,0.232016
1.090000,0.228924
1.100000,0.225898
1.110000,0.222936
1.120000,0.220035
1.130000,0.217194
1.140000,0.214410
1.150000,0.211681
1.160000,0.209006
1.170000,0.206382
1.180000,0.203808
1.190000,0.201282
1.200000,0.198802
1.210000,0.196366
1.220000,0.193972
1.230000,0.191620
1.240000,0.189307
1.250000,0.187032
1.260000,0.184793
1.270000,0.182589
1.280000,0.180419
1.290000,0.178281
1.300000,0.176174
1.310000,0.174096
1.320000,0.172047
1.330000,0.170025
1.340000,0.168029
1.350000,0.166058
1.360000,0.164111
1.370000,0.162186
1.380000,0.160284
1.390000,0.158402
1.400000,0.156541
1.410000,0.154698
1.420000,0.152873
1.430000,0.151066
1.440000,0.149275
1.450000,0.147499
1.460000,0.145738
1.470000,0.143991
1.480000,0.142257
1.490000,0.140536
1.500000,0.138826
1.510000,0.137127
1.520000,0.135438
1.530000,0.133758
1.540000,0.132087
1.550000,0.130425
1.560000,0.128769
1.570000,0.127121
1.580000,0.125478
1.590000,0.123842
1.600000,0.122210
1.610000,0.120582
1.620000,0.118958
1.630000,0.117338
1.640000,0.115720
1.650000,0.114104
1.660000,0.112489
1.670000,0.110876
1.680000,0.109264
1.690000,0.107651
1.700000,0.106039
1.710000,0.104426
1.720000,0.102812
1.730000,0.101196
1.740000,0.099579
1.750000,0.097960
1.760000,0.096339
1.770000,0.094715
1.780000,0.093089
1.790000,0.091460
1.800000,0.089828
1.810000,0.088193
1.820000,0.086555
1.830000,0.084914
1.840000,0.083270
1.850000,0.081623
1.860000,0.079973
1.870000,0.078320
1.880000,0.076665
1.890000,0.075007
1.900000,0.073348
1.910000,0.071686
1.920000,0.070024
1.930000,0.068360
1.940000,0.066697
1.950000,0.065033
1.960000,0.063370
1.970000,0.061708
1.980000,0.060047
1.990000,0.058390
2.000000,0.056735
2.010000,0.055085
2.020000,0.053439
2.030000,0.051799
2.040000,0.050165
2.050000,0.048538
2.060000,0.046920
2.070000,0.045311
2.080000,0.043712
2.090000,0.042124
2.100000,0.040548
2.110000,0.038985
2.120000,0.037436
2.130000,0.035903
2.140000,0.034386
2.150000,0.032886
2.160000,0.031405
2.170000,0.029943
2.180000,0.028502
2.190000,0.027083
2.200000,0.025687
2.210000,0.024314
2.220000,0.022967
2.230000,0.021645
2.240000,0.020351
2.250000,0.019084
2.260000,0.017846
2.270000,0.016639
2.280000,0.015462
2.290000,0.014317
2.300000,0.013205
2.310000,0.012127
2.320000,0.011082
2.330000,0.010073
2.340000,0.009099
2.350000,0.008162
2.360000,0.007262
2.370000,0.006400
2.380000,0.005575
2.390000,0.004790
2.400000,0.004043
2.410000,0.003336
2.420000,0.002669
2.430000,0.002042
2.440000,0.001456
2.450000,0.000910
2.460000,0.000404
2.470000,-0.000060
2.480000,-0.000484
2.490000,-0.000867
2.500000,-0.001209
2.510000,-0.001511
2.520000,-0.001772
2.530000,-0.001992
2.540000,-0.002173
2.550000,-0.002314
2.560000,-0.002415
2.570000,-0.002478
2.580000,-0.002502
2.590000,-0.002487
2.600000,-0.002435
2.610000,-0.002345
2.620000,-0.002219
2.630000,-0.002057
2.640000,-0.001858
2.650000,-0.001625
2.660000,-0.001358
2.670000,-0.001057
2.680000,-0.000723
2.690000,-0.000357
2.700000,0.000041
2.710000,0.000470
2.720000,0.000928
2.730000,0.001416
2.740000,0.001932
2.750000,0.002476
2.760000,0.003046
2.770000,0.003643
2.780000,0.004265
2.790000,0.004912
2.800000,0.005581
2.810000,0.006274
2.820000,0.006988
2.830000,0.007723
2.840000,0.008479
2.850000,0.009254
2.860000,0.010048
2.870000,0.010860
2.880000,0.011689
2.890000,0.012534
2.900000,0.013394
2.910000,0.014270
2.920000,0.015159
2.930000,0.016062
2.940000,0.016977
2.950000,0.017903
2.960000,0.018841
2.970000,0.019789
2.980000,0.020746
2.990000,0.021712
3.000000,0.022687
3.010000,0.023668
3.020000,0.024657
3.030000,0.025651
3.040000,0.026651
3.050000,0.027655
3.060000,0.028663
3.070000,0.029675
3.080000,0.030690
3.090000,0.031707
3.100000,0.032726
3.110000,0.033746
3.120000,0.034766
3.130000,0.035785
3.140000,0.036804
3.150000,0.037822
3.160000,0.038838
3.170000,0.039851
3.180000,0.040861
3.190000,0.041867
3.200000,0.042870
3.210000,0.043867
3.220000,0.044859
3.230000,0.045846
3.240000,0.046826
3.250000,0.047800
3.260000,0.048766
3.270000,0.049724
3.280000,0.050674
3.290000,0.051615
3.300000,0.052547
3.310000,0.053469
3.320000,0.054381
3.330000,0.055282
3.340000,0.056172
3.350000,0.057050
3.360000,0.057917
3.370000,0.058770
3.380000,0.059611
3.390000,0.060438
3.400000,0.061251
3.410000,0.062050
3.420000,0.062835
3.430000,0.063604
3.440000,0.064358
3.450000,0.065095
3.460000,0.065817
3.470000,0.066521
3.480000,0.067209
3.490000,0.067879
3.500000,0.068531
3.510000,0.069165
3.520000,0.069781
3.530000,0.070378
3.540000,0.070955
3.550000,0.071513
3.560000,0.072051
3.570000,0.072569
3.580000,0.073066
3.590000,0.073543
3.600000,0.073999
3.610000,0.074433
3.620000,0.074846
3.630000,0.075237
3.640000,0.075606
3.650000,0.075953
3.660000,0.076277
3.670000,0.076579
3.680000,0.076857
3.690000,0.077113
3.700000,0.077346
3.710000,0.077555
3.720000,0.077741
3.730000,0.077903
3.740000,0.078042
3.750000,0.078157
3.760000,0.078248
3.770000,0.078315
3.780000,0.078357
3.790000,0.078376
3.800000,0.078371
3.810000,0.078341
3.820000,0.078288
3.830000,0.078210
3.840000,0.078107
3.850000,0.077981
3.860000,0.077831
3.870000,0.077656
3.880000,0.077457
3.890000,0.077235
3.900000,0.076988
3.910000,0.076718
3.920000,0.076423
3.930000,0.076106
3.940000,0.075764
3.950000,0.075400
3.960000,0.075012
3.970000,0.074601
3.980000,0.074167
3.990000,0.073709
4.000000,0.073230
4.010000,0.072728
4.020000,0.072204
4.030000,0.071658
4.040000,0.071090
4.050000,0.070502
4.060000,0.069892
4.070000,0.069261
4.080000,0.068610
4.090000,0.067938
4.100000,0.067247
4.110000,0.066536
4.120000,0.065806
4.130000,0.065056
4.140000,0.064289
4.150000,0.063502
4.160000,0.062698
4.170000,0.061877
4.180000,0.061038
4.190000,0.060182
4.200000,0.059310
4.210000,0.058421
4.220000,0.057518
4.230000,0.056598
4.240000,0.055664
4.250000,0.054716
4.260000,0.053754
4.270000,0.052778
4.280000,0.051789
4.290000,0.050787
4.300000,0.049773
4.310000,0.048747
4.320000,0.047711
4.330000,0.046663
4.340000,0.045605
4.350000,0.044537
4.360000,0.043459
4.370000,0.042373
4.380000,0.041278
4.390000,0.040176
4.400000,0.039066
4.410000,0.037949
4.420000,0.036826
4.430000,0.035696
4.440000,0.034562
4.450000,0.033423
4.460000,0.032279
4.470000,0.031131
4.480000,0.029981
4.490000,0.028827
4.500000,0.027671
4.510000,0.026514
4.520000,0.025355
4.530000,0.024196
4.540000,0.023037
4.550000,0.021878
4.560000,0.020720
4.570000,0.019564
4.580000,0.018410
4.590000,0.017258
4.600000,0.016109
4.610000,0.014964
4.620000,0.013824
4.630000,0.012688
4.640000,0.011557
4.650000,0.010432
4.660000,0.009313
4.670000,0.008201
4.680000,0.007096
4.690000,0.006000
4.700000,0.004911
4.710000,0.003831
4.720000,0.002761
4.730000,0.001700
4.740000,0.000650
4.750000,-0.000390
4.760000,-0.001418
4.770000,-0.002435
4.780000,-0.003440
4.790000,-0.004432
4.800000,-0.005411
4.810000,-0.006376
4.820000,-0.007328
4.830000,-0.008266
4.840000,-0.009189
4.850000,-0.010097
4.860000,-0.010989
4.870000,-0.011866
4.880000,-0.012727
4.890000,-0.013572
4.900000,-0.014400
4.910000,-0.015211
4.920000,-0.016005
4.930000,-0.016781
4.940000,-0.017540
4.950000,-0.018280
4.960000,-0.019003
4.970000,-0.019707
4.980000,-0.020393
4.990000,-0.021060
5.000000,-0.021709
5.010000,-0.022338
5.020000,-0.022949
5.030000,-0.023541
5.040000,-0.024114
5.050000,-0.024667
5.060000,-0.025202
5.070000,-0.025718
5.080000,-0.026215
5.090000,-0.026693
5.100000,-0.027152
5.110000,-0.027592
5.120000,-0.028014
5.130000,-0.028418
5.140000,-0.028803
5.150000,-0.029171
5.160000,-0.029521
5.170000,-0.029853
5.180000,-0.030168
5.190000,-0.030467
5.200000,-0.030748
5.210000,-0.031014
5.220000,-0.031263
5.230000,-0.031498
5.240000,-0.031716
5.250000,-0.031921
5.260000,-0.032111
5.270000,-0.032287
5.280000,-0.032450
5.290000,-0.032600
5.300000,-0.032738
5.310000,-0.032864
5.320000,-0.032978
5.330000,-0.033082
5.340000,-0.033175
5.350000,-0.033259
5.360000,-0.033334
5.370000,-0.033400
5.380000,-0.033458
5.390000,-0.033508
5.400000,-0.033552
5.410000,-0.033589
5.420000,-0.033621
5.430000,-0.033648
5.440000,-0.033670
5.450000,-0.033687
5.460000,-0.033702
5.470000,-0.033713
5.480000,-0.033722
5.490000,-0.033730
5.500000,-0.033735
5.510000,-0.033740
5.520000,-0.033745
5.530000,-0.033749
5.540000,-0.033754
5.550000,-0.033760
5.560000,-0.033767
5.570000,-0.033776
5.580000,-0.033786
5.590000,-0.033799
5.600000,-0.033814
5.610000,-0.033832
5.620000,-0.033853
5.630000,-0.033877
5.640000,-0.033904
5.650000,-0.033934
5.660000,-0.033968
5.670000,-0.034005
5.680000,-0.034046
5.690000,-0.034090
5.700000,-0.034137
5.710000,-0.034187
5.720000,-0.034240
5.730000,-0.034296
5.740000,-0.034354
5.750000,-0.034414
5.760000,-0.034476
5.770000,-0.034540
5.780000,-0.034604
5.790000,-0.034669
5.800000,-0.034734
5.810000,-0.034799
5.820000,-0.034862
5.830000,-0.034924
5.840000,-0.034984
5.850000,-0.035041
5.860000,-0.035094
5.870000,-0.035142
5.880000,-0.035186
5.890000,-0.035224
5.900000,-0.035255
5.910000,-0.035279
5.920000,-0.035295
5.930000,-0.035301
5.940000,-0.035298
5.950000,-0.035283
5.960000,-0.035257
5.970000,-0.035218
5.980000,-0.035166
5.990000,-0.035100
6.000000,-0.035018
6.010000,-0.034921
6.020000,-0.034806
6.030000,-0.034673
6.040000,-0.034522
6.050000,-0.034351
6.060000,-0.034160
6.070000,-0.033948
6.080000,-0.033714
6.090000,-0.033457
6.100000,-0.033177
6.110000,-0.032873
6.120000,-0.032544
6.130000,-0.032190
6.140000,-0.031810
6.150000,-0.031403
6.160000,-0.030970
6.170000,-0.030509
6.180000,-0.030020
6.190000,-0.029503
6.200000,-0.028957
6.210000,-0.028383
6.220000,-0.027780
6.230000,-0.027147
6.240000,-0.026485
6.250000,-0.025793
6.260000,-0.025072
6.270000,-0.024321
6.280000,-0.023541
6.290000,-0.022731
6.300000,-0.021892
6.310000,-0.021024
6.320000,-0.020127
6.330000,-0.019202
6.340000,-0.018249
6.350000,-0.017268
6.360000,-0.016260
6.370000,-0.015226
6.380000,-0.014165
6.390000,-0.013078
6.400000,-0.011967
6.410000,-0.010831
6.420000,-0.009672
6.430000,-0.008490
6.440000,-0.007286
6.450000,-0.006061
6.460000,-0.004816
6.470000,-0.003551
6.480000,-0.002268
6.490000,-0.000967
6.500000,0.000351
6.510000,0.001684
6.520000,0.003031
6.530000,0.004393
6.540000,0.005766
6.550000,0.007151
6.560000,0.008547
6.570000,0.009952
6.580000,0.011365
6.590000,0.012785
6.600000,0.014211
6.610000,0.015642
6.620000,0.017077
6.630000,0.018515
6.640000,0.019954
6.650000,0.021393
6.660000,0.022833
6.670000,0.024270
6.680000,0.025705
6.690000,0.027136
6.700000,0.028562
6.710000,0.029982
6.720000,0.031395
6.730000,0.032801
6.740000,0.034197
6.750000,0.035584
6.760000,0.036960
6.770000,0.038325
6.780000,0.039677
6.790000,0.041015
6.800000,0.042340
6.810000,0.043649
6.820000,0.044942
6.830000,0.046219
6.840000,0.047478
6.850000,0.048720
6.860000,0.049942
6.870000,0.051146
6.880000,0.052329
6.890000,0.053491
6.900000,0.054632
6.910000,0.055752
6.920000,0.056849
6.930000,0.057924
6.940000,0.058975
6.950000,0.060003
6.960000,0.061007
6.970000,0.061986
6.980000,0.062940
6.990000,0.063870
7.000000,0.064774
7.010000,0.065653
7.020000,0.066505
7.030000,0.067332
7.040000,0.068133
7.050000,0.068907
7.060000,0.069654
7.070000,0.070375
7.080000,0.071070
7.090000,0.071738
7.100000,0.072378
7.110000,0.072993
7.120000,0.073580
7.130000,0.074141
7.140000,0.074675
7.150000,0.075182
7.160000,0.075664
7.170000,0.076118
7.180000,0.076547
7.190000,0.076949
7.200000,0.077326
7.210000,0.077677
7.220000,0.078003
7.230000,0.078303
7.240000,0.078579
7.250000,0.078830
7.260000,0.079056
7.270000,0.079258
7.280000,0.079437
7.290000,0.079592
7.300000,0.079724
7.310000,0.079833
7.320000,0.079919
7.330000,0.079984
7.340000,0.080027
7.350000,0.080048
7.360000,0.080049
7.370000,0.080029
7.380000,0.079990
7.390000,0.079930
7.400000,0.079852
7.410000,0.079754
7.420000,0.079639
7.430000,0.079505
7.440000,0.079355
7.450000,0.079187
7.460000,0.079003
7.470000,0.078803
7.480000,0.078588
7.490000,0.078358
7.500000,0.078113
7.510000,0.077854
7.520000,0.077582
7.530000,0.077297
7.540000,0.077000
7.550000,0.076691
7.560000,0.076370
7.570000,0.076038
7.580000,0.075696
7.590000,0.075344
7.600000,0.074983
7.610000,0.074612
7.620000,0.074233
7.630000,0.073847
7.640000,0.073452
7.650000,0.073051
7.660000,0.072643
7.670000,0.072229
7.680000,0.071810
7.690000,0.071385
7.700000,0.070956
7.710000,0.070523
7.720000,0.070085
7.730000,0.069644
7.740000,0.069200
7.750000,0.068754
7.760000,0.068305
7.770000,0.067855
7.780000,0.067403
7.790000,0.066949
7.800000,0.066495
7.810000,0.066041
7.820000,0.065586
7.830000,0.065132
7.840000,0.064678
7.850000,0.064224
7.860000,0.063772
7.870000,0.063321
7.880000,0.062871
7.890000,0.062422
7.900000,0.061976
7.910000,0.061531
7.920000,0.061089
7.930000,0.060649
7.940000,0.060211
7.950000,0.059776
7.960000,0.059343
7.970000,0.058914
7.980000,0.058486
7.990000,0.058062
8.000000,0.057641
8.010000,0.057222
8.020000,0.056806
8.030000,0.056393
8.040000,0.055983
8.050000,0.055575
8.060000,0.055170
8.070000,0.054767
8.080000,0.054367
8.090000,0.053969
8.100000,0.053574
8.110000,0.053180
8.120000,0.052789
8.130000,0.052399
8.140000,0.052010
8.150000,0.051623
8.160000,0.051237
8.170000,0.050852
8.180000,0.050468
8.190000,0.050084
8.200000,0.049700
8.210000,0.049317
8.220000,0.048933
8.230000,0.048548
8.240000,0.048163
8.250000,0.047776
8.260000,0.047388
8.270000,0.046998
8.280000,0.046607
8.290000,0.046213
8.300000,0.045816
8.310000,0.045417
8.320000,0.045014
8.330000,0.044608
8.340000,0.044198
8.350000,0.043784
8.360000,0.043366
8.370000,0.042943
8.380000,0.042515
8.390000,0.042083
8.400000,0.041644
8.410000,0.041200
8.420000,0.040750
8.430000,0.040294
8.440000,0.039832
8.450000,0.039363
8.460000,0.038887
8.470000,0.038403
8.480000,0.037913
8.490000,0.037415
8.500000,0.036910
8.510000,0.036397
8.520000,0.035876
8.530000,0.035347
8.540000,0.034809
8.550000,0.034264
8.560000,0.033710
8.570000,0.033148
8.580000,0.032578
8.590000,0.031999
8.600000,0.031412
8.610000,0.030816
8.620000,0.030211
8.630000,0.029599
8.640000,0.028977
8.650000,0.028348
8.660000,0.027711
8.670000,0.027065
8.680000,0.026411
8.690000,0.025750
8.700000,0.025080
8.710000,0.024404
8.720000,0.023720
8.730000,0.023028
8.740000,0.022330
8.750000,0.021626
8.760000,0.020915
8.770000,0.020198
8.780000,0.019475
8.790000,0.018746
8.800000,0.018012
8.810000,0.017274
8.820000,0.016531
8.830000,0.015784
8.840000,0.015033
8.850000,0.014279
8.860000,0.013522
8.870000,0.012762
8.880000,0.012001
8.890000,0.011237
8.900000,0.010473
8.910000,0.009708
8.920000,0.008942
8.930000,0.008177
8.940000,0.007413
8.950000,0.006650
8.960000,0.005889
8.970000,0.005130
8.980000,0.004374
8.990000,0.003621
9.000000,0.002872
9.010000,0.002128
9.020000,0.001389
9.030000,0.000655
9.040000,-0.000072
9.050000,-0.000793
9.060000,-0.001507
9.070000,-0.002213
9.080000,-0.002910
9.090000,-0.003599
9.100000,-0.004278
9.110000,-0.004947
9.120000,-0.005606
9.130000,-0.006253
9.140000,-0.006889
9.150000,-0.007513
9.160000,-0.008124
9.170000,-0.008721
9.180000,-0.009305
9.190000,-0.009875
9.200000,-0.010430
9.210000,-0.010970
9.220000,-0.011493
9.230000,-0.012001
9.240000,-0.012492
9.250000,-0.012966
9.260000,-0.013422
9.270000,-0.013861
9.280000,-0.014280
9.290000,-0.014681
9.300000,-0.015063
9.310000,-0.015425
9.320000,-0.015768
9.330000,-0.016089
9.340000,-0.016391
9.350000,-0.016671
9.360000,-0.016930
9.370000,-0.017167
9.380000,-0.017383
9.390000,-0.017577
9.400000,-0.017748
9.410000,-0.017896
9.420000,-0.018022
9.430000,-0.018125
9.440000,-0.018205
9.450000,-0.018262
9.460000,-0.018295
9.470000,-0.018305
9.480000,-0.018291
9.490000,-0.018253
9.500000,-0.018192
9.510000,-0.018107
9.520000,-0.017998
9.530000,-0.017866
9.540000,-0.017709
9.550000,-0.017529
9.560000,-0.017325
9.570000,-0.017098
9.580000,-0.016846
9.590000,-0.016572
9.600000,-0.016274
9.610000,-0.015953
9.620000,-0.015609
9.630000,-0.015243
9.640000,-0.014853
9.650000,-0.014441
9.660000,-0.014007
9.670000,-0.013551
9.680000,-0.013074
9.690000,-0.012575
9.700000,-0.012055
9.710000,-0.011514
9.720000,-0.010953
9.730000,-0.010372
9.740000,-0.009772
9.750000,-0.009152
9.760000,-0.008513
9.770000,-0.007855
9.780000,-0.007180
9.790000,-0.006487
9.800000,-0.005777
9.810000,-0.005050
9.820000,-0.004307
9.830000,-0.003549
9.840000,-0.002775
9.850000,-0.001987
9.860000,-0.001185
9.870000,-0.000369
9.880000,0.000459
9.890000,0.001300
9.900000,0.002153
9.910000,0.003017
9.920000,0.003891
9.930000,0.004776
9.940000,0.005670
9.950000,0.006572
9.960000,0.007483
9.970000,0.008401
9.980000,0.009325
9.990000,0.010256
10.000000,0.011193
10.010000,0.012134
10.020000,0.013080
10.030000,0.014029
10.040000,0.014981
10.050000,0.015935
10.060000,0.016890
10.070000,0.017846
10.080000,0.018803
10.090000,0.019759
10.100000,0.020714
10.110000,0.021667
10.120000,0.022618
10.130000,0.023565
10.140000,0.024509
10.150000,0.025448
10.160000,0.026382
10.170000,0.027311
10.180000,0.028233
10.190000,0.029149
10.200000,0.030057
10.210000,0.030956
10.220000,0.031847
10.230000,0.032729
10.240000,0.033601
10.250000,0.034462
10.260000,0.035313
10.270000,0.036151
10.280000,0.036978
10.290000,0.037792
10.300000,0.038594
10.310000,0.039381
10.320000,0.040155
10.330000,0.040914
10.340000,0.041658
10.350000,0.042387
10.360000,0.043100
10.370000,0.043797
10.380000,0.044477
10.390000,0.045140
10.400000,0.045786
10.410000,0.046414
10.420000,0.047024
10.430000,0.047616
10.440000,0.048190
10.450000,0.048744
10.460000,0.049280
10.470000,0.049795
10.480000,0.050292
10.490000,0.050768
10.500000,0.051225
10.510000,0.051661
10.520000,0.052077
10.530000,0.052472
10.540000,0.052847
10.550000,0.053201
10.560000,0.053535
10.570000,0.053847
10.580000,0.054138
10.590000,0.054409
10.600000,0.054658
10.610000,0.054886
10.620000,0.055093
10.630000,0.055279
10.640000,0.055445
10.650000,0.055589
10.660000,0.055712
10.670000,0.055815
10.680000,0.055897
10.690000,0.055958
10.700000,0.055999
10.710000,0.056019
10.720000,0.056020
10.730000,0.056000
10.740000,0.055961
10.750000,0.055902
10.760000,0.055824
10.770000,0.055727
10.780000,0.055611
10.790000,0.055476
10.800000,0.055324
10.810000,0.055153
10.820000,0.054964
10.830000,0.054758
10.840000,0.054534
10.850000,0.054294
10.860000,0.054038
10.870000,0.053765
10.880000,0.053477
10.890000,0.053173
10.900000,0.052855
10.910000,0.052522
10.920000,0.052175
10.930000,0.051814
10.940000,0.051439
10.950000,0.051052
10.960000,0.050653
10.970000,0.050241
10.980000,0.049818
10.990000,0.049384
11.000000,0.048939
11.010000,0.048484
11.020000,0.048020
11.030000,0.047546
11.040000,0.047064
11.050000,0.046573
11.060000,0.046075
11.070000,0.045569
11.080000,0.045057
11.090000,0.044538
11.100000,0.044014
11.110000,0.043484
11.120000,0.042950
11.130000,0.042412
11.140000,0.041870
11.150000,0.041325
11.160000,0.040777
11.170000,0.040227
11.180000,0.039675
11.190000,0.039122
11.200000,0.038569
11.210000,0.038015
11.220000,0.037462
11.230000,0.036910
11.240000,0.036359
11.250000,0.035809
11.260000,0.035263
11.270000,0.034719
11.280000,0.034178
11.290000,0.033641
11.300000,0.033108
11.310000,0.032580
11.320000,0.032057
11.330000,0.031539
11.340000,0.031028
11.350000,0.030523
11.360000,0.030025
11.370000,0.029534
11.380000,0.029051
11.390000,0.028576
11.400000,0.028109
11.410000,0.027652
11.420000,0.027203
11.430000,0.026765
11.440000,0.026336
11.450000,0.025918
11.460000,0.025510
11.470000,0.025113
11.480000,0.024728
11.490000,0.024355
11.500000,0.023993
11.510000,0.023644
11.520000,0.023307
11.530000,0.022983
11.540000,0.022672
11.550000,0.022374
11.560000,0.022090
11.570000,0.021820
11.580000,0.021563
11.590000,0.021321
11.600000,0.021093
11.610000,0.020879
11.620000,0.020680
11.630000,0.020496
11.640000,0.020327
11.650000,0.020173
11.660000,0.020034
11.670000,0.019910
11.680000,0.019801
11.690000,0.019708
11.700000,0.019630
11.710000,0.019568
11.720000,0.019521
11.730000,0.019489
11.740000,0.019473
11.750000,0.019473
11.760000,0.019487
11.770000,0.019517
11.780000,0.019563
11.790000,0.019623
11.800000,0.019699
11.810000,0.019790
11.820000,0.019895
11.830000,0.020015
11.840000,0.020150
11.850000,0.020300
11.860000,0.020463
11.870000,0.020641
11.880000,0.020833
11.890000,0.021038
11.900000,0.021257
11.910000,0.021489
11.920000,0.021734
11.930000,0.021992
11.940000,0.022262
11.950000,0.022545
11.960000,0.022839
11.970000,0.023146
11.980000,0.023463
11.990000,0.023792
12.000000,0.024131
12.010000,0.024481
12.020000,0.024841
12.030000,0.025211
12.040000,0.025590
12.050000,0.025978
12.060000,0.026375
12.070000,0.026780
12.080000,0.027193
12.090000,0.027613
12.100000,0.028041
12.110000,0.028476
12.120000,0.028917
12.130000,0.029364
12.140000,0.029816
12.150000,0.030274
12.160000,0.030737
12.170000,0.031204
12.180000,0.031675
12.190000,0.032150
12.200000,0.032628
12.210000,0.033108
12.220000,0.033591
12.230000,0.034076
12.240000,0.034563
12.250000,0.035050
12.260000,0.035539
12.270000,0.036027
12.280000,0.036516
12.290000,0.037004
12.300000,0.037491
12.310000,0.037977
12.320000,0.038461
12.330000,0.038943
12.340000,0.039423
12.350000,0.039899
12.360000,0.040373
12.370000,0.040843
12.380000,0.041308
12.390000,0.041769
12.400000,0.042226
12.410000,0.042677
12.420000,0.043123
12.430000,0.043562
12.440000,0.043996
12.450000,0.044423
12.460000,0.044843
12.470000,0.045256
12.480000,0.045661
12.490000,0.046058
12.500000,0.046447
12.510000,0.046827
12.520000,0.047199
12.530000,0.047561
12.540000,0.047914
12.550000,0.048258
12.560000,0.048591
12.570000,0.048914
12.580000,0.049226
12.590000,0.049528
12.600000,0.049819
12.610000,0.050098
12.620000,0.050367
12.630000,0.050623
12.640000,0.050868
12.650000,0.051100
12.660000,0.051321
12.670000,0.051529
12.680000,0.051724
12.690000,0.051907
12.700000,0.052078
12.710000,0.052235
12.720000,0.052379
12.730000,0.052511
12.740000,0.052629
12.750000,0.052734
12.760000,0.052825
12.770000,0.052904
12.780000,0.052969
12.790000,0.053021
12.800000,0.053060
12.810000,0.053085
12.820000,0.053097
12.830000,0.053096
12.840000,0.053082
12.850000,0.053055
12.860000,0.053015
12.870000,0.052962
12.880000,0.052897
12.890000,0.052819
12.900000,0.052728
12.910000,0.052625
12.920000,0.052511
12.930000,0.052384
12.940000,0.052246
12.950000,0.052096
12.960000,0.051935
12.970000,0.051763
12.980000,0.051580
12.990000,0.051387
13.000000,0.051184
13.010000,0.050971
13.020000,0.050748
13.030000,0.050516
13.040000,0.050275
13.050000,0.050026
13.060000,0.049768
13.070000,0.049502
13.080000,0.049229
13.090000,0.048948
13.100000,0.048661
13.110000,0.048367
13.120000,0.048067
13.130000,0.047761
13.140000,0.047450
13.150000,0.047133
13.160000,0.046813
13.170000,0.046488
13.180000,0.046159
13.190000,0.045827
13.200000,0.045492
13.210000,0.045155
13.220000,0.044815
13.230000,0.044474
13.240000,0.044131
13.250000,0.043787
13.260000,0.043443
13.270000,0.043099
13.280000,0.042755
13.290000,0.042411
13.300000,0.042069
13.310000,0.041728
13.320000,0.041390
13.330000,0.041053
13.340000,0.040719
13.350000,0.040388
13.360000,0.040060
13.370000,0.039736
13.380000,0.039417
13.390000,0.039101
13.400000,0.038791
13.410000,0.038486
13.420000,0.038186
13.430000,0.037892
13.440000,0.037604
13.450000,0.037322
13.460000,0.037047
13.470000,0.036780
13.480000,0.036519
13.490000,0.036266
13.500000,0.036021
13.510000,0.035784
13.520000,0.035556
13.530000,0.035336
13.540000,0.035124
13.550000,0.034922
13.560000,0.034729
13.570000,0.034546
13.580000,0.034372
13.590000,0.034208
13.600000,0.034054
13.610000,0.033910
13.620000,0.033776
13.630000,0.033653
13.640000,0.033540
13.650000,0.033437
13.660000,0.033346
13.670000,0.033265
13.680000,0.033195
13.690000,0.033136
13.700000,0.033088
13.710000,0.033050
13.720000,0.033024
13.730000,0.033009
13.740000,0.033005
13.750000,0.033012
13.760000,0.033029
13.770000,0.033058
13.780000,0.033097
13.790000,0.033148
13.800000,0.033209
13.810000,0.033281
13.820000,0.033363
13.830000,0.033456
13.840000,0.033559
13.850000,0.033672
13.860000,0.033795
13.870000,0.033928
13.880000,0.034071
13.890000,0.034224
13.900000,0.034385
13.910000,0.034556
13.920000,0.034736
13.930000,0.034925
13.940000,0.035122
13.950000,0.035327
13.960000,0.035540
13.970000,0.035761
13.980000,0.035989
13.990000,0.036224
14.000000,0.036467
14.010000,0.036715
14.020000,0.036970
14.030000,0.037231
14.040000,0.037497
14.050000,0.037769
14.060000,0.038046
14.070000,0.038327
14.080000,0.038612
14.090000,0.038901
14.100000,0.039193
14.110000,0.039488
14.120000,0.039786
14.130000,0.040087
14.140000,0.040389
14.150000,0.040692
14.160000,0.040997
14.170000,0.041302
14.180000,0.041608
14.190000,0.041913
14.200000,0.042218
14.210000,0.042521
14.220000,0.042823
14.230000,0.043123
14.240000,0.043421
14.250000,0.043716
14.260000,0.044008
14.270000,0.044296
14.280000,0.044581
14.290000,0.044860
14.300000,0.045135
14.310000,0.045404
14.320000,0.045668
14.330000,0.045925
14.340000,0.046176
14.350000,0.046420
14.360000,0.046656
14.370000,0.046885
14.380000,0.047105
14.390000,0.047316
14.400000,0.047519
14.410000,0.047712
14.420000,0.047895
14.430000,0.048068
14.440000,0.048231
14.450000,0.048382
14.460000,0.048523
14.470000,0.048651
14.480000,0.048768
14.490000,0.048872
14.500000,0.048964
14.510000,0.049043
14.520000,0.049109
14.530000,0.049161
14.540000,0.049199
14.550000,0.049223
14.560000,0.049233
14.570000,0.049228
14.580000,0.049208
14.590000,0.049174
14.600000,0.049124
14.610000,0.049058
14.620000,0.048977
14.630000,0.048880
14.640000,0.048767
14.650000,0.048637
14.660000,0.048491
14.670000,0.048329
14.680000,0.048150
14.690000,0.047955
14.700000,0.047742
14.710000,0.047513
14.720000,0.047266
14.730000,0.047003
14.740000,0.046722
14.750000,0.046425
14.760000,0.046110
14.770000,0.045778
14.780000,0.045429
14.790000,0.045063
14.800000,0.044680
14.810000,0.044280
14.820000,0.043863
14.830000,0.043429
14.840000,0.042979
14.850000,0.042511
14.860000,0.042028
14.870000,0.041528
14.880000,0.041011
14.890000,0.040479
14.900000,0.039931
14.910000,0.039367
14.920000,0.038788
14.930000,0.038194
14.940000,0.037585
14.950000,0.036961
14.960000,0.036322
14.970000,0.035670
14.980000,0.035003
14.990000,0.034323
15.000000,0.033630
15.010000,0.032924
15.020000,0.032206
15.030000,0.031475
15.040000,0.030733
15.050000,0.029979
15.060000,0.029214
15.070000,0.028438
15.080000,0.027653
15.090000,0.026857
15.100000,0.026053
15.110000,0.025239
15.120000,0.024418
15.130000,0.023588
15.140000,0.022751
15.150000,0.021907
15.160000,0.021057
15.170000,0.020201
15.180000,0.019339
15.190000,0.018473
15.200000,0.017603
15.210000,0.016728
15.220000,0.015851
15.230000,0.014971
15.240000,0.014089
15.250000,0.013205
15.260000,0.012320
15.270000,0.011435
15.280000,0.010550
15.290000,0.009666
15.300000,0.008783
15.310000,0.007903
15.320000,0.007024
15.330000,0.006149
15.340000,0.005277
15.350000,0.004410
15.360000,0.003547
15.370000,0.002689
15.380000,0.001838
15.390000,0.000993
15.400000,0.000155
15.410000,-0.000675
15.420000,-0.001498
15.430000,-0.002311
15.440000,-0.003116
15.450000,-0.003910
15.460000,-0.004695
15.470000,-0.005468
15.480000,-0.006231
15.490000,-0.006981
15.500000,-0.007720
15.510000,-0.008445
15.520000,-0.009157
15.530000,-0.009856
15.540000,-0.010540
15.550000,-0.011210
15.560000,-0.011865
15.570000,-0.012505
15.580000,-0.013128
15.590000,-0.013736
15.600000,-0.014327
15.610000,-0.014901
15.620000,-0.015457
15.630000,-0.015996
15.640000,-0.016517
15.650000,-0.017020
15.660000,-0.017504
15.670000,-0.017969
15.680000,-0.018415
15.690000,-0.018841
15.700000,-0.019249
15.710000,-0.019636
15.720000,-0.020003
15.730000,-0.020350
15.740000,-0.020676
15.750000,-0.020982
15.760000,-0.021268
15.770000,-0.021532
15.780000,-0.021776
15.790000,-0.021998
15.800000,-0.022200
15.810000,-0.022380
15.820000,-0.022539
15.830000,-0.022677
15.840000,-0.022794
15.850000,-0.022889
15.860000,-0.022964
15.870000,-0.023017
15.880000,-0.023050
15.890000,-0.023061
15.900000,-0.023052
15.910000,-0.023022
15.920000,-0.022971
15.930000,-0.022900
15.940000,-0.022809
15.950000,-0.022698
15.960000,-0.022566
15.970000,-0.022416
15.980000,-0.022246
15.990000,-0.022056
16.000000,-0.021848
16.010000,-0.021622
16.020000,-0.021377
16.030000,-0.021114
16.040000,-0.020833
16.050000,-0.020536
16.060000,-0.020221
16.070000,-0.019890
16.080000,-0.019543
16.090000,-0.019180
16.100000,-0.018802
16.110000,-0.018409
16.120000,-0.018001
16.130000,-0.017580
16.140000,-0.017145
16.150000,-0.016697
16.160000,-0.016237
16.170000,-0.015764
16.180000,-0.015280
16.190000,-0.014785
16.200000,-0.014280
16.210000,-0.013764
16.220000,-0.013240
16.230000,-0.012706
16.240000,-0.012164
16.250000,-0.011614
16.260000,-0.011058
16.270000,-0.010494
16.280000,-0.009925
16.290000,-0.009350
16.300000,-0.008770
16.310000,-0.008187
16.320000,-0.007599
16.330000,-0.007008
16.340000,-0.006415
16.350000,-0.005820
16.360000,-0.005224
16.370000,-0.004626
16.380000,-0.004029
16.390000,-0.003432
16.400000,-0.002836
16.410000,-0.002242
16.420000,-0.001650
16.430000,-0.001061
16.440000,-0.000474
16.450000,0.000108
16.460000,0.000686
16.470000,0.001259
16.480000,0.001826
16.490000,0.002388
16.500000,0.002943
16.510000,0.003490
16.520000,0.004031
16.530000,0.004563
16.540000,0.005087
16.550000,0.005602
16.560000,0.006107
16.570000,0.006602
16.580000,0.007087
16.590000,0.007562
16.600000,0.008025
16.610000,0.008476
16.620000,0.008916
16.630000,0.009343
16.640000,0.009757
16.650000,0.010158
16.660000,0.010546
16.670000,0.010920
16.680000,0.011280
16.690000,0.011626
16.700000,0.011957
16.710000,0.012274
16.720000,0.012575
16.730000,0.012861
16.740000,0.013131
16.750000,0.013386
16.760000,0.013624
16.770000,0.013847
16.780000,0.014053
16.790000,0.014243
16.800000,0.014417
16.810000,0.014574
16.820000,0.014715
16.830000,0.014839
16.840000,0.014946
16.850000,0.015036
16.860000,0.015110
16.870000,0.015167
16.880000,0.015208
16.890000,0.015231
16.900000,0.015239
16.910000,0.015230
16.920000,0.015204
16.930000,0.015162
16.940000,0.015104
16.950000,0.015031
16.960000,0.014941
16.970000,0.014836
16.980000,0.014716
16.990000,0.014580
17.000000,0.014429
17.010000,0.014264
17.020000,0.014084
17.030000,0.013891
17.040000,0.013683
17.050000,0.013462
17.060000,0.013227
17.070000,0.012980
17.080000,0.012720
17.090000,0.012449
17.100000,0.012165
17.110000,0.011870
17.120000,0.011564
17.130000,0.011247
17.140000,0.010920
17.150000,0.010584
17.160000,0.010238
17.170000,0.009883
17.180000,0.009520
17.190000,0.009149
17.200000,0.008770
17.210000,0.008385
17.220000,0.007993
17.230000,0.007595
17.240000,0.007191
17.250000,0.006783
17.260000,0.006370
17.270000,0.005954
17.280000,0.005533
17.290000,0.005110
17.300000,0.004685
17.310000,0.004258
17.320000,0.003830
17.330000,0.003400
17.340000,0.002971
17.350000,0.002542
17.360000,0.002114
17.370000,0.001688
17.380000,0.001263
17.390000,0.000841
17.400000,0.000422
17.410000,0.000006
17.420000,-0.000405
17.430000,-0.000812
17.440000,-0.001213
17.450000,-0.001609
17.460000,-0.001998
17.470000,-0.002381
17.480000,-0.002757
17.490000,-0.003125
17.500000,-0.003484
17.510000,-0.003835
17.520000,-0.004177
17.530000,-0.004509
17.540000,-0.004831
17.550000,-0.005142
17.560000,-0.005443
17.570000,-0.005732
17.580000,-0.006009
17.590000,-0.006274
17.600000,-0.006527
17.610000,-0.006766
17.620000,-0.006992
17.630000,-0.007204
17.640000,-0.007403
17.650000,-0.007587
17.660000,-0.007756
17.670000,-0.007911
17.680000,-0.008050
17.690000,-0.008174
17.700000,-0.008282
17.710000,-0.008373
17.720000,-0.008449
17.730000,-0.008509
17.740000,-0.008551
17.750000,-0.008577
17.760000,-0.008587
17.770000,-0.008579
17.780000,-0.008554
17.790000,-0.008511
17.800000,-0.008452
17.810000,-0.008374
17.820000,-0.008280
17.830000,-0.008168
17.840000,-0.008038
17.850000,-0.007891
17.860000,-0.007726
17.870000,-0.007544
17.880000,-0.007345
17.890000,-0.007128
17.900000,-0.006894
17.910000,-0.006642
17.920000,-0.006374
17.930000,-0.006088
17.940000,-0.005786
17.950000,-0.005467
17.960000,-0.005132
17.970000,-0.004780
17.980000,-0.004413
17.990000,-0.004029
18.000000,-0.003630


==> anc/fig6/eps_bond1e-09.csv <==
t omega_0,Re[C]
0.000000,0.890740
0.010000,0.890745
0.020000,0.890238
0.030000,0.889387
0.040000,0.888193
0.050000,0.886657
0.060000,0.884783
0.070000,0.882573
0.080000,0.880033
0.090000,0.877166
0.100000,0.873979
0.110000,0.870476
0.120000,0.866664
0.130000,0.862550
0.140000,0.858141
0.150000,0.853443
0.160000,0.848466
0.170000,0.843216
0.180000,0.837703
0.190000,0.831934
0.200000,0.825918
0.210000,0.819666
0.220000,0.813186
0.230000,0.806488
0.240000,0.799582
0.250000,0.792478
0.260000,0.785187
0.270000,0.777720
0.280000,0.770086
0.290000,0.762296
0.300000,0.754362
0.310000,0.746293
0.320000,0.738101
0.330000,0.729796
0.340000,0.721389
0.350000,0.712891
0.360000,0.704311
0.370000,0.695659
0.380000,0.686947
0.390000,0.678184
0.400000,0.669379
0.410000,0.660542
0.420000,0.651682
0.430000,0.642809
0.440000,0.633931
0.450000,0.625056
0.460000,0.616193
0.470000,0.607350
0.480000,0.598534
0.490000,0.589752
0.500000,0.581012
0.510000,0.572320
0.520000,0.563682
0.530000,0.555104
0.540000,0.546592
0.550000,0.538152
0.560000,0.529788
0.570000,0.521505
0.580000,0.513307
0.590000,0.505198
0.600000,0.497183
0.610000,0.489263
0.620000,0.481443
0.630000,0.473726
0.640000,0.466113
0.650000,0.458607
0.660000,0.451210
0.670000,0.443923
0.680000,0.436749
0.690000,0.429687
0.700000,0.422740
0.710000,0.415908
0.720000,0.409191
0.730000,0.402589
0.740000,0.396104
0.750000,0.389734
0.760000,0.383480
0.770000,0.377341
0.780000,0.371316
0.790000,0.365406
0.800000,0.359608
0.810000,0.353923
0.820000,0.348349
0.830000,0.342886
0.840000,0.337531
0.850000,0.332283
0.860000,0.327142
0.870000,0.322105
0.880000,0.317172
0.890000,0.312340
0.900000,0.307609
0.910000,0.302976
0.920000,0.298439
0.930000,0.293998
0.940000,0.289650
0.950000,0.285393
0.960000,0.281226
0.970000,0.277148
0.980000,0.273155
0.990000,0.269247
1.000000,0.265422
1.010000,0.261678
1.020000,0.258013
1.030000,0.254426
1.040000,0.250914
1.050000,0.247476
1.060000,0.244111
1.070000,0.240816
1.080000,0.237590
1.090000,0.234432
1.100000,0.231339
1.110000,0.228311
1.120000,0.225344
1.130000,0.222439
1.140000,0.219593
1.150000,0.216805
1.160000,0.214074
1.170000,0.211397
1.180000,0.208774
1.190000,0.206202
1.200000,0.203681
1.210000,0.201209
1.220000,0.198785
1.230000,0.196407
1.240000,0.194074
1.250000,0.191785
1.260000,0.189537
1.270000,0.187331
1.280000,0.185164
1.290000,0.183035
1.300000,0.180943
1.310000,0.178886
1.320000,0.176864
1.330000,0.174875
1.340000,0.172917
1.350000,0.170990
1.360000,0.169092
1.370000,0.167221
1.380000,0.165378
1.390000,0.163559
1.400000,0.161765
1.410000,0.159993
1.420000,0.158243
1.430000,0.156513
1.440000,0.154802
1.450000,0.153110
1.460000,0.151433
1.470000,0.149772
1.480000,0.148125
1.490000,0.146491
1.500000,0.144869
1.510000,0.143258
1.520000,0.141655
1.530000,0.140062
1.540000,0.138475
1.550000,0.136894
1.560000,0.135318
1.570000,0.133746
1.580000,0.132177
1.590000,0.130609
1.600000,0.129043
1.610000,0.127476
1.620000,0.125908
1.630000,0.124338
1.640000,0.122766
1.650000,0.121190
1.660000,0.119609
1.670000,0.118024
1.680000,0.116433
1.690000,0.114835
1.700000,0.113231
1.710000,0.111619
1.720000,0.110000
1.730000,0.108372
1.740000,0.106736
1.750000,0.105091
1.760000,0.103438
1.770000,0.101775
1.780000,0.100104
1.790000,0.098423
1.800000,0.096733
1.810000,0.095035
1.820000,0.093328
1.830000,0.091613
1.840000,0.089889
1.850000,0.088159
1.860000,0.086421
1.870000,0.084678
1.880000,0.082928
1.890000,0.081174
1.900000,0.079415
1.910000,0.077653
1.920000,0.075889
1.930000,0.074123
1.940000,0.072357
1.950000,0.070591
1.960000,0.068827
1.970000,0.067066
1.980000,0.065309
1.990000,0.063557
2.000000,0.061812
2.010000,0.060075
2.020000,0.058347
2.030000,0.056630
2.040000,0.054925
2.050000,0.053234
2.060000,0.051557
2.070000,0.049896
2.080000,0.048253
2.090000,0.046629
2.100000,0.045026
2.110000,0.043444
2.120000,0.041885
2.130000,0.040351
2.140000,0.038842
2.150000,0.037361
2.160000,0.035908
2.170000,0.034484
2.180000,0.033090
2.190000,0.031729
2.200000,0.030399
2.210000,0.029104
2.220000,0.027843
2.230000,0.026617
2.240000,0.025427
2.250000,0.024275
2.260000,0.023159
2.270000,0.022079
2.280000,0.021040
2.290000,0.020040
2.300000,0.019080
2.310000,0.018158
2.320000,0.017277
2.330000,0.016435
2.340000,0.015633
2.350000,0.014870
2.360000,0.014147
2.370000,0.013464
2.380000,0.012819
2.390000,0.012214
2.400000,0.011646
2.410000,0.011117
2.420000,0.010624
2.430000,0.010168
2.440000,0.009746
2.450000,0.009355
2.460000,0.008997
2.470000,0.008672
2.480000,0.008379
2.490000,0.008117
2.500000,0.007886
2.510000,0.007674
2.520000,0.007521
2.530000,0.007381
2.540000,0.007266
2.550000,0.007168
2.560000,0.007112
2.570000,0.007080
2.580000,0.007065
2.590000,0.007071
2.600000,0.007097
2.610000,0.007143
2.620000,0.007154
2.630000,0.007274
2.640000,0.007382
2.650000,0.007502
2.660000,0.007636
2.670000,0.007782
2.680000,0.007939
2.690000,0.008108
2.700000,0.008287
2.710000,0.008474
2.720000,0.008669
2.730000,0.008871
2.740000,0.009079
2.750000,0.009292
2.760000,0.009509
2.770000,0.009729
2.780000,0.009952
2.790000,0.010177
2.800000,0.010405
2.810000,0.010633
2.820000,0.010827
2.830000,0.011065
2.840000,0.011295
2.850000,0.011522
2.860000,0.011747
2.870000,0.011968
2.880000,0.012187
2.890000,0.012402
2.900000,0.012614
2.910000,0.012823
2.920000,0.013028
2.930000,0.013230
2.940000,0.013428
2.950000,0.013621
2.960000,0.013812
2.970000,0.013999
2.980000,0.014182
2.990000,0.014361
3.000000,0.014536
3.010000,0.014707
3.020000,0.014852
3.030000,0.015029
3.040000,0.015192
3.050000,0.015351
3.060000,0.015506
3.070000,0.015658
3.080000,0.015807
3.090000,0.015954
3.100000,0.016098
3.110000,0.016240
3.120000,0.016379
3.130000,0.016515
3.140000,0.016649
3.150000,0.016782
3.160000,0.016913
3.170000,0.017041
3.180000,0.017169
3.190000,0.017295
3.200000,0.017386
3.210000,0.017530
3.220000,0.017656
3.230000,0.017779
3.240000,0.017900
3.250000,0.018018
3.260000,0.018134
3.270000,0.018248
3.280000,0.018359
3.290000,0.018468
3.300000,0.018575
3.310000,0.018680
3.320000,0.018782
3.330000,0.018880
3.340000,0.018975
3.350000,0.019067
3.360000,0.019154
3.370000,0.019238
3.380000,0.019317
3.390000,0.019392
3.400000,0.019464
3.410000,0.019530
3.420000,0.019591
3.430000,0.019604
3.440000,0.019690
3.450000,0.019740
3.460000,0.019779
3.470000,0.019808
3.480000,0.019829
3.490000,0.019842
3.500000,0.019847
3.510000,0.019843
3.520000,0.019830
3.530000,0.019807
3.540000,0.019775
3.550000,0.019732
3.560000,0.019679
3.570000,0.019615
3.580000,0.019540
3.590000,0.019453
3.600000,0.019355
3.610000,0.019246
3.620000,0.019108
3.630000,0.018993
3.640000,0.018849
3.650000,0.018691
3.660000,0.018518
3.670000,0.018332
3.680000,0.018133
3.690000,0.017920
3.700000,0.017695
3.710000,0.017455
3.720000,0.017200
3.730000,0.016931
3.740000,0.016647
3.750000,0.016350
3.760000,0.016037
3.770000,0.015710
3.780000,0.015369
3.790000,0.015013
3.800000,0.014643
3.810000,0.014258
3.820000,0.013858
3.830000,0.013444
3.840000,0.013014
3.850000,0.012571
3.860000,0.012111
3.870000,0.011637
3.880000,0.011150
3.890000,0.010647
3.900000,0.010130
3.910000,0.009600
3.920000,0.009057
3.930000,0.008499
3.940000,0.007929
3.950000,0.007345
3.960000,0.006750
3.970000,0.006141
3.980000,0.005521
3.990000,0.004889
4.000000,0.004245
4.010000,0.003590
4.020000,0.002923
4.030000,0.002246
4.040000,0.001558
4.050000,0.000860
4.060000,0.000152
4.070000,-0.000570
4.080000,-0.001293
4.090000,-0.002029
4.100000,-0.002773
4.110000,-0.003524
4.120000,-0.004284
4.130000,-0.005050
4.140000,-0.005823
4.150000,-0.006603
4.160000,-0.007388
4.170000,-0.008179
4.180000,-0.008975
4.190000,-0.009775
4.200000,-0.010575
4.210000,-0.011386
4.220000,-0.012200
4.230000,-0.013016
4.240000,-0.013833
4.250000,-0.014653
4.260000,-0.015474
4.270000,-0.016297
4.280000,-0.017122
4.290000,-0.017946
4.300000,-0.018769
4.310000,-0.019593
4.320000,-0.020426
4.330000,-0.021237
4.340000,-0.022055
4.350000,-0.022871
4.360000,-0.023684
4.370000,-0.024493
4.380000,-0.025298
4.390000,-0.026099
4.400000,-0.026895
4.410000,-0.027685
4.420000,-0.028469
4.430000,-0.029246
4.440000,-0.030018
4.450000,-0.030777
4.460000,-0.031526
4.470000,-0.032268
4.480000,-0.033001
4.490000,-0.033722
4.500000,-0.034433
4.510000,-0.035132
4.520000,-0.035818
4.530000,-0.036492
4.540000,-0.037152
4.550000,-0.037797
4.560000,-0.038428
4.570000,-0.039046
4.580000,-0.039642
4.590000,-0.040222
4.600000,-0.040786
4.610000,-0.041331
4.620000,-0.041857
4.630000,-0.042365
4.640000,-0.042853
4.650000,-0.043320
4.660000,-0.043765
4.670000,-0.044190
4.680000,-0.044592
4.690000,-0.044971
4.700000,-0.045326
4.710000,-0.045657
4.720000,-0.045962
4.730000,-0.046253
4.740000,-0.046501
4.750000,-0.046727
4.760000,-0.046927
4.770000,-0.047099
4.780000,-0.047243
4.790000,-0.047358
4.800000,-0.047445
4.810000,-0.047501
4.820000,-0.047529
4.830000,-0.047541
4.840000,-0.047499
4.850000,-0.047433
4.860000,-0.047336
4.870000,-0.047207
4.880000,-0.047048
4.890000,-0.046856
4.900000,-0.046631
4.910000,-0.046375
4.920000,-0.046086
4.930000,-0.045765
4.940000,-0.045427
4.950000,-0.045032
4.960000,-0.044611
4.970000,-0.044157
4.980000,-0.043672
4.990000,-0.043156
5.000000,-0.042606
5.010000,-0.042025
5.020000,-0.041413
5.030000,-0.040770
5.040000,-0.040096
5.050000,-0.039391
5.060000,-0.038655
5.070000,-0.037890
5.080000,-0.037096
5.090000,-0.036303
5.100000,-0.035431
5.110000,-0.034548
5.120000,-0.033640
5.130000,-0.032707
5.140000,-0.031749
5.150000,-0.030767
5.160000,-0.029761
5.170000,-0.028732
5.180000,-0.027681
5.190000,-0.026610
5.200000,-0.025523
5.210000,-0.024411
5.220000,-0.023282
5.230000,-0.022135
5.240000,-0.020973
5.250000,-0.019795
5.260000,-0.018605
5.270000,-0.017401
5.280000,-0.016186
5.290000,-0.014961
5.300000,-0.013729
5.310000,-0.012485
5.320000,-0.011237
5.330000,-0.009983
5.340000,-0.008723
5.350000,-0.007461
5.360000,-0.006197
5.370000,-0.004933
5.380000,-0.003670
5.390000,-0.002408
5.400000,-0.001151
5.410000,0.000103
5.420000,0.001332
5.430000,0.002584
5.440000,0.003819
5.450000,0.005042
5.460000,0.006255
5.470000,0.007455
5.480000,0.008641
5.490000,0.009813
5.500000,0.010970
5.510000,0.012110
5.520000,0.013216
5.530000,0.014333
5.540000,0.015422
5.550000,0.016488
5.560000,0.017534
5.570000,0.018557
5.580000,0.019558
5.590000,0.020534
5.600000,0.021486
5.610000,0.022413
5.620000,0.023314
5.630000,0.024194
5.640000,0.025039
5.650000,0.025859
5.660000,0.026652
5.670000,0.027418
5.680000,0.028155
5.690000,0.028862
5.700000,0.029541
5.710000,0.030190
5.720000,0.030809
5.730000,0.031398
5.740000,0.031962
5.750000,0.032488
5.760000,0.032986
5.770000,0.033454
5.780000,0.033893
5.790000,0.034301
5.800000,0.034679
5.810000,0.035028
5.820000,0.035347
5.830000,0.035638
5.840000,0.035884
5.850000,0.036126
5.860000,0.036333
5.870000,0.036510
5.880000,0.036659
5.890000,0.036781
5.900000,0.036876
5.910000,0.036944
5.920000,0.036987
5.930000,0.037005
5.940000,0.036981
5.950000,0.036963
5.960000,0.036912
5.970000,0.036837
5.980000,0.036739
5.990000,0.036620
6.000000,0.036480
6.010000,0.036320
6.020000,0.036140
6.030000,0.035941
6.040000,0.035725
6.050000,0.035491
6.060000,0.035239
6.070000,0.034972
6.080000,0.034690
6.090000,0.034393
6.100000,0.034082
6.110000,0.033758
6.120000,0.033441
6.130000,0.033081
6.140000,0.032719
6.150000,0.032348
6.160000,0.031967
6.170000,0.031594
6.180000,0.031186
6.190000,0.030778
6.200000,0.030365
6.210000,0.029945
6.220000,0.029519
6.230000,0.029088
6.240000,0.028652
6.250000,0.028212
6.260000,0.027769
6.270000,0.027322
6.280000,0.026872
6.290000,0.026424
6.300000,0.025969
6.310000,0.025514
6.320000,0.025059
6.330000,0.024604
6.340000,0.024148
6.350000,0.023694
6.360000,0.023240
6.370000,0.022788
6.380000,0.022338
6.390000,0.021890
6.400000,0.021446
6.410000,0.021002
6.420000,0.020563
6.430000,0.020126
6.440000,0.019693
6.450000,0.019265
6.460000,0.018840
6.470000,0.018419
6.480000,0.018003
6.490000,0.017592
6.500000,0.017185
6.510000,0.016784
6.520000,0.016405
6.530000,0.016002
6.540000,0.015614
6.550000,0.015233
6.560000,0.014858
6.570000,0.014490
6.580000,0.014127
6.590000,0.013781
6.600000,0.013422
6.610000,0.013075
6.620000,0.012735
6.630000,0.012401
6.640000,0.012073
6.650000,0.011751
6.660000,0.011435
6.670000,0.011147
6.680000,0.010828
6.690000,0.010526
6.700000,0.010231
6.710000,0.009942
6.720000,0.009659
6.730000,0.009378
6.740000,0.009108
6.750000,0.008843
6.760000,0.008581
6.770000,0.008324
6.780000,0.008071
6.790000,0.007823
6.800000,0.007579
6.810000,0.007339
6.820000,0.007102
6.830000,0.006868
6.840000,0.006638
6.850000,0.006411
6.860000,0.006187
6.870000,0.005965
6.880000,0.005765
6.890000,0.005537
6.900000,0.005318
6.910000,0.005101
6.920000,0.004886
6.930000,0.004671
6.940000,0.004458
6.950000,0.004244
6.960000,0.004032
6.970000,0.003816
6.980000,0.003600
6.990000,0.003383
7.000000,0.003164
7.010000,0.002943
7.020000,0.002719
7.030000,0.002492
7.040000,0.002262
7.050000,0.002028
7.060000,0.001791
7.070000,0.001557
7.080000,0.001305
7.090000,0.001052
7.100000,0.000795
7.110000,0.000532
7.120000,0.000264
7.130000,-0.000010
7.140000,-0.000290
7.150000,-0.000577
7.160000,-0.000870
7.170000,-0.001175
7.180000,-0.001479
7.190000,-0.001793
7.200000,-0.002115
7.210000,-0.002444
7.220000,-0.002781
7.230000,-0.003126
7.240000,-0.003478
7.250000,-0.003838
7.260000,-0.004206
7.270000,-0.004581
7.280000,-0.004964
7.290000,-0.005353
7.300000,-0.005750
7.310000,-0.006163
7.320000,-0.006567
7.330000,-0.006982
7.340000,-0.007405
7.350000,-0.007834
7.360000,-0.008278
7.370000,-0.008713
7.380000,-0.009156
7.390000,-0.009604
7.400000,-0.010057
7.410000,-0.010513
7.420000,-0.010972
7.430000,-0.011434
7.440000,-0.011898
7.450000,-0.012371
7.460000,-0.012832
7.470000,-0.013298
7.480000,-0.013763
7.490000,-0.014227
7.500000,-0.014690
7.510000,-0.015149
7.520000,-0.015606
7.530000,-0.016059
7.540000,-0.016506
7.550000,-0.016953
7.560000,-0.017386
7.570000,-0.017814
7.580000,-0.018235
7.590000,-0.018648
7.600000,-0.019051
7.610000,-0.019444
7.620000,-0.019839
7.630000,-0.020202
7.640000,-0.020558
7.650000,-0.020902
7.660000,-0.021233
7.670000,-0.021549
7.680000,-0.021850
7.690000,-0.022141
7.700000,-0.022406
7.710000,-0.022657
7.720000,-0.022890
7.730000,-0.023105
7.740000,-0.023301
7.750000,-0.023477
7.760000,-0.023637
7.770000,-0.023770
7.780000,-0.023882
7.790000,-0.023974
7.800000,-0.024044
7.810000,-0.024091
7.820000,-0.024115
7.830000,-0.024116
7.840000,-0.024094
7.850000,-0.024041
7.860000,-0.023974
7.870000,-0.023880
7.880000,-0.023761
7.890000,-0.023616
7.900000,-0.023447
7.910000,-0.023253
7.920000,-0.023034
7.930000,-0.022790
7.940000,-0.022522
7.950000,-0.022227
7.960000,-0.021909
7.970000,-0.021566
7.980000,-0.021198
7.990000,-0.020806
8.000000,-0.020391
8.010000,-0.019958
8.020000,-0.019494
8.030000,-0.019010
8.040000,-0.018502
8.050000,-0.017973
8.060000,-0.017423
8.070000,-0.016851
8.080000,-0.016259
8.090000,-0.015657
8.100000,-0.015020
8.110000,-0.014368
8.120000,-0.013699
8.130000,-0.013012
8.140000,-0.012309
8.150000,-0.011590
8.160000,-0.010855
8.170000,-0.010109
8.180000,-0.009345
8.190000,-0.008568
8.200000,-0.007780
8.210000,-0.006980
8.220000,-0.006170
8.230000,-0.005350
8.240000,-0.004522
8.250000,-0.003691
8.260000,-0.002843
8.270000,-0.001992
8.280000,-0.001137
8.290000,-0.000277
8.300000,0.000587
8.310000,0.001453
8.320000,0.002321
8.330000,0.003190
8.340000,0.004059
8.350000,0.004926
8.360000,0.005792
8.370000,0.006655
8.380000,0.007515
8.390000,0.008370
8.400000,0.009220
8.410000,0.010066
8.420000,0.010901
8.430000,0.011730
8.440000,0.012550
8.450000,0.013361
8.460000,0.014162
8.470000,0.014952
8.480000,0.015731
8.490000,0.016500
8.500000,0.017251
8.510000,0.017990
8.520000,0.018715
8.530000,0.019425
8.540000,0.020119
8.550000,0.020796
8.560000,0.021458
8.570000,0.022104
8.580000,0.022730
8.590000,0.023339
8.600000,0.023929
8.610000,0.024499
8.620000,0.025037
8.630000,0.025579
8.640000,0.026092
8.650000,0.026584
8.660000,0.027054
8.670000,0.027503
8.680000,0.027931
8.690000,0.028332
8.700000,0.028721
8.710000,0.029086
8.720000,0.029427
8.730000,0.029747
8.740000,0.030045
8.750000,0.030321
8.760000,0.030577
8.770000,0.030809
8.780000,0.031019
8.790000,0.031208
8.800000,0.031375
8.810000,0.031521
8.820000,0.031646
8.830000,0.031750
8.840000,0.031834
8.850000,0.031899
8.860000,0.031942
8.870000,0.031967
8.880000,0.031971
8.890000,0.031956
8.900000,0.031923
8.910000,0.031871
8.920000,0.031801
8.930000,0.031715
8.940000,0.031603
8.950000,0.031488
8.960000,0.031353
8.970000,0.031203
8.980000,0.031038
8.990000,0.030858
9.000000,0.030665
9.010000,0.030458
9.020000,0.030239
9.030000,0.030009
9.040000,0.029764
9.050000,0.029513
9.060000,0.029251
9.070000,0.028979
9.080000,0.028699
9.090000,0.028410
9.100000,0.028114
9.110000,0.027811
9.120000,0.027502
9.130000,0.027187
9.140000,0.026868
9.150000,0.026544
9.160000,0.026217
9.170000,0.025886
9.180000,0.025553
9.190000,0.025219
9.200000,0.024883
9.210000,0.024550
9.220000,0.024211
9.230000,0.023874
9.240000,0.023539
9.250000,0.023206
9.260000,0.022874
9.270000,0.022545
9.280000,0.022220
9.290000,0.021912
9.300000,0.021583
9.310000,0.021268
9.320000,0.020958
9.330000,0.020654
9.340000,0.020356
9.350000,0.020064
9.360000,0.019778
9.370000,0.019507
9.380000,0.019230
9.390000,0.018961
9.400000,0.018702
9.410000,0.018451
9.420000,0.018208
9.430000,0.017972
9.440000,0.017745
9.450000,0.017531
9.460000,0.017317
9.470000,0.017113
9.480000,0.016918
9.490000,0.016732
9.500000,0.016554
9.510000,0.016384
9.520000,0.016223
9.530000,0.016074
9.540000,0.015927
9.550000,0.015790
9.560000,0.015662
9.570000,0.015541
9.580000,0.015429
9.590000,0.015324
9.600000,0.015227
9.610000,0.015131
9.620000,0.015052
9.630000,0.014977
9.640000,0.014909
9.650000,0.014847
9.660000,0.014792
9.670000,0.014743
9.680000,0.014699
9.690000,0.014658
9.700000,0.014627
9.710000,0.014601
9.720000,0.014579
9.730000,0.014562
9.740000,0.014550
9.750000,0.014541
9.760000,0.014536
9.770000,0.014535
9.780000,0.014535
9.790000,0.014541
9.800000,0.014549
9.810000,0.014560
9.820000,0.014573
9.830000,0.014588
9.840000,0.014604
9.850000,0.014622
9.860000,0.014638
9.870000,0.014660
9.880000,0.014680
9.890000,0.014701
9.900000,0.014722
9.910000,0.014742
9.920000,0.014762
9.930000,0.014781
9.940000,0.014800
9.950000,0.014811
9.960000,0.014830
9.970000,0.014844
9.980000,0.014856
9.990000,0.014866
10.000000,0.014874
10.010000,0.014879
10.020000,0.014882
10.030000,0.014880
10.040000,0.014877
10.050000,0.014869
10.060000,0.014859
10.070000,0.014845
10.080000,0.014826
10.090000,0.014804
10.100000,0.014778
10.110000,0.014747
10.120000,0.014713
10.130000,0.014671
10.140000,0.014626
10.150000,0.014575
10.160000,0.014519
10.170000,0.014458
10.180000,0.014391
10.190000,0.014318
10.200000,0.014239
10.210000,0.014155
10.220000,0.014064
10.230000,0.013966
10.240000,0.013862
10.250000,0.013752
10.260000,0.013634
10.270000,0.013510
10.280000,0.013379
10.290000,0.013240
10.300000,0.013095
10.310000,0.012942
10.320000,0.012781
10.330000,0.012613
10.340000,0.012436
10.350000,0.012253
10.360000,0.012061
10.370000,0.011865
10.380000,0.011655
10.390000,0.011438
10.400000,0.011214
10.410000,0.010981
10.420000,0.010740
10.430000,0.010491
10.440000,0.010233
10.450000,0.009969
10.460000,0.009693
10.470000,0.009409
10.480000,0.009117
10.490000,0.008816
10.500000,0.008507
10.510000,0.008189
10.520000,0.007863
10.530000,0.007531
10.540000,0.007187
10.550000,0.006836
10.560000,0.006476
10.570000,0.006109
10.580000,0.005734
10.590000,0.005350
10.600000,0.004963
10.610000,0.004562
10.620000,0.004156
10.630000,0.003742
10.640000,0.003322
10.650000,0.002894
10.660000,0.002460
10.670000,0.002019
10.680000,0.001573
10.690000,0.001120
10.700000,0.000661
10.710000,0.000197
10.720000,-0.000273
10.730000,-0.000748
10.740000,-0.001221
10.750000,-0.001709
10.760000,-0.002198
10.770000,-0.002690
10.780000,-0.003185
10.790000,-0.003684
10.800000,-0.004187
10.810000,-0.004690
10.820000,-0.005196
10.830000,-0.005703
10.840000,-0.006209
10.850000,-0.006721
10.860000,-0.007231
10.870000,-0.007742
10.880000,-0.008252
10.890000,-0.008762
10.900000,-0.009271
10.910000,-0.009776
10.920000,-0.010283
10.930000,-0.010787
10.940000,-0.011288
10.950000,-0.011787
10.960000,-0.012282
10.970000,-0.012773
10.980000,-0.013261
10.990000,-0.013740
11.000000,-0.014221
11.010000,-0.014695
11.020000,-0.015163
11.030000,-0.015627
11.040000,-0.016083
11.050000,-0.016533
11.060000,-0.016976
11.070000,-0.017413
11.080000,-0.017843
11.090000,-0.018265
11.100000,-0.018674
11.110000,-0.019084
11.120000,-0.019483
11.130000,-0.019873
11.140000,-0.020254
11.150000,-0.020627
11.160000,-0.020990
11.170000,-0.021344
11.180000,-0.021690
11.190000,-0.022025
11.200000,-0.022350
11.210000,-0.022666
11.220000,-0.022972
11.230000,-0.023268
11.240000,-0.023553
11.250000,-0.023827
11.260000,-0.024093
11.270000,-0.024349
11.280000,-0.024594
11.290000,-0.024828
11.300000,-0.025053
11.310000,-0.025267
11.320000,-0.025465
11.330000,-0.025662
11.340000,-0.025846
11.350000,-0.026020
11.360000,-0.026183
11.370000,-0.026337
11.380000,-0.026480
11.390000,-0.026604
11.400000,-0.026734
11.410000,-0.026849
11.420000,-0.026953
11.430000,-0.027048
11.440000,-0.027133
11.450000,-0.027209
11.460000,-0.027276
11.470000,-0.027337
11.480000,-0.027384
11.490000,-0.027423
11.500000,-0.027454
11.510000,-0.027476
11.520000,-0.027490
11.530000,-0.027496
11.540000,-0.027499
11.550000,-0.027485
11.560000,-0.027466
11.570000,-0.027440
11.580000,-0.027406
11.590000,-0.027364
11.600000,-0.027316
11.610000,-0.027260
11.620000,-0.027193
11.630000,-0.027127
11.640000,-0.027051
11.650000,-0.026969
11.660000,-0.026880
11.670000,-0.026784
11.680000,-0.026683
11.690000,-0.026577
11.700000,-0.026463
11.710000,-0.026343
11.720000,-0.026219
11.730000,-0.026090
11.740000,-0.025955
11.750000,-0.025815
11.760000,-0.025674
11.770000,-0.025523
11.780000,-0.025369
11.790000,-0.025211
11.800000,-0.025050
11.810000,-0.024884
11.820000,-0.024715
11.830000,-0.024553
11.840000,-0.024369
11.850000,-0.024188
11.860000,-0.024006
11.870000,-0.023821
11.880000,-0.023633
11.890000,-0.023443
11.900000,-0.023268
11.910000,-0.023065
11.920000,-0.022867
11.930000,-0.022668
11.940000,-0.022470
11.950000,-0.022271
11.960000,-0.022071
11.970000,-0.021874
11.980000,-0.021672
11.990000,-0.021471
12.000000,-0.021270
12.010000,-0.021070
12.020000,-0.020871
12.030000,-0.020673
12.040000,-0.020476
12.050000,-0.020281
12.060000,-0.020088
12.070000,-0.019896
12.080000,-0.019707
12.090000,-0.019521
12.100000,-0.019338
12.110000,-0.019154
12.120000,-0.018981
12.130000,-0.018809
12.140000,-0.018640
12.150000,-0.018476
12.160000,-0.018317
12.170000,-0.018172
12.180000,-0.018018
12.190000,-0.017873
12.200000,-0.017736
12.210000,-0.017605
12.220000,-0.017480
12.230000,-0.017363
12.240000,-0.017254
12.250000,-0.017150
12.260000,-0.017054
12.270000,-0.016967
12.280000,-0.016887
12.290000,-0.016817
12.300000,-0.016755
12.310000,-0.016704
12.320000,-0.016660
12.330000,-0.016626
12.340000,-0.016602
12.350000,-0.016588
12.360000,-0.016584
12.370000,-0.016591
12.380000,-0.016608
12.390000,-0.016639
12.400000,-0.016676
12.410000,-0.016726
12.420000,-0.016787
12.430000,-0.016860
12.440000,-0.016945
12.450000,-0.017042
12.460000,-0.017150
12.470000,-0.017264
12.480000,-0.017400
12.490000,-0.017545
12.500000,-0.017702
12.510000,-0.017871
12.520000,-0.018051
12.530000,-0.018244
12.540000,-0.018450
12.550000,-0.018665
12.560000,-0.018893
12.570000,-0.019132
12.580000,-0.019384
12.590000,-0.019647
12.600000,-0.019922
12.610000,-0.020210
12.620000,-0.020506
12.630000,-0.020813
12.640000,-0.021131
12.650000,-0.021460
12.660000,-0.021800
12.670000,-0.022147
12.680000,-0.022507
12.690000,-0.022876
12.700000,-0.023254
12.710000,-0.023640
12.720000,-0.024036
12.730000,-0.024437
12.740000,-0.024849
12.750000,-0.025268
12.760000,-0.025693
12.770000,-0.026125
12.780000,-0.026565
12.790000,-0.027009
12.800000,-0.027458
12.810000,-0.027913
12.820000,-0.028373
12.830000,-0.028836
12.840000,-0.029303
12.850000,-0.029773
12.860000,-0.030246
12.870000,-0.030722
12.880000,-0.031199
12.890000,-0.031678
12.900000,-0.032150
12.910000,-0.032635
12.920000,-0.033116
12.930000,-0.033596
12.940000,-0.034075
12.950000,-0.034552
12.960000,-0.035027
12.970000,-0.035500
12.980000,-0.035969
12.990000,-0.036435
13.000000,-0.036898
13.010000,-0.037339
13.020000,-0.037792
13.030000,-0.038240
13.040000,-0.038683
13.050000,-0.039126
13.060000,-0.039552
13.070000,-0.039974
13.080000,-0.040390
13.090000,-0.040799
13.100000,-0.041199
13.110000,-0.041590
13.120000,-0.041978
13.130000,-0.042349
13.140000,-0.042712
13.150000,-0.043067
13.160000,-0.043410
13.170000,-0.043744
13.180000,-0.044066
13.190000,-0.044377
13.200000,-0.044678
13.210000,-0.044965
13.220000,-0.045240
13.230000,-0.045503
13.240000,-0.045754
13.250000,-0.045992
13.260000,-0.046216
13.270000,-0.046428
13.280000,-0.046625
13.290000,-0.046809
13.300000,-0.046978
13.310000,-0.047134
13.320000,-0.047274
13.330000,-0.047401
13.340000,-0.047509
13.350000,-0.047609
13.360000,-0.047691
13.370000,-0.047757
13.380000,-0.047808
13.390000,-0.047843
13.400000,-0.047862
13.410000,-0.047866
13.420000,-0.047854
13.430000,-0.047826
13.440000,-0.047782
13.450000,-0.047721
13.460000,-0.047651
13.470000,-0.047554
13.480000,-0.047444
13.490000,-0.047319
13.500000,-0.047177
13.510000,-0.047018
13.520000,-0.046844
13.530000,-0.046653
13.540000,-0.046445
13.550000,-0.046221
13.560000,-0.045981
13.570000,-0.045740
13.580000,-0.045458
13.590000,-0.045167
13.600000,-0.044860
13.610000,-0.044538
13.620000,-0.044201
13.630000,-0.043847
13.640000,-0.043507
13.650000,-0.043102
13.660000,-0.042697
13.670000,-0.042282
13.680000,-0.041849
13.690000,-0.041401
13.700000,-0.040939
13.710000,-0.040465
13.720000,-0.039971
13.730000,-0.039465
13.740000,-0.038946
13.750000,-0.038411
13.760000,-0.037864
13.770000,-0.037302
13.780000,-0.036735
13.790000,-0.036144
13.800000,-0.035543
13.810000,-0.034931
13.820000,-0.034307
13.830000,-0.033672
13.840000,-0.033026
13.850000,-0.032368
13.860000,-0.031700
13.870000,-0.031023
13.880000,-0.030336
13.890000,-0.029640
13.900000,-0.028935
13.910000,-0.028222
13.920000,-0.027502
13.930000,-0.026773
13.940000,-0.026039
13.950000,-0.025299
13.960000,-0.024552
13.970000,-0.023800
13.980000,-0.023044
13.990000,-0.022283
14.000000,-0.021525
14.010000,-0.020754
14.020000,-0.019983
14.030000,-0.019211
14.040000,-0.018438
14.050000,-0.017664
14.060000,-0.016890
14.070000,-0.016117
14.080000,-0.015354
14.090000,-0.014579
14.100000,-0.013809
14.110000,-0.013042
14.120000,-0.012280
14.130000,-0.011521
14.140000,-0.010767
14.150000,-0.010014
14.160000,-0.009275
14.170000,-0.008539
14.180000,-0.007810
14.190000,-0.007088
14.200000,-0.006375
14.210000,-0.005670
14.220000,-0.004977
14.230000,-0.004290
14.240000,-0.003614
14.250000,-0.002950
14.260000,-0.002296
14.270000,-0.001655
14.280000,-0.001026
14.290000,-0.000426
14.300000,0.000186
14.310000,0.000777
14.320000,0.001351
14.330000,0.001911
14.340000,0.002455
14.350000,0.002984
14.360000,0.003496
14.370000,0.003993
14.380000,0.004472
14.390000,0.004934
14.400000,0.005379
14.410000,0.005808
14.420000,0.006216
14.430000,0.006607
14.440000,0.006979
14.450000,0.007333
14.460000,0.007667
14.470000,0.007983
14.480000,0.008279
14.490000,0.008555
14.500000,0.008812
14.510000,0.009048
14.520000,0.009265
14.530000,0.009466
14.540000,0.009640
14.550000,0.009796
14.560000,0.009932
14.570000,0.010048
14.580000,0.010144
14.590000,0.010219
14.600000,0.010273
14.610000,0.010308
14.620000,0.010324
14.630000,0.010319
14.640000,0.010294
14.650000,0.010249
14.660000,0.010185
14.670000,0.010101
14.680000,0.009998
14.690000,0.009875
14.700000,0.009733
14.710000,0.009572
14.720000,0.009393
14.730000,0.009199
14.740000,0.008981
14.750000,0.008746
14.760000,0.008494
14.770000,0.008225
14.780000,0.007938
14.790000,0.007636
14.800000,0.007314
14.810000,0.006978
14.820000,0.006625
14.830000,0.006257
14.840000,0.005873
14.850000,0.005475
14.860000,0.005060
14.870000,0.004634
14.880000,0.004193
14.890000,0.003738
14.900000,0.003270
14.910000,0.002790
14.920000,0.002294
14.930000,0.001791
14.940000,0.001276
14.950000,0.000749
14.960000,0.000212
14.970000,-0.000336
14.980000,-0.000890
14.990000,-0.001458
15.000000,-0.002034
15.010000,-0.002593
15.020000,-0.003185
15.030000,-0.003783
15.040000,-0.004388
15.050000,-0.005001
15.060000,-0.005616
15.070000,-0.006238
15.080000,-0.006864
15.090000,-0.007494
15.100000,-0.008128
15.110000,-0.008766
15.120000,-0.009407
15.130000,-0.010048
15.140000,-0.010691
15.150000,-0.011335
15.160000,-0.011980
15.170000,-0.012624
15.180000,-0.013268
15.190000,-0.013909
15.200000,-0.014550
15.210000,-0.015188
15.220000,-0.015824
15.230000,-0.016455
15.240000,-0.017083
15.250000,-0.017706
15.260000,-0.018319
15.270000,-0.018933
15.280000,-0.019539
15.290000,-0.020138
15.300000,-0.020730
15.310000,-0.021313
15.320000,-0.021888
15.330000,-0.022454
15.340000,-0.023010
15.350000,-0.023556
15.360000,-0.024091
15.370000,-0.024615
15.380000,-0.025128
15.390000,-0.025626
15.400000,-0.026115
15.410000,-0.026590
15.420000,-0.027051
15.430000,-0.027498
15.440000,-0.027931
15.450000,-0.028351
15.460000,-0.028752
15.470000,-0.029138
15.480000,-0.029508
15.490000,-0.029862
15.500000,-0.030199
15.510000,-0.030520
15.520000,-0.030822
15.530000,-0.031106
15.540000,-0.031372
15.550000,-0.031619
15.560000,-0.031848
15.570000,-0.032063
15.580000,-0.032251
15.590000,-0.032421
15.600000,-0.032574
15.610000,-0.032706
15.620000,-0.032819
15.630000,-0.032914
15.640000,-0.032986
15.650000,-0.033040
15.660000,-0.033073
15.670000,-0.033087
15.680000,-0.033080
15.690000,-0.033054
15.700000,-0.033009
15.710000,-0.032945
15.720000,-0.032861
15.730000,-0.032757
15.740000,-0.032635
15.750000,-0.032494
15.760000,-0.032334
15.770000,-0.032157
15.780000,-0.031961
15.790000,-0.031747
15.800000,-0.031518
15.810000,-0.031269
15.820000,-0.031004
15.830000,-0.030724
15.840000,-0.030428
15.850000,-0.030116
15.860000,-0.029799
15.870000,-0.029452
15.880000,-0.029097
15.890000,-0.028729
15.900000,-0.028349
15.910000,-0.027957
15.920000,-0.027562
15.930000,-0.027141
15.940000,-0.026715
15.950000,-0.026282
15.960000,-0.025837
15.970000,-0.025385
15.980000,-0.024924
15.990000,-0.024457
16.000000,-0.023983


==> anc/fig6/eps_bond5e-09.csv <==
t omega_0,Re[C]
0.000000,0.890740
0.010000,0.890582
0.020000,0.890080
0.030000,0.889234
0.040000,0.888045
0.050000,0.886517
0.060000,0.884651
0.070000,0.882451
0.080000,0.879920
0.090000,0.877064
0.100000,0.873887
0.110000,0.870394
0.120000,0.866593
0.130000,0.862488
0.140000,0.858087
0.150000,0.853397
0.160000,0.848426
0.170000,0.843183
0.180000,0.837674
0.190000,0.831910
0.200000,0.825899
0.210000,0.819650
0.220000,0.813174
0.230000,0.806479
0.240000,0.799577
0.250000,0.792476
0.260000,0.785188
0.270000,0.777723
0.280000,0.770091
0.290000,0.762304
0.300000,0.754371
0.310000,0.746305
0.320000,0.738114
0.330000,0.729811
0.340000,0.721405
0.350000,0.712908
0.360000,0.704329
0.370000,0.695678
0.380000,0.686967
0.390000,0.678204
0.400000,0.669399
0.410000,0.660563
0.420000,0.651704
0.430000,0.642830
0.440000,0.633952
0.450000,0.625077
0.460000,0.616214
0.470000,0.607370
0.480000,0.598553
0.490000,0.589771
0.500000,0.581029
0.510000,0.572336
0.520000,0.563697
0.530000,0.555118
0.540000,0.546604
0.550000,0.538162
0.560000,0.529796
0.570000,0.521510
0.580000,0.513310
0.590000,0.505199
0.600000,0.497180
0.610000,0.489258
0.620000,0.481435
0.630000,0.473714
0.640000,0.466098
0.650000,0.458588
0.660000,0.451187
0.670000,0.443897
0.680000,0.436719
0.690000,0.429653
0.700000,0.422702
0.710000,0.415866
0.720000,0.409145
0.730000,0.402540
0.740000,0.396051
0.750000,0.389677
0.760000,0.383419
0.770000,0.377277
0.780000,0.371249
0.790000,0.365335
0.800000,0.359534
0.810000,0.353846
0.820000,0.348270
0.830000,0.342803
0.840000,0.337445
0.850000,0.332196
0.860000,0.327052
0.870000,0.322014
0.880000,0.317079
0.890000,0.312246
0.900000,0.307513
0.910000,0.302879
0.920000,0.298342
0.930000,0.293900
0.940000,0.289552
0.950000,0.285296
0.960000,0.281130
0.970000,0.277052
0.980000,0.273061
0.990000,0.269155
1.000000,0.265332
1.010000,0.261590
1.020000,0.257928
1.030000,0.254345
1.040000,0.250837
1.050000,0.247403
1.060000,0.244043
1.070000,0.240754
1.080000,0.237534
1.090000,0.234382
1.100000,0.231296
1.110000,0.228274
1.120000,0.225316
1.130000,0.222419
1.140000,0.219582
1.150000,0.216803
1.160000,0.214080
1.170000,0.211413
1.180000,0.208800
1.190000,0.206238
1.200000,0.203728
1.210000,0.201266
1.220000,0.198852
1.230000,0.196485
1.240000,0.194162
1.250000,0.191883
1.260000,0.189646
1.270000,0.187450
1.280000,0.185292
1.290000,0.183173
1.300000,0.181090
1.310000,0.179042
1.320000,0.177028
1.330000,0.175046
1.340000,0.173095
1.350000,0.171175
1.360000,0.169283
1.370000,0.167417
1.380000,0.165578
1.390000,0.163764
1.400000,0.161973
1.410000,0.160204
1.420000,0.158456
1.430000,0.156727
1.440000,0.155017
1.450000,0.153325
1.460000,0.151648
1.470000,0.149986
1.480000,0.148337
1.490000,0.146701
1.500000,0.145076
1.510000,0.143461
1.520000,0.141855
1.530000,0.140257
1.540000,0.138666
1.550000,0.137080
1.560000,0.135499
1.570000,0.133921
1.580000,0.132346
1.590000,0.130772
1.600000,0.129199
1.610000,0.127625
1.620000,0.126050
1.630000,0.124473
1.640000,0.122894
1.650000,0.121310
1.660000,0.119723
1.670000,0.118130
1.680000,0.116531
1.690000,0.114927
1.700000,0.113315
1.710000,0.111697
1.720000,0.110070
1.730000,0.108436
1.740000,0.106794
1.750000,0.105143
1.760000,0.103483
1.770000,0.101815
1.780000,0.100138
1.790000,0.098452
1.800000,0.096758
1.810000,0.095056
1.820000,0.093345
1.830000,0.091626
1.840000,0.089900
1.850000,0.088167
1.860000,0.086428
1.870000,0.084682
1.880000,0.082932
1.890000,0.081176
1.900000,0.079418
1.910000,0.077656
1.920000,0.075892
1.930000,0.074128
1.940000,0.072363
1.950000,0.070599
1.960000,0.068838
1.970000,0.067079
1.980000,0.065326
1.990000,0.063578
2.000000,0.061837
2.010000,0.060104
2.020000,0.058381
2.030000,0.056669
2.040000,0.054969
2.050000,0.053283
2.060000,0.051612
2.070000,0.049958
2.080000,0.048321
2.090000,0.046703
2.100000,0.045106
2.110000,0.043531
2.120000,0.041979
2.130000,0.040452
2.140000,0.038950
2.150000,0.037476
2.160000,0.036029
2.170000,0.034612
2.180000,0.033226
2.190000,0.031871
2.200000,0.030549
2.210000,0.029260
2.220000,0.028005
2.230000,0.026786
2.240000,0.025603
2.250000,0.024456
2.260000,0.023344
2.270000,0.022273
2.280000,0.021240
2.290000,0.020246
2.300000,0.019290
2.310000,0.018374
2.320000,0.017498
2.330000,0.016661
2.340000,0.015864
2.350000,0.015106
2.360000,0.014388
2.370000,0.013709
2.380000,0.013069
2.390000,0.012468
2.400000,0.011905
2.410000,0.011380
2.420000,0.010892
2.430000,0.010438
2.440000,0.010018
2.450000,0.009632
2.460000,0.009279
2.470000,0.008957
2.480000,0.008668
2.490000,0.008411
2.500000,0.008186
2.510000,0.007991
2.520000,0.007826
2.530000,0.007688
2.540000,0.007578
2.550000,0.007494
2.560000,0.007436
2.570000,0.007403
2.580000,0.007394
2.590000,0.007406
2.600000,0.007438
2.610000,0.007491
2.620000,0.007563
2.630000,0.007653
2.640000,0.007760
2.650000,0.007883
2.660000,0.008022
2.670000,0.008174
2.680000,0.008338
2.690000,0.008514
2.700000,0.008701
2.710000,0.008896
2.720000,0.009101
2.730000,0.009313
2.740000,0.009531
2.750000,0.009755
2.760000,0.009984
2.770000,0.010216
2.780000,0.010452
2.790000,0.010690
2.800000,0.010930
2.810000,0.011171
2.820000,0.011413
2.830000,0.011653
2.840000,0.011893
2.850000,0.012132
2.860000,0.012368
2.870000,0.012603
2.880000,0.012834
2.890000,0.013063
2.900000,0.013288
2.910000,0.013509
2.920000,0.013727
2.930000,0.013941
2.940000,0.014150
2.950000,0.014354
2.960000,0.014554
2.970000,0.014714
2.980000,0.014926
2.990000,0.015116
3.000000,0.015298
3.010000,0.015474
3.020000,0.015644
3.030000,0.015809
3.040000,0.015969
3.050000,0.016124
3.060000,0.016274
3.070000,0.016420
3.080000,0.016560
3.090000,0.016674
3.100000,0.016820
3.110000,0.016949
3.120000,0.017071
3.130000,0.017188
3.140000,0.017301
3.150000,0.017409
3.160000,0.017513
3.170000,0.017612
3.180000,0.017708
3.190000,0.017800
3.200000,0.017888
3.210000,0.017972
3.220000,0.018053
3.230000,0.018129
3.240000,0.018194
3.250000,0.018266
3.260000,0.018332
3.270000,0.018398
3.280000,0.018459
3.290000,0.018514
3.300000,0.018567
3.310000,0.018617
3.320000,0.018663
3.330000,0.018705
3.340000,0.018745
3.350000,0.018781
3.360000,0.018812
3.370000,0.018838
3.380000,0.018861
3.390000,0.018881
3.400000,0.018889
3.410000,0.018904
3.420000,0.018910
3.430000,0.018909
3.440000,0.018902
3.450000,0.018891
3.460000,0.018872
3.470000,0.018845
3.480000,0.018810
3.490000,0.018766
3.500000,0.018714
3.510000,0.018657
3.520000,0.018595
3.530000,0.018526
3.540000,0.018446
3.550000,0.018358
3.560000,0.018261
3.570000,0.018152
3.580000,0.018035
3.590000,0.017906
3.600000,0.017765
3.610000,0.017613
3.620000,0.017452
3.630000,0.017280
3.640000,0.017094
3.650000,0.016895
3.660000,0.016685
3.670000,0.016461
3.680000,0.016223
3.690000,0.015972
3.700000,0.015704
3.710000,0.015427
3.720000,0.015135
3.730000,0.014828
3.740000,0.014510
3.750000,0.014177
3.760000,0.013832
3.770000,0.013471
3.780000,0.013099
3.790000,0.012712
3.800000,0.012313
3.810000,0.011898
3.820000,0.011469
3.830000,0.011024
3.840000,0.010565
3.850000,0.010092
3.860000,0.009604
3.870000,0.009101
3.880000,0.008584
3.890000,0.008053
3.900000,0.007512
3.910000,0.006958
3.920000,0.006391
3.930000,0.005814
3.940000,0.005223
3.950000,0.004620
3.960000,0.004004
3.970000,0.003377
3.980000,0.002741
3.990000,0.002092
4.000000,0.001432
4.010000,0.000760
4.020000,0.000077
4.030000,-0.000617
4.040000,-0.001321
4.050000,-0.002032
4.060000,-0.002752
4.070000,-0.003482
4.080000,-0.004220
4.090000,-0.004968
4.100000,-0.005723
4.110000,-0.006487
4.120000,-0.007257
4.130000,-0.008035
4.140000,-0.008818
4.150000,-0.009606
4.160000,-0.010399
4.170000,-0.011196
4.180000,-0.011995
4.190000,-0.012799
4.200000,-0.013606
4.210000,-0.014417
4.220000,-0.015230
4.230000,-0.016042
4.240000,-0.016857
4.250000,-0.017672
4.260000,-0.018488
4.270000,-0.019297
4.280000,-0.020113
4.290000,-0.020928
4.300000,-0.021743
4.310000,-0.022555
4.320000,-0.023366
4.330000,-0.024173
4.340000,-0.024978
4.350000,-0.025778
4.360000,-0.026575
4.370000,-0.027365
4.380000,-0.028150
4.390000,-0.028929
4.400000,-0.029702
4.410000,-0.030467
4.420000,-0.031224
4.430000,-0.031972
4.440000,-0.032711
4.450000,-0.033433
4.460000,-0.034155
4.470000,-0.034865
4.480000,-0.035566
4.490000,-0.036254
4.500000,-0.036929
4.510000,-0.037592
4.520000,-0.038241
4.530000,-0.038877
4.540000,-0.039498
4.550000,-0.040105
4.560000,-0.040695
4.570000,-0.041269
4.580000,-0.041826
4.590000,-0.042362
4.600000,-0.042881
4.610000,-0.043380
4.620000,-0.043863
4.630000,-0.044325
4.640000,-0.044773
4.650000,-0.045191
4.660000,-0.045589
4.670000,-0.045965
4.680000,-0.046318
4.690000,-0.046644
4.700000,-0.046946
4.710000,-0.047225
4.720000,-0.047478
4.730000,-0.047715
4.740000,-0.047908
4.750000,-0.048084
4.760000,-0.048233
4.770000,-0.048358
4.780000,-0.048453
4.790000,-0.048520
4.800000,-0.048557
4.810000,-0.048566
4.820000,-0.048547
4.830000,-0.048497
4.840000,-0.048416
4.850000,-0.048304
4.860000,-0.048161
4.870000,-0.047985
4.880000,-0.047778
4.890000,-0.047540
4.900000,-0.047270
4.910000,-0.046969
4.920000,-0.046634
4.930000,-0.046266
4.940000,-0.045867
4.950000,-0.045437
4.960000,-0.044981
4.970000,-0.044489
4.980000,-0.043965
4.990000,-0.043409
5.000000,-0.042820
5.010000,-0.042199
5.020000,-0.041547
5.030000,-0.040865
5.040000,-0.040151
5.050000,-0.039406
5.060000,-0.038631
5.070000,-0.037829
5.080000,-0.036993
5.090000,-0.036128
5.100000,-0.035235
5.110000,-0.034316
5.120000,-0.033372
5.130000,-0.032402
5.140000,-0.031406
5.150000,-0.030385
5.160000,-0.029340
5.170000,-0.028272
5.180000,-0.027182
5.190000,-0.026070
5.200000,-0.024936
5.210000,-0.023784
5.220000,-0.022615
5.230000,-0.021423
5.240000,-0.020216
5.250000,-0.018994
5.260000,-0.017758
5.270000,-0.016511
5.280000,-0.015250
5.290000,-0.013980
5.300000,-0.012700
5.310000,-0.011412
5.320000,-0.010117
5.330000,-0.008815
5.340000,-0.007508
5.350000,-0.006198
5.360000,-0.004886
5.370000,-0.003572
5.380000,-0.002258
5.390000,-0.000946
5.400000,0.000363
5.410000,0.001666
5.420000,0.002964
5.430000,0.004256
5.440000,0.005538
5.450000,0.006812
5.460000,0.008076
5.470000,0.009327
5.480000,0.010568
5.490000,0.011791
5.500000,0.012998
5.510000,0.014189
5.520000,0.015364
5.530000,0.016520
5.540000,0.017656
5.550000,0.018769
5.560000,0.019863
5.570000,0.020934
5.580000,0.021982
5.590000,0.023006
5.600000,0.024006
5.610000,0.024981
5.620000,0.025929
5.630000,0.026850
5.640000,0.027744
5.650000,0.028608
5.660000,0.029445
5.670000,0.030253
5.680000,0.031028
5.690000,0.031780
5.700000,0.032498
5.710000,0.033184
5.720000,0.033838
5.730000,0.034460
5.740000,0.035053
5.750000,0.035614
5.760000,0.036145
5.770000,0.036644
5.780000,0.037113
5.790000,0.037554
5.800000,0.037956
5.810000,0.038328
5.820000,0.038670
5.830000,0.038983
5.840000,0.039264
5.850000,0.039516
5.860000,0.039739
5.870000,0.039934
5.880000,0.040102
5.890000,0.040241
5.900000,0.040353
5.910000,0.040443
5.920000,0.040502
5.930000,0.040536
5.940000,0.040546
5.950000,0.040532
5.960000,0.040495
5.970000,0.040435
5.980000,0.040353
5.990000,0.040250
6.000000,0.040127
6.010000,0.039984
6.020000,0.039823
6.030000,0.039643
6.040000,0.039446
6.050000,0.039232
6.060000,0.039002
6.070000,0.038744
6.080000,0.038493
6.090000,0.038224
6.100000,0.037939
6.110000,0.037642
6.120000,0.037333
6.130000,0.037013
6.140000,0.036682
6.150000,0.036342
6.160000,0.035994
6.170000,0.035637
6.180000,0.035274
6.190000,0.034904
6.200000,0.034519
6.210000,0.034145
6.220000,0.033760
6.230000,0.033370
6.240000,0.032976
6.250000,0.032579
6.260000,0.032179
6.270000,0.031777
6.280000,0.031372
6.290000,0.030967
6.300000,0.030560
6.310000,0.030153
6.320000,0.029745
6.330000,0.029338
6.340000,0.028932
6.350000,0.028526
6.360000,0.028122
6.370000,0.027726
6.380000,0.027322
6.390000,0.026921
6.400000,0.026524
6.410000,0.026130
6.420000,0.025739
6.430000,0.025351
6.440000,0.024966
6.450000,0.024584
6.460000,0.024206
6.470000,0.023832
6.480000,0.023461
6.490000,0.023094
6.500000,0.022737
6.510000,0.022373
6.520000,0.022018
6.530000,0.021667
6.540000,0.021320
6.550000,0.020977
6.560000,0.020639
6.570000,0.020305
6.580000,0.019976
6.590000,0.019650
6.600000,0.019328
6.610000,0.019010
6.620000,0.018697
6.630000,0.018387
6.640000,0.018094
6.650000,0.017784
6.660000,0.017487
6.670000,0.017192
6.680000,0.016899
6.690000,0.016610
6.700000,0.016323
6.710000,0.016040
6.720000,0.015759
6.730000,0.015481
6.740000,0.015205
6.750000,0.014944
6.760000,0.014665
6.770000,0.014394
6.780000,0.014124
6.790000,0.013856
6.800000,0.013588
6.810000,0.013321
6.820000,0.013055
6.830000,0.012790
6.840000,0.012525
6.850000,0.012260
6.860000,0.011995
6.870000,0.011730
6.880000,0.011463
6.890000,0.011192
6.900000,0.010924
6.910000,0.010653
6.920000,0.010380
6.930000,0.010104
6.940000,0.009826
6.950000,0.009545
6.960000,0.009260
6.970000,0.008972
6.980000,0.008680
6.990000,0.008385
7.000000,0.008085
7.010000,0.007781
7.020000,0.007472
7.030000,0.007158
7.040000,0.006838
7.050000,0.006513
7.060000,0.006181
7.070000,0.005843
7.080000,0.005498
7.090000,0.005147
7.100000,0.004789
7.110000,0.004423
7.120000,0.004050
7.130000,0.003670
7.140000,0.003282
7.150000,0.002886
7.160000,0.002483
7.170000,0.002071
7.180000,0.001653
7.190000,0.001226
7.200000,0.000791
7.210000,0.000350
7.220000,-0.000101
7.230000,-0.000558
7.240000,-0.001023
7.250000,-0.001496
7.260000,-0.001977
7.270000,-0.002464
7.280000,-0.002958
7.290000,-0.003460
7.300000,-0.003968
7.310000,-0.004483
7.320000,-0.005004
7.330000,-0.005530
7.340000,-0.006062
7.350000,-0.006596
7.360000,-0.007138
7.370000,-0.007684
7.380000,-0.008232
7.390000,-0.008784
7.400000,-0.009339
7.410000,-0.009895
7.420000,-0.010453
7.430000,-0.011011
7.440000,-0.011569
7.450000,-0.012127
7.460000,-0.012684
7.470000,-0.013239
7.480000,-0.013791
7.490000,-0.014341
7.500000,-0.014886
7.510000,-0.015428
7.520000,-0.015964
7.530000,-0.016494
7.540000,-0.017016
7.550000,-0.017532
7.560000,-0.018038
7.570000,-0.018536
7.580000,-0.019024
7.590000,-0.019501
7.600000,-0.019967
7.610000,-0.020424
7.620000,-0.020864
7.630000,-0.021291
7.640000,-0.021704
7.650000,-0.022101
7.660000,-0.022483
7.670000,-0.022849
7.680000,-0.023197
7.690000,-0.023527
7.700000,-0.023838
7.710000,-0.024129
7.720000,-0.024401
7.730000,-0.024652
7.740000,-0.024884
7.750000,-0.025091
7.760000,-0.025277
7.770000,-0.025440
7.780000,-0.025580
7.790000,-0.025697
7.800000,-0.025789
7.810000,-0.025857
7.820000,-0.025900
7.830000,-0.025917
7.840000,-0.025910
7.850000,-0.025877
7.860000,-0.025818
7.870000,-0.025731
7.880000,-0.025622
7.890000,-0.025485
7.900000,-0.025321
7.910000,-0.025131
7.920000,-0.024915
7.930000,-0.024673
7.940000,-0.024404
7.950000,-0.024111
7.960000,-0.023790
7.970000,-0.023445
7.980000,-0.023074
7.990000,-0.022679
8.000000,-0.022258
8.010000,-0.021847
8.020000,-0.021380
8.030000,-0.020889
8.040000,-0.020375
8.050000,-0.019839
8.060000,-0.019281
8.070000,-0.018701
8.080000,-0.018102
8.090000,-0.017482
8.100000,-0.016842
8.110000,-0.016184
8.120000,-0.015509
8.130000,-0.014815
8.140000,-0.014106
8.150000,-0.013381
8.160000,-0.012640
8.170000,-0.011886
8.180000,-0.011111
8.190000,-0.010337
8.200000,-0.009548
8.210000,-0.008746
8.220000,-0.007934
8.230000,-0.007113
8.240000,-0.006285
8.250000,-0.005449
8.260000,-0.004606
8.270000,-0.003759
8.280000,-0.002907
8.290000,-0.002051
8.300000,-0.001194
8.310000,-0.000327
8.320000,0.000526
8.330000,0.001383
8.340000,0.002240
8.350000,0.003095
8.360000,0.003947
8.370000,0.004795
8.380000,0.005637
8.390000,0.006475
8.400000,0.007306
8.410000,0.008130
8.420000,0.008946
8.430000,0.009753
8.440000,0.010550
8.450000,0.011336
8.460000,0.012098
8.470000,0.012869
8.480000,0.013620
8.490000,0.014358
8.500000,0.015080
8.510000,0.015788
8.520000,0.016480
8.530000,0.017156
8.540000,0.017816
8.550000,0.018459
8.560000,0.019085
8.570000,0.019693
8.580000,0.020282
8.590000,0.020844
8.600000,0.021400
8.610000,0.021933
8.620000,0.022445
8.630000,0.022937
8.640000,0.023408
8.650000,0.023859
8.660000,0.024289
8.670000,0.024697
8.680000,0.025084
8.690000,0.025450
8.700000,0.025795
8.710000,0.026118
8.720000,0.026420
8.730000,0.026699
8.740000,0.026954
8.750000,0.027190
8.760000,0.027405
8.770000,0.027598
8.780000,0.027769
8.790000,0.027919
8.800000,0.028048
8.810000,0.028156
8.820000,0.028244
8.830000,0.028311
8.840000,0.028357
8.850000,0.028384
8.860000,0.028392
8.870000,0.028380
8.880000,0.028349
8.890000,0.028300
8.900000,0.028233
8.910000,0.028147
8.920000,0.028045
8.930000,0.027926
8.940000,0.027790
8.950000,0.027638
8.960000,0.027471
8.970000,0.027290
8.980000,0.027093
8.990000,0.026884
9.000000,0.026661
9.010000,0.026426
9.020000,0.026179
9.030000,0.025921
9.040000,0.025651
9.050000,0.025372
9.060000,0.025084
9.070000,0.024786
9.080000,0.024480
9.090000,0.024167
9.100000,0.023847
9.110000,0.023520
9.120000,0.023189
9.130000,0.022852
9.140000,0.022510
9.150000,0.022165
9.160000,0.021816
9.170000,0.021466
9.180000,0.021113
9.190000,0.020759
9.200000,0.020405
9.210000,0.020051
9.220000,0.019697
9.230000,0.019345
9.240000,0.018994
9.250000,0.018645
9.260000,0.018299
9.270000,0.017957
9.280000,0.017619
9.290000,0.017285
9.300000,0.016956
9.310000,0.016632
9.320000,0.016314
9.330000,0.015992
9.340000,0.015694
9.350000,0.015399
9.360000,0.015109
9.370000,0.014826
9.380000,0.014551
9.390000,0.014284
9.400000,0.014026
9.410000,0.013778
9.420000,0.013538
9.430000,0.013306
9.440000,0.013088
9.450000,0.012879
9.460000,0.012680
9.470000,0.012490
9.480000,0.012310
9.490000,0.012141
9.500000,0.011982
9.510000,0.011833
9.520000,0.011696
9.530000,0.011568
9.540000,0.011452
9.550000,0.011347
9.560000,0.011251
9.570000,0.011165
9.580000,0.011090
9.590000,0.011026
9.600000,0.010972
9.610000,0.010928
9.620000,0.010893
9.630000,0.010868
9.640000,0.010853
9.650000,0.010846
9.660000,0.010848
9.670000,0.010859
9.680000,0.010878
9.690000,0.010906
9.700000,0.010941
9.710000,0.010983
9.720000,0.011033
9.730000,0.011090
9.740000,0.011154
9.750000,0.011223
9.760000,0.011299
9.770000,0.011380
9.780000,0.011466
9.790000,0.011557
9.800000,0.011642
9.810000,0.011748
9.820000,0.011853
9.830000,0.011960
9.840000,0.012070
9.850000,0.012182
9.860000,0.012296
9.870000,0.012412
9.880000,0.012530
9.890000,0.012648
9.900000,0.012767
9.910000,0.012886
9.920000,0.013005
9.930000,0.013124
9.940000,0.013235
9.950000,0.013356
9.960000,0.013472
9.970000,0.013585
9.980000,0.013695
9.990000,0.013803
10.000000,0.013907
10.010000,0.014008
10.020000,0.014105
10.030000,0.014199
10.040000,0.014287
10.050000,0.014371
10.060000,0.014451
10.070000,0.014525
10.080000,0.014593
10.090000,0.014655
10.100000,0.014708
10.110000,0.014760
10.120000,0.014804
10.130000,0.014840
10.140000,0.014869
10.150000,0.014890
10.160000,0.014904
10.170000,0.014910
10.180000,0.014907
10.190000,0.014896
10.200000,0.014877
10.210000,0.014848
10.220000,0.014806
10.230000,0.014762
10.240000,0.014706
10.250000,0.014641
10.260000,0.014566
10.270000,0.014480
10.280000,0.014385
10.290000,0.014280
10.300000,0.014164
10.310000,0.014038
10.320000,0.013902
10.330000,0.013755
10.340000,0.013599
10.350000,0.013430
10.360000,0.013250
10.370000,0.013060
10.380000,0.012859
10.390000,0.012648
10.400000,0.012425
10.410000,0.012191
10.420000,0.011947
10.430000,0.011691
10.440000,0.011425
10.450000,0.011148
10.460000,0.010858
10.470000,0.010560
10.480000,0.010251
10.490000,0.009931
10.500000,0.009601
10.510000,0.009260
10.520000,0.008909
10.530000,0.008548
10.540000,0.008177
10.550000,0.007796
10.560000,0.007405
10.570000,0.007005
10.580000,0.006588
10.590000,0.006174
10.600000,0.005747
10.610000,0.005311
10.620000,0.004867
10.630000,0.004414
10.640000,0.003953
10.650000,0.003484
10.660000,0.003007
10.670000,0.002524
10.680000,0.002033
10.690000,0.001536
10.700000,0.001032
10.710000,0.000525
10.720000,0.000009
10.730000,-0.000512
10.740000,-0.001037
10.750000,-0.001568
10.760000,-0.002102
10.770000,-0.002640
10.780000,-0.003182
10.790000,-0.003726
10.800000,-0.004274
10.810000,-0.004824
10.820000,-0.005375
10.830000,-0.005928
10.840000,-0.006477
10.850000,-0.007035
10.860000,-0.007589
10.870000,-0.008144
10.880000,-0.008698
10.890000,-0.009251
10.900000,-0.009803
10.910000,-0.010353
10.920000,-0.010900
10.930000,-0.011445
10.940000,-0.011987
10.950000,-0.012525
10.960000,-0.013051
10.970000,-0.013585
10.980000,-0.014111
10.990000,-0.014631
11.000000,-0.015146
11.010000,-0.015655
11.020000,-0.016158
11.030000,-0.016654
11.040000,-0.017143
11.050000,-0.017625
11.060000,-0.018099
11.070000,-0.018565
11.080000,-0.019022
11.090000,-0.019474
11.100000,-0.019914
11.110000,-0.020346
11.120000,-0.020768
11.130000,-0.021181
11.140000,-0.021584
11.150000,-0.021976
11.160000,-0.022359
11.170000,-0.022731
11.180000,-0.023092
11.190000,-0.023440
11.200000,-0.023782
11.210000,-0.024111
11.220000,-0.024429
11.230000,-0.024736
11.240000,-0.025032
11.250000,-0.025316
11.260000,-0.025588
11.270000,-0.025849
11.280000,-0.026098
11.290000,-0.026336
11.300000,-0.026562
11.310000,-0.026769
11.320000,-0.026977
11.330000,-0.027169
11.340000,-0.027350
11.350000,-0.027518
11.360000,-0.027676
11.370000,-0.027822
11.380000,-0.027957
11.390000,-0.028081
11.400000,-0.028194
11.410000,-0.028295
11.420000,-0.028386
11.430000,-0.028467
11.440000,-0.028535
11.450000,-0.028595
11.460000,-0.028644
11.470000,-0.028683
11.480000,-0.028712
11.490000,-0.028731
11.500000,-0.028741
11.510000,-0.028741
11.520000,-0.028733
11.530000,-0.028715
11.540000,-0.028689
11.550000,-0.028654
11.560000,-0.028611
11.570000,-0.028560
11.580000,-0.028509
11.590000,-0.028436
11.600000,-0.028360
11.610000,-0.028278
11.620000,-0.028188
11.630000,-0.028092
11.640000,-0.027990
11.650000,-0.027881
11.660000,-0.027766
11.670000,-0.027645
11.680000,-0.027519
11.690000,-0.027387
11.700000,-0.027250
11.710000,-0.027107
11.720000,-0.026964
11.730000,-0.026810
11.740000,-0.026653
11.750000,-0.026492
11.760000,-0.026328
11.770000,-0.026159
11.780000,-0.025988
11.790000,-0.025813
11.800000,-0.025635
11.810000,-0.025454
11.820000,-0.025271
11.830000,-0.025082
11.840000,-0.024896
11.850000,-0.024706
11.860000,-0.024515
11.870000,-0.024322
11.880000,-0.024127
11.890000,-0.023932
11.900000,-0.023737
11.910000,-0.023540
11.920000,-0.023343
11.930000,-0.023147
11.940000,-0.022950
11.950000,-0.022754
11.960000,-0.022557
11.970000,-0.022362
11.980000,-0.022168
11.990000,-0.021975
12.000000,-0.021784
12.010000,-0.021595
12.020000,-0.021407
12.030000,-0.021222
12.040000,-0.021040
12.050000,-0.020851
12.060000,-0.020679
12.070000,-0.020506
12.080000,-0.020336
12.090000,-0.020170
12.100000,-0.020007
12.110000,-0.019849
12.120000,-0.019695
12.130000,-0.019546
12.140000,-0.019402
12.150000,-0.019263
12.160000,-0.019124
12.170000,-0.018999
12.180000,-0.018877
12.190000,-0.018761
12.200000,-0.018651
12.210000,-0.018548
12.220000,-0.018452
12.230000,-0.018363
12.240000,-0.018281
12.250000,-0.018207
12.260000,-0.018140
12.270000,-0.018082
12.280000,-0.018028
12.290000,-0.017989
12.300000,-0.017956
12.310000,-0.017933
12.320000,-0.017918
12.330000,-0.017912
12.340000,-0.017916
12.350000,-0.017929
12.360000,-0.017952
12.370000,-0.017985
12.380000,-0.018028
12.390000,-0.018081
12.400000,-0.018141
12.410000,-0.018217
12.420000,-0.018302
12.430000,-0.018398
12.440000,-0.018504
12.450000,-0.018621
12.460000,-0.018749
12.470000,-0.018888
12.480000,-0.019038
12.490000,-0.019199
12.500000,-0.019371
12.510000,-0.019555
12.520000,-0.019749
12.530000,-0.019954
12.540000,-0.020173
12.550000,-0.020399
12.560000,-0.020637
12.570000,-0.020885
12.580000,-0.021145
12.590000,-0.021415
12.600000,-0.021696
12.610000,-0.021986
12.620000,-0.022288
12.630000,-0.022599
12.640000,-0.022920
12.650000,-0.023250
12.660000,-0.023587
12.670000,-0.023939
12.680000,-0.024297
12.690000,-0.024664
12.700000,-0.025040
12.710000,-0.025423
12.720000,-0.025815
12.730000,-0.026213
12.740000,-0.026619
12.750000,-0.027032
12.760000,-0.027452
12.770000,-0.027877
12.780000,-0.028309
12.790000,-0.028746
12.800000,-0.029188
12.810000,-0.029635
12.820000,-0.030086
12.830000,-0.030541
12.840000,-0.031000
12.850000,-0.031461
12.860000,-0.031925
12.870000,-0.032392
12.880000,-0.032860
12.890000,-0.033330
12.900000,-0.033801
12.910000,-0.034271
12.920000,-0.034743
12.930000,-0.035213
12.940000,-0.035683
12.950000,-0.036151
12.960000,-0.036618
12.970000,-0.037083
12.980000,-0.037545
12.990000,-0.038004
13.000000,-0.038459
13.010000,-0.038916
13.020000,-0.039363
13.030000,-0.039805
13.040000,-0.040242
13.050000,-0.040674
13.060000,-0.041099
13.070000,-0.041518
13.080000,-0.041931
13.090000,-0.042335
13.100000,-0.042731
13.110000,-0.043120
13.120000,-0.043500
13.130000,-0.043871
13.140000,-0.044233
13.150000,-0.044585
13.160000,-0.044928
13.170000,-0.045260
13.180000,-0.045582
13.190000,-0.045892
13.200000,-0.046192
13.210000,-0.046480
13.220000,-0.046760
13.230000,-0.047021
13.240000,-0.047273
13.250000,-0.047512
13.260000,-0.047738
13.270000,-0.047951
13.280000,-0.048150
13.290000,-0.048336
13.300000,-0.048509
13.310000,-0.048667
13.320000,-0.048811
13.330000,-0.048940
13.340000,-0.049055
13.350000,-0.049156
13.360000,-0.049241
13.370000,-0.049317
13.380000,-0.049369
13.390000,-0.049408
13.400000,-0.049433
13.410000,-0.049442
13.420000,-0.049435
13.430000,-0.049412
13.440000,-0.049374
13.450000,-0.049320
13.460000,-0.049250
13.470000,-0.049163
13.480000,-0.049061
13.490000,-0.048943
13.500000,-0.048808
13.510000,-0.048658
13.520000,-0.048490
13.530000,-0.048307
13.540000,-0.048107
13.550000,-0.047891
13.560000,-0.047659
13.570000,-0.047411
13.580000,-0.047146
13.590000,-0.046865
13.600000,-0.046569
13.610000,-0.046256
13.620000,-0.045927
13.630000,-0.045582
13.640000,-0.045221
13.650000,-0.044845
13.660000,-0.044453
13.670000,-0.044037
13.680000,-0.043621
13.690000,-0.043184
13.700000,-0.042731
13.710000,-0.042263
13.720000,-0.041780
13.730000,-0.041282
13.740000,-0.040770
13.750000,-0.040243
13.760000,-0.039702
13.770000,-0.039148
13.780000,-0.038580
13.790000,-0.037998
13.800000,-0.037388
13.810000,-0.036792
13.820000,-0.036175
13.830000,-0.035545
13.840000,-0.034902
13.850000,-0.034248
13.860000,-0.033582
13.870000,-0.032905
13.880000,-0.032219
13.890000,-0.031522
13.900000,-0.030816
13.910000,-0.030102
13.920000,-0.029378
13.930000,-0.028647
13.940000,-0.027908
13.950000,-0.027161
13.960000,-0.026408
13.970000,-0.025649
13.980000,-0.024885
13.990000,-0.024115
14.000000,-0.023341
14.010000,-0.022563
14.020000,-0.021782
14.030000,-0.020998
14.040000,-0.020211
14.050000,-0.019423
14.060000,-0.018632
14.070000,-0.017844
14.080000,-0.017055
14.090000,-0.016267
14.100000,-0.015480
14.110000,-0.014695
14.120000,-0.013912
14.130000,-0.013133
14.140000,-0.012357
14.150000,-0.011587
14.160000,-0.010821
14.170000,-0.010059
14.180000,-0.009307
14.190000,-0.008560
14.200000,-0.007821
14.210000,-0.007090
14.220000,-0.006368
14.230000,-0.005655
14.240000,-0.004952
14.250000,-0.004260
14.260000,-0.003579
14.270000,-0.002909
14.280000,-0.002252
14.290000,-0.001609
14.300000,-0.000977
14.310000,-0.000359
14.320000,0.000244
14.330000,0.000832
14.340000,0.001405
14.350000,0.001962
14.360000,0.002504
14.370000,0.003028
14.380000,0.003536
14.390000,0.004026
14.400000,0.004498
14.410000,0.004958
14.420000,0.005391
14.430000,0.005808
14.440000,0.006206
14.450000,0.006585
14.460000,0.006945
14.470000,0.007284
14.480000,0.007604
14.490000,0.007904
14.500000,0.008183
14.510000,0.008441
14.520000,0.008678
14.530000,0.008896
14.540000,0.009092
14.550000,0.009268
14.560000,0.009421
14.570000,0.009553
14.580000,0.009664
14.590000,0.009754
14.600000,0.009823
14.610000,0.009871
14.620000,0.009898
14.630000,0.009904
14.640000,0.009889
14.650000,0.009857
14.660000,0.009799
14.670000,0.009722
14.680000,0.009624
14.690000,0.009507
14.700000,0.009370
14.710000,0.009214
14.720000,0.009039
14.730000,0.008844
14.740000,0.008631
14.750000,0.008399
14.760000,0.008155
14.770000,0.007882
14.780000,0.007595
14.790000,0.007290
14.800000,0.006969
14.810000,0.006631
14.820000,0.006277
14.830000,0.005907
14.840000,0.005521
14.850000,0.005119
14.860000,0.004703
14.870000,0.004273
14.880000,0.003828
14.890000,0.003371
14.900000,0.002899
14.910000,0.002415
14.920000,0.001919
14.930000,0.001411
14.940000,0.000891
14.950000,0.000361
14.960000,-0.000180
14.970000,-0.000731
14.980000,-0.001291
14.990000,-0.001860
15.000000,-0.002438
15.010000,-0.003023
15.020000,-0.003616
15.030000,-0.004214
15.040000,-0.004820
15.050000,-0.005432
15.060000,-0.006049
15.070000,-0.006670
15.080000,-0.007296
15.090000,-0.007926
15.100000,-0.008558
15.110000,-0.009193
15.120000,-0.009830
15.130000,-0.010468
15.140000,-0.011108
15.150000,-0.011747
15.160000,-0.012387
15.170000,-0.013025
15.180000,-0.013662
15.190000,-0.014297
15.200000,-0.014930
15.210000,-0.015559
15.220000,-0.016185
15.230000,-0.016807
15.240000,-0.017424
15.250000,-0.018034
15.260000,-0.018641
15.270000,-0.019242
15.280000,-0.019835
15.290000,-0.020420
15.300000,-0.020998
15.310000,-0.021567
15.320000,-0.022127
15.330000,-0.022677
15.340000,-0.023218
15.350000,-0.023747
15.360000,-0.024265
15.370000,-0.024773
15.380000,-0.025269
15.390000,-0.025752
15.400000,-0.026222
15.410000,-0.026679
15.420000,-0.027122
15.430000,-0.027551
15.440000,-0.027965
15.450000,-0.028364
15.460000,-0.028748
15.470000,-0.029119
15.480000,-0.029468
15.490000,-0.029802
15.500000,-0.030120
15.510000,-0.030421
15.520000,-0.030704
15.530000,-0.030970
15.540000,-0.031217
15.550000,-0.031446
15.560000,-0.031657
15.570000,-0.031848
15.580000,-0.032021
15.590000,-0.032174
15.600000,-0.032308
15.610000,-0.032425
15.620000,-0.032520
15.630000,-0.032595
15.640000,-0.032651
15.650000,-0.032687
15.660000,-0.032703
15.670000,-0.032699
15.680000,-0.032676
15.690000,-0.032633
15.700000,-0.032580
15.710000,-0.032494
15.720000,-0.032392
15.730000,-0.032272
15.740000,-0.032132
15.750000,-0.031974
15.760000,-0.031797
15.770000,-0.031602
15.780000,-0.031388
15.790000,-0.031158
15.800000,-0.030910
15.810000,-0.030644
15.820000,-0.030363
15.830000,-0.030067
15.840000,-0.029751
15.850000,-0.029422
15.860000,-0.029077
15.870000,-0.028719
15.880000,-0.028346
15.890000,-0.027960
15.900000,-0.027561
15.910000,-0.027149
15.920000,-0.026726
15.930000,-0.026292
15.940000,-0.025848
15.950000,-0.025393
15.960000,-0.024929
15.970000,-0.024457
15.980000,-0.023977
15.990000,-0.023489
16.000000,-0.022995


==> anc/fig6/eps_lbo1e-05.csv <==
t omega_0,Re[C]
0.000000,0.890740
0.010000,0.890592
0.020000,0.890087
0.030000,0.889236
0.040000,0.888042
0.050000,0.886507
0.060000,0.884634
0.070000,0.882428
0.080000,0.879892
0.090000,0.877031
0.100000,0.873851
0.110000,0.870358
0.120000,0.866557
0.130000,0.862455
0.140000,0.858059
0.150000,0.853376
0.160000,0.848413
0.170000,0.843179
0.180000,0.837681
0.190000,0.831929
0.200000,0.825930
0.210000,0.819696
0.220000,0.813234
0.230000,0.806555
0.240000,0.799669
0.250000,0.792586
0.260000,0.785316
0.270000,0.777871
0.280000,0.770260
0.290000,0.762493
0.300000,0.754583
0.310000,0.746539
0.320000,0.738371
0.330000,0.730091
0.340000,0.721709
0.350000,0.713235
0.360000,0.704679
0.370000,0.696052
0.380000,0.687362
0.390000,0.678621
0.400000,0.669837
0.410000,0.661020
0.420000,0.652179
0.430000,0.643322
0.440000,0.634459
0.450000,0.625597
0.460000,0.616746
0.470000,0.607913
0.480000,0.599105
0.490000,0.590329
0.500000,0.581594
0.510000,0.572906
0.520000,0.564271
0.530000,0.555696
0.540000,0.547186
0.550000,0.538747
0.560000,0.530385
0.570000,0.522104
0.580000,0.513908
0.590000,0.505803
0.600000,0.497791
0.610000,0.489878
0.620000,0.482065
0.630000,0.474357
0.640000,0.466755
0.650000,0.459263
0.660000,0.451881
0.670000,0.444613
0.680000,0.437459
0.690000,0.430421
0.700000,0.423499
0.710000,0.416695
0.720000,0.410008
0.730000,0.403439
0.740000,0.396987
0.750000,0.390654
0.760000,0.384437
0.770000,0.378336
0.780000,0.372350
0.790000,0.366479
0.800000,0.360721
0.810000,0.355074
0.820000,0.349537
0.830000,0.344109
0.840000,0.338787
0.850000,0.333569
0.860000,0.328454
0.870000,0.323440
0.880000,0.318524
0.890000,0.313703
0.900000,0.308976
0.910000,0.304341
0.920000,0.299794
0.930000,0.295334
0.940000,0.290957
0.950000,0.286662
0.960000,0.282445
0.970000,0.278305
0.980000,0.274238
0.990000,0.270242
1.000000,0.266315
1.010000,0.262454
1.020000,0.258656
1.030000,0.254919
1.040000,0.251241
1.050000,0.247619
1.060000,0.244051
1.070000,0.240533
1.080000,0.237065
1.090000,0.233643
1.100000,0.230266
1.110000,0.226931
1.120000,0.223636
1.130000,0.220379
1.140000,0.217157
1.150000,0.213970
1.160000,0.210814
1.170000,0.207689
1.180000,0.204591
1.190000,0.201520
1.200000,0.198473
1.210000,0.195450
1.220000,0.192447
1.230000,0.189465
1.240000,0.186501
1.250000,0.183553
1.260000,0.180621
1.270000,0.177703
1.280000,0.174799
1.290000,0.171905
1.300000,0.169023
1.310000,0.166149
1.320000,0.163284
1.330000,0.160427
1.340000,0.157576
1.350000,0.154731
1.360000,0.151891
1.370000,0.149055
1.380000,0.146222
1.390000,0.143393
1.400000,0.140565
1.410000,0.137740
1.420000,0.134916
1.430000,0.132093
1.440000,0.129271
1.450000,0.126449
1.460000,0.123627
1.470000,0.120805
1.480000,0.117983
1.490000,0.115161
1.500000,0.112339
1.510000,0.109516
1.520000,0.106694
1.530000,0.103871
1.540000,0.101049
1.550000,0.098228
1.560000,0.095407
1.570000,0.092587
1.580000,0.089770
1.590000,0.086954
1.600000,0.084140
1.610000,0.081330
1.620000,0.078524
1.630000,0.075722
1.640000,0.072925
1.650000,0.070133
1.660000,0.067348
1.670000,0.064570
1.680000,0.061801
1.690000,0.059040
1.700000,0.056290
1.710000,0.053550
1.720000,0.050822
1.730000,0.048107
1.740000,0.045406
1.750000,0.042720
1.760000,0.040050
1.770000,0.037398
1.780000,0.034763
1.790000,0.032149
1.800000,0.029555
1.810000,0.026982
1.820000,0.024434
1.830000,0.021909
1.840000,0.019410
1.850000,0.016938
1.860000,0.014494
1.870000,0.012079
1.880000,0.009695
1.890000,0.007343
1.900000,0.005023
1.910000,0.002738
1.920000,0.000489
1.930000,-0.001725
1.940000,-0.003900
1.950000,-0.006037
1.960000,-0.008133
1.970000,-0.010189
1.980000,-0.012203
1.990000,-0.014173
2.000000,-0.016100
2.010000,-0.017981
2.020000,-0.019817
2.030000,-0.021607
2.040000,-0.023348
2.050000,-0.025042
2.060000,-0.026687
2.070000,-0.028283
2.080000,-0.029828
2.090000,-0.031324
2.100000,-0.032768
2.110000,-0.034161
2.120000,-0.035503
2.130000,-0.036792
2.140000,-0.038030
2.150000,-0.039216
2.160000,-0.040349
2.170000,-0.041431
2.180000,-0.042460
2.190000,-0.043438
2.200000,-0.044364
2.210000,-0.045238
2.220000,-0.046062
2.230000,-0.046835
2.240000,-0.047558
2.250000,-0.048231
2.260000,-0.048856
2.270000,-0.049432
2.280000,-0.049960
2.290000,-0.050442
2.300000,-0.050877
2.310000,-0.051268
2.320000,-0.051614
2.330000,-0.051916
2.340000,-0.052176
2.350000,-0.052395
2.360000,-0.052574
2.370000,-0.052713
2.380000,-0.052814
2.390000,-0.052878
2.400000,-0.052906
2.410000,-0.052899
2.420000,-0.052859
2.430000,-0.052786
2.440000,-0.052682
2.450000,-0.052548
2.460000,-0.052385
2.470000,-0.052194
2.480000,-0.051977
2.490000,-0.051734
2.500000,-0.051467
2.510000,-0.051176
2.520000,-0.050864
2.530000,-0.050531
2.540000,-0.050177
2.550000,-0.049805
2.560000,-0.049415
2.570000,-0.049008
2.580000,-0.048586
2.590000,-0.048148
2.600000,-0.047696
2.610000,-0.047231
2.620000,-0.046753
2.630000,-0.046264
2.640000,-0.045764
2.650000,-0.045254
2.660000,-0.044734
2.670000,-0.044206
2.680000,-0.043670
2.690000,-0.043126
2.700000,-0.042575
2.710000,-0.042017
2.720000,-0.041453
2.730000,-0.040884
2.740000,-0.040310
2.750000,-0.039731
2.760000,-0.039147
2.770000,-0.038560
2.780000,-0.037968
2.790000,-0.037374
2.800000,-0.036776
2.810000,-0.036175
2.820000,-0.035571
2.830000,-0.034964
2.840000,-0.034356
2.850000,-0.033744
2.860000,-0.033131
2.870000,-0.032516
2.880000,-0.031899
2.890000,-0.031280
2.900000,-0.030659
2.910000,-0.030037
2.920000,-0.029413
2.930000,-0.028787
2.940000,-0.028160
2.950000,-0.027532
2.960000,-0.026902
2.970000,-0.026270
2.980000,-0.025638
2.990000,-0.025003
3.000000,-0.024368
3.010000,-0.023731
3.020000,-0.023093
3.030000,-0.022454
3.040000,-0.021813
3.050000,-0.021171
3.060000,-0.020528
3.070000,-0.019884
3.080000,-0.019239
3.090000,-0.018593
3.100000,-0.017945
3.110000,-0.017297
3.120000,-0.016647
3.130000,-0.015997
3.140000,-0.015356
3.150000,-0.014696
3.160000,-0.014040
3.170000,-0.013384
3.180000,-0.012728
3.190000,-0.012072
3.200000,-0.011416
3.210000,-0.010760
3.220000,-0.010103
3.230000,-0.009447
3.240000,-0.008791
3.250000,-0.008134
3.260000,-0.007478
3.270000,-0.006822
3.280000,-0.006166
3.290000,-0.005511
3.300000,-0.004857
3.310000,-0.004204
3.320000,-0.003553
3.330000,-0.002903
3.340000,-0.002255
3.350000,-0.001608
3.360000,-0.000961
3.370000,-0.000314
3.380000,0.000329
3.390000,0.000969
3.400000,0.001606
3.410000,0.002241
3.420000,0.002874
3.430000,0.003504
3.440000,0.004130
3.450000,0.004753
3.460000,0.005373
3.470000,0.005989
3.480000,0.006601
3.490000,0.007210
3.500000,0.007814
3.510000,0.008413
3.520000,0.009009
3.530000,0.009599
3.540000,0.010185
3.550000,0.010766
3.560000,0.011341
3.570000,0.011911
3.580000,0.012476
3.590000,0.013035
3.600000,0.013588
3.610000,0.014135
3.620000,0.014676
3.630000,0.015211
3.640000,0.015739
3.650000,0.016261
3.660000,0.016775
3.670000,0.017283
3.680000,0.017783
3.690000,0.018276
3.700000,0.018767
3.710000,0.019247
3.720000,0.019718
3.730000,0.020181
3.740000,0.020636
3.750000,0.021082
3.760000,0.021521
3.770000,0.021951
3.780000,0.022372
3.790000,0.022786
3.800000,0.023190
3.810000,0.023587
3.820000,0.023974
3.830000,0.024353
3.840000,0.024722
3.850000,0.025083
3.860000,0.025435
3.870000,0.025778
3.880000,0.026112
3.890000,0.026436
3.900000,0.026752
3.910000,0.027058
3.920000,0.027356
3.930000,0.027644
3.940000,0.027923
3.950000,0.028193
3.960000,0.028453
3.970000,0.028705
3.980000,0.028947
3.990000,0.029180
4.000000,0.029405
4.010000,0.029620
4.020000,0.029826
4.030000,0.030024
4.040000,0.030212
4.050000,0.030392
4.060000,0.030563
4.070000,0.030726
4.080000,0.030880
4.090000,0.031026
4.100000,0.031180
4.110000,0.031298
4.120000,0.031418
4.130000,0.031530
4.140000,0.031635
4.150000,0.031733
4.160000,0.031823
4.170000,0.031906
4.180000,0.031981
4.190000,0.032050
4.200000,0.032112
4.210000,0.032168
4.220000,0.032217
4.230000,0.032260
4.240000,0.032297
4.250000,0.032327
4.260000,0.032353
4.270000,0.032372
4.280000,0.032387
4.290000,0.032396
4.300000,0.032400
4.310000,0.032400
4.320000,0.032395
4.330000,0.032386
4.340000,0.032373
4.350000,0.032357
4.360000,0.032337
4.370000,0.032313
4.380000,0.032287
4.390000,0.032258
4.400000,0.032226
4.410000,0.032192
4.420000,0.032156
4.430000,0.032118
4.440000,0.032078
4.450000,0.032037
4.460000,0.031995
4.470000,0.031952
4.480000,0.031908
4.490000,0.031864
4.500000,0.031820
4.510000,0.031776
4.520000,0.031733
4.530000,0.031689
4.540000,0.031647
4.550000,0.031605
4.560000,0.031565
4.570000,0.031526
4.580000,0.031489
4.590000,0.031446
4.600000,0.031415
4.610000,0.031385
4.620000,0.031357
4.630000,0.031331
4.640000,0.031308
4.650000,0.031288
4.660000,0.031271
4.670000,0.031257
4.680000,0.031247
4.690000,0.031240
4.700000,0.031237
4.710000,0.031237
4.720000,0.031241
4.730000,0.031249
4.740000,0.031261
4.750000,0.031277
4.760000,0.031297
4.770000,0.031322
4.780000,0.031350
4.790000,0.031383
4.800000,0.031420
4.810000,0.031462
4.820000,0.031508
4.830000,0.031558
4.840000,0.031612
4.850000,0.031671
4.860000,0.031734
4.870000,0.031801
4.880000,0.031873
4.890000,0.031948
4.900000,0.032028
4.910000,0.032112
4.920000,0.032200
4.930000,0.032292
4.940000,0.032387
4.950000,0.032486
4.960000,0.032589
4.970000,0.032695
4.980000,0.032804
4.990000,0.032905
5.000000,0.033027
5.010000,0.033147
5.020000,0.033268
5.030000,0.033391
5.040000,0.033517
5.050000,0.033644
5.060000,0.033774
5.070000,0.033906
5.080000,0.034040
5.090000,0.034176
5.100000,0.034312
5.110000,0.034450
5.120000,0.034589
5.130000,0.034729
5.140000,0.034869
5.150000,0.035011
5.160000,0.035154
5.170000,0.035298
5.180000,0.035442
5.190000,0.035587
5.200000,0.035732
5.210000,0.035878
5.220000,0.036025
5.230000,0.036172
5.240000,0.036319
5.250000,0.036467
5.260000,0.036616
5.270000,0.036766
5.280000,0.036916
5.290000,0.037066
5.300000,0.037218
5.310000,0.037370
5.320000,0.037524
5.330000,0.037679
5.340000,0.037836
5.350000,0.037995
5.360000,0.038156
5.370000,0.038319
5.380000,0.038486
5.390000,0.038655
5.400000,0.038827
5.410000,0.039004
5.420000,0.039191
5.430000,0.039373
5.440000,0.039562
5.450000,0.039757
5.460000,0.039958
5.470000,0.040165
5.480000,0.040379
5.490000,0.040600
5.500000,0.040830
5.510000,0.041067
5.520000,0.041314
5.530000,0.041570
5.540000,0.041836
5.550000,0.042113
5.560000,0.042401
5.570000,0.042701
5.580000,0.043013
5.590000,0.043339
5.600000,0.043696
5.610000,0.044042
5.620000,0.044407
5.630000,0.044789
5.640000,0.045187
5.650000,0.045601
5.660000,0.046033
5.670000,0.046482
5.680000,0.046949
5.690000,0.047434
5.700000,0.047938
5.710000,0.048461
5.720000,0.049004
5.730000,0.049566
5.740000,0.050149
5.750000,0.050752
5.760000,0.051377
5.770000,0.052023
5.780000,0.052690
5.790000,0.053379
5.800000,0.054090
5.810000,0.054822
5.820000,0.055577
5.830000,0.056354
5.840000,0.057153
5.850000,0.057974
5.860000,0.058817
5.870000,0.059681
5.880000,0.060568
5.890000,0.061475
5.900000,0.062404
5.910000,0.063351
5.920000,0.064319
5.930000,0.065307
5.940000,0.066315
5.950000,0.067341
5.960000,0.068342
5.970000,0.069444
5.980000,0.070530
5.990000,0.071628
6.000000,0.072740
6.010000,0.073866
6.020000,0.075005
6.030000,0.076157
6.040000,0.077320
6.050000,0.078493
6.060000,0.079675
6.070000,0.080867
6.080000,0.082066
6.090000,0.083271
6.100000,0.084481
6.110000,0.085695
6.120000,0.086912
6.130000,0.088129
6.140000,0.089346
6.150000,0.090562
6.160000,0.091775
6.170000,0.092984
6.180000,0.094187
6.190000,0.095382
6.200000,0.096569
6.210000,0.097747
6.220000,0.098912
6.230000,0.100065
6.240000,0.101203
6.250000,0.102325
6.260000,0.103430
6.270000,0.104516
6.280000,0.105582
6.290000,0.106627
6.300000,0.107648
6.310000,0.108645
6.320000,0.109616
6.330000,0.110560
6.340000,0.111475
6.350000,0.112361
6.360000,0.113216
6.370000,0.114039
6.380000,0.114829
6.390000,0.115584
6.400000,0.116304
6.410000,0.116986
6.420000,0.117632
6.430000,0.118238
6.440000,0.118805
6.450000,0.119326
6.460000,0.119821
6.470000,0.120268
6.480000,0.120670
6.490000,0.121029
6.500000,0.121344
6.510000,0.121615
6.520000,0.121841
6.530000,0.122022
6.540000,0.122158
6.550000,0.122248
6.560000,0.122293
6.570000,0.122292
6.580000,0.122245
6.590000,0.122153
6.600000,0.122015
6.610000,0.121831
6.620000,0.121602
6.630000,0.121327
6.640000,0.121008
6.650000,0.120645
6.660000,0.120236
6.670000,0.119784
6.680000,0.119289
6.690000,0.118751
6.700000,0.118170
6.710000,0.117549
6.720000,0.116887
6.730000,0.116185
6.740000,0.115444
6.750000,0.114665
6.760000,0.113848
6.770000,0.112995
6.780000,0.112106
6.790000,0.111183
6.800000,0.110226
6.810000,0.109236
6.820000,0.108215
6.830000,0.107163
6.840000,0.106081
6.850000,0.104971
6.860000,0.103833
6.870000,0.102669
6.880000,0.101479
6.890000,0.100264
6.900000,0.099027
6.910000,0.097767
6.920000,0.096486
6.930000,0.095186
6.940000,0.093867
6.950000,0.092530
6.960000,0.091176
6.970000,0.089807
6.980000,0.088422
6.990000,0.087024
7.000000,0.085613
7.010000,0.084190
7.020000,0.082756
7.030000,0.081312
7.040000,0.079859
7.050000,0.078397
7.060000,0.076929
7.070000,0.075453
7.080000,0.073972
7.090000,0.072486
7.100000,0.070996
7.110000,0.069503
7.120000,0.068006
7.130000,0.066508
7.140000,0.065008
7.150000,0.063508
7.160000,0.062008
7.170000,0.060508
7.180000,0.059010
7.190000,0.057527
7.200000,0.056023
7.210000,0.054530
7.220000,0.053040
7.230000,0.051555
7.240000,0.050075
7.250000,0.048599
7.260000,0.047128
7.270000,0.045663
7.280000,0.044204
7.290000,0.042751
7.300000,0.041306
7.310000,0.039868
7.320000,0.038437
7.330000,0.037014
7.340000,0.035600
7.350000,0.034194
7.360000,0.032797
7.370000,0.031410
7.380000,0.030031
7.390000,0.028663
7.400000,0.027305
7.410000,0.025957
7.420000,0.024620
7.430000,0.023294
7.440000,0.021980
7.450000,0.020677
7.460000,0.019386
7.470000,0.018107
7.480000,0.016840
7.490000,0.015587
7.500000,0.014346
7.510000,0.013119
7.520000,0.011905
7.530000,0.010705
7.540000,0.009519
7.550000,0.008348
7.560000,0.007191
7.570000,0.006061
7.580000,0.004927
7.590000,0.003814
7.600000,0.002718
7.610000,0.001638
7.620000,0.000575
7.630000,-0.000471
7.640000,-0.001500
7.650000,-0.002512
7.660000,-0.003507
7.670000,-0.004484
7.680000,-0.005443
7.690000,-0.006384
7.700000,-0.007307
7.710000,-0.008211
7.720000,-0.009096
7.730000,-0.009963
7.740000,-0.010811
7.750000,-0.011640
7.760000,-0.012449
7.770000,-0.013239
7.780000,-0.014009
7.790000,-0.014760
7.800000,-0.015491
7.810000,-0.016203
7.820000,-0.016894
7.830000,-0.017566
7.840000,-0.018217
7.850000,-0.018849
7.860000,-0.019461
7.870000,-0.020052
7.880000,-0.020624
7.890000,-0.021176
7.900000,-0.021708
7.910000,-0.022220
7.920000,-0.022712
7.930000,-0.023146
7.940000,-0.023628
7.950000,-0.024069
7.960000,-0.024487
7.970000,-0.024886
7.980000,-0.025266
7.990000,-0.025627
8.000000,-0.025970
8.010000,-0.026295
8.020000,-0.026603
8.030000,-0.026894
8.040000,-0.027168
8.050000,-0.027426
8.060000,-0.027667
8.070000,-0.027893
8.080000,-0.028103
8.090000,-0.028299
8.100000,-0.028480
8.110000,-0.028647
8.120000,-0.028801
8.130000,-0.028941
8.140000,-0.029068
8.150000,-0.029184
8.160000,-0.029287
8.170000,-0.029379
8.180000,-0.029461
8.190000,-0.029531
8.200000,-0.029592
8.210000,-0.029620
8.220000,-0.029678
8.230000,-0.029717
8.240000,-0.029745
8.250000,-0.029765
8.260000,-0.029778
8.270000,-0.029784
8.280000,-0.029784
8.290000,-0.029778
8.300000,-0.029767
8.310000,-0.029751
8.320000,-0.029731
8.330000,-0.029707
8.340000,-0.029680
8.350000,-0.029650
8.360000,-0.029617
8.370000,-0.029583
8.380000,-0.029546
8.390000,-0.029508
8.400000,-0.029469
8.410000,-0.029430
8.420000,-0.029390
8.430000,-0.029350
8.440000,-0.029310
8.450000,-0.029271
8.460000,-0.029233
8.470000,-0.029196
8.480000,-0.029161
8.490000,-0.029127
8.500000,-0.029094
8.510000,-0.029064
8.520000,-0.029036
8.530000,-0.029011
8.540000,-0.028988
8.550000,-0.028968
8.560000,-0.028951
8.570000,-0.028937
8.580000,-0.028927
8.590000,-0.028920
8.600000,-0.028916
8.610000,-0.028916
8.620000,-0.028919
8.630000,-0.028927
8.640000,-0.028938
8.650000,-0.028954
8.660000,-0.028971
8.670000,-0.028993
8.680000,-0.029019
8.690000,-0.029048
8.700000,-0.029082
8.710000,-0.029119
8.720000,-0.029161
8.730000,-0.029206
8.740000,-0.029255
8.750000,-0.029307
8.760000,-0.029363
8.770000,-0.029423
8.780000,-0.029487
8.790000,-0.029554
8.800000,-0.029625
8.810000,-0.029699
8.820000,-0.029776
8.830000,-0.029857
8.840000,-0.029942
8.850000,-0.030029
8.860000,-0.030120
8.870000,-0.030214
8.880000,-0.030318
8.890000,-0.030412
8.900000,-0.030513
8.910000,-0.030617
8.920000,-0.030724
8.930000,-0.030834
8.940000,-0.030947
8.950000,-0.031062
8.960000,-0.031179
8.970000,-0.031298
8.980000,-0.031419
8.990000,-0.031542
9.000000,-0.031667
9.010000,-0.031794
9.020000,-0.031922
9.030000,-0.032052
9.040000,-0.032173
9.050000,-0.032311
9.060000,-0.032445
9.070000,-0.032580
9.080000,-0.032715
9.090000,-0.032851
9.100000,-0.032987
9.110000,-0.033123
9.120000,-0.033260
9.130000,-0.033398
9.140000,-0.033535
9.150000,-0.033673
9.160000,-0.033809
9.170000,-0.033946
9.180000,-0.034081
9.190000,-0.034216
9.200000,-0.034349
9.210000,-0.034481
9.220000,-0.034612
9.230000,-0.034741
9.240000,-0.034868
9.250000,-0.034994
9.260000,-0.035101
9.270000,-0.035231
9.280000,-0.035351
9.290000,-0.035466
9.300000,-0.035578
9.310000,-0.035687
9.320000,-0.035792
9.330000,-0.035893
9.340000,-0.035990
9.350000,-0.036082
9.360000,-0.036170
9.370000,-0.036253
9.380000,-0.036331
9.390000,-0.036403
9.400000,-0.036470
9.410000,-0.036531
9.420000,-0.036583
9.430000,-0.036633
9.440000,-0.036676
9.450000,-0.036712
9.460000,-0.036740
9.470000,-0.036761
9.480000,-0.036775
9.490000,-0.036780
9.500000,-0.036777
9.510000,-0.036766
9.520000,-0.036746
9.530000,-0.036717
9.540000,-0.036679
9.550000,-0.036632
9.560000,-0.036576
9.570000,-0.036510
9.580000,-0.036434
9.590000,-0.036357
9.600000,-0.036255
9.610000,-0.036148
9.620000,-0.036032
9.630000,-0.035905
9.640000,-0.035769
9.650000,-0.035621
9.660000,-0.035463
9.670000,-0.035295
9.680000,-0.035116
9.690000,-0.034926
9.700000,-0.034725
9.710000,-0.034514
9.720000,-0.034292
9.730000,-0.034062
9.740000,-0.033817
9.750000,-0.033563
9.760000,-0.033299
9.770000,-0.033025
9.780000,-0.032741
9.790000,-0.032448
9.800000,-0.032144
9.810000,-0.031831
9.820000,-0.031509
9.830000,-0.031177
9.840000,-0.030835
9.850000,-0.030485
9.860000,-0.030125
9.870000,-0.029757
9.880000,-0.029380
9.890000,-0.028996
9.900000,-0.028603
9.910000,-0.028202
9.920000,-0.027793
9.930000,-0.027378
9.940000,-0.026970
9.950000,-0.026534
9.960000,-0.026096
9.970000,-0.025652
9.980000,-0.025203
9.990000,-0.024749
10.000000,-0.024289
10.010000,-0.023814
10.020000,-0.023345
10.030000,-0.022870
10.040000,-0.022392
10.050000,-0.021909
10.060000,-0.021442
10.070000,-0.020943
10.080000,-0.020447
10.090000,-0.019949
10.100000,-0.019449
10.110000,-0.018947
10.120000,-0.018442
10.130000,-0.017936
10.140000,-0.017429
10.150000,-0.016920
10.160000,-0.016410
10.170000,-0.015888
10.180000,-0.015384
10.190000,-0.014874
10.200000,-0.014363
10.210000,-0.013851
10.220000,-0.013340
10.230000,-0.012829
10.240000,-0.012318
10.250000,-0.011809
10.260000,-0.011301
10.270000,-0.010788
10.280000,-0.010286
10.290000,-0.009784
10.300000,-0.009283
10.310000,-0.008784
10.320000,-0.008288
10.330000,-0.007794
10.340000,-0.007303
10.350000,-0.006815
10.360000,-0.006330
10.370000,-0.005848
10.380000,-0.005369
10.390000,-0.004894
10.400000,-0.004432
10.410000,-0.003959
10.420000,-0.003494
10.430000,-0.003035
10.440000,-0.002579
10.450000,-0.002128
10.460000,-0.001682
10.470000,-0.001240
10.480000,-0.000803
10.490000,-0.000371
10.500000,0.000056
10.510000,0.000478
10.520000,0.000897
10.530000,0.001309
10.540000,0.001716
10.550000,0.002119
10.560000,0.002517
10.570000,0.002909
10.580000,0.003297
10.590000,0.003680
10.600000,0.004058
10.610000,0.004431
10.620000,0.004799
10.630000,0.005162
10.640000,0.005528
10.650000,0.005876
10.660000,0.006223
10.670000,0.006567
10.680000,0.006906
10.690000,0.007240
10.700000,0.007570
10.710000,0.007895
10.720000,0.008216
10.730000,0.008533
10.740000,0.008847
10.750000,0.009156
10.760000,0.009461
10.770000,0.009777
10.780000,0.010067
10.790000,0.010358
10.800000,0.010647
10.810000,0.010934
10.820000,0.011217
10.830000,0.011497
10.840000,0.011774
10.850000,0.012048
10.860000,0.012318
10.870000,0.012587
10.880000,0.012852
10.890000,0.013115
10.900000,0.013376
10.910000,0.013635
10.920000,0.013891
10.930000,0.014157
10.940000,0.014402
10.950000,0.014653
10.960000,0.014902
10.970000,0.015149
10.980000,0.015396
10.990000,0.015641
11.000000,0.015885
11.010000,0.016128
11.020000,0.016370
11.030000,0.016611
11.040000,0.016851
11.050000,0.017090
11.060000,0.017329
11.070000,0.017568
11.080000,0.017817
11.090000,0.018049
11.100000,0.018285
11.110000,0.018523
11.120000,0.018761
11.130000,0.019000
11.140000,0.019239
11.150000,0.019479
11.160000,0.019719
11.170000,0.019960
11.180000,0.020201
11.190000,0.020444
11.200000,0.020687
11.210000,0.020927
11.220000,0.021175
11.230000,0.021422
11.240000,0.021669
11.250000,0.021918
11.260000,0.022169
11.270000,0.022420
11.280000,0.022673
11.290000,0.022928
11.300000,0.023184
11.310000,0.023442
11.320000,0.023701
11.330000,0.023963
11.340000,0.024224
11.350000,0.024490
11.360000,0.024757
11.370000,0.025026
11.380000,0.025296
11.390000,0.025569
11.400000,0.025843
11.410000,0.026120
11.420000,0.026398
11.430000,0.026678
11.440000,0.026960
11.450000,0.027244
11.460000,0.027530
11.470000,0.027818
11.480000,0.028107
11.490000,0.028399
11.500000,0.028692
11.510000,0.028985
11.520000,0.029286
11.530000,0.029586
11.540000,0.029889
11.550000,0.030193
11.560000,0.030500
11.570000,0.030809
11.580000,0.031119
11.590000,0.031432
11.600000,0.031748
11.610000,0.032065
11.620000,0.032385
11.630000,0.032706
11.640000,0.033030
11.650000,0.033385
11.660000,0.033695
11.670000,0.034024
11.680000,0.034355
11.690000,0.034690
11.700000,0.035028
11.710000,0.035368
11.720000,0.035711
11.730000,0.036056
11.740000,0.036404
11.750000,0.036755
11.760000,0.037108
11.770000,0.037464
11.780000,0.037823
11.790000,0.038184
11.800000,0.038548
11.810000,0.038915
11.820000,0.039288
11.830000,0.039659
11.840000,0.040035
11.850000,0.040413
11.860000,0.040795
11.870000,0.041180
11.880000,0.041569
11.890000,0.041960
11.900000,0.042354
11.910000,0.042752
11.920000,0.043153
11.930000,0.043557
11.940000,0.043964
11.950000,0.044374
11.960000,0.044788
11.970000,0.045204
11.980000,0.045624
11.990000,0.046048
12.000000,0.046470
12.010000,0.046901
12.020000,0.047334
12.030000,0.047769
12.040000,0.048207
12.050000,0.048648
12.060000,0.049092
12.070000,0.049538
12.080000,0.049988
12.090000,0.050439
12.100000,0.050894
12.110000,0.051350
12.120000,0.051809
12.130000,0.052271
12.140000,0.052734
12.150000,0.053199
12.160000,0.053666
12.170000,0.054135
12.180000,0.054605
12.190000,0.055077
12.200000,0.055549
12.210000,0.056023
12.220000,0.056497
12.230000,0.056972
12.240000,0.057447
12.250000,0.057922
12.260000,0.058403
12.270000,0.058876
12.280000,0.059350
12.290000,0.059823
12.300000,0.060296
12.310000,0.060767
12.320000,0.061237
12.330000,0.061706
12.340000,0.062172
12.350000,0.062636
12.360000,0.063098
12.370000,0.063557
12.380000,0.064014
12.390000,0.064467
12.400000,0.064916
12.410000,0.065362
12.420000,0.065804
12.430000,0.066241
12.440000,0.066674
12.450000,0.067102
12.460000,0.067525
12.470000,0.067951
12.480000,0.068358
12.490000,0.068762
12.500000,0.069160
12.510000,0.069552
12.520000,0.069937
12.530000,0.070316
12.540000,0.070687
12.550000,0.071050
12.560000,0.071406
12.570000,0.071754
12.580000,0.072094
12.590000,0.072425
12.600000,0.072747
12.610000,0.073061
12.620000,0.073365
12.630000,0.073660
12.640000,0.073944
12.650000,0.074219
12.660000,0.074484
12.670000,0.074739
12.680000,0.074967
12.690000,0.075210
12.700000,0.075435
12.710000,0.075648
12.720000,0.075850
12.730000,0.076041
12.740000,0.076220
12.750000,0.076387
12.760000,0.076543
12.770000,0.076687
12.780000,0.076819
12.790000,0.076940
12.800000,0.077049
12.810000,0.077129
12.820000,0.077223
12.830000,0.077297
12.840000,0.077357
12.850000,0.077405
12.860000,0.077440
12.870000,0.077463
12.880000,0.077473
12.890000,0.077470
12.900000,0.077455
12.910000,0.077428
12.920000,0.077388
12.930000,0.077335
12.940000,0.077270
12.950000,0.077192
12.960000,0.077101
12.970000,0.076984
12.980000,0.076878
12.990000,0.076754
13.000000,0.076617
13.010000,0.076466
13.020000,0.076304
13.030000,0.076129
13.040000,0.075942
13.050000,0.075743
13.060000,0.075533
13.070000,0.075312
13.080000,0.075079
13.090000,0.074834
13.100000,0.074579
13.110000,0.074304
13.120000,0.074035
13.130000,0.073750
13.140000,0.073453
13.150000,0.073146
13.160000,0.072829
13.170000,0.072502
13.180000,0.072165
13.190000,0.071819
13.200000,0.071464
13.210000,0.071100
13.220000,0.070728
13.230000,0.070347
13.240000,0.069958
13.250000,0.069562
13.260000,0.069158
13.270000,0.068741
13.280000,0.068327
13.290000,0.067904
13.300000,0.067473
13.310000,0.067036
13.320000,0.066592
13.330000,0.066143
13.340000,0.065688
13.350000,0.065229
13.360000,0.064764
13.370000,0.064295
13.380000,0.063821
13.390000,0.063344
13.400000,0.062863
13.410000,0.062378
13.420000,0.061890
13.430000,0.061392
13.440000,0.060905
13.450000,0.060412
13.460000,0.059916
13.470000,0.059417
13.480000,0.058917
13.490000,0.058415
13.500000,0.057913
13.510000,0.057410
13.520000,0.056907
13.530000,0.056404
13.540000,0.055901
13.550000,0.055398
13.560000,0.054897
13.570000,0.054396
13.580000,0.053897
13.590000,0.053399
13.600000,0.052903
13.610000,0.052409
13.620000,0.051918
13.630000,0.051429
13.640000,0.050942
13.650000,0.050470
13.660000,0.049984
13.670000,0.049506
13.680000,0.049033
13.690000,0.048563
13.700000,0.048098
13.710000,0.047637
13.720000,0.047181
13.730000,0.046729
13.740000,0.046281
13.750000,0.045839
13.760000,0.045402
13.770000,0.044970
13.780000,0.044544
13.790000,0.044123
13.800000,0.043707
13.810000,0.043297
13.820000,0.042893
13.830000,0.042495
13.840000,0.042105
13.850000,0.041719
13.860000,0.041339
13.870000,0.040966
13.880000,0.040598
13.890000,0.040238
13.900000,0.039883
13.910000,0.039535
13.920000,0.039194
13.930000,0.038859
13.940000,0.038531
13.950000,0.038209
13.960000,0.037894
13.970000,0.037584
13.980000,0.037280
13.990000,0.036983
14.000000,0.036693
14.010000,0.036420
14.020000,0.036134
14.030000,0.035862
14.040000,0.035597
14.050000,0.035338
14.060000,0.035085
14.070000,0.034838
14.080000,0.034598
14.090000,0.034363
14.100000,0.034134
14.110000,0.033911
14.120000,0.033694
14.130000,0.033483
14.140000,0.033276
14.150000,0.033094
14.160000,0.032886
14.170000,0.032693
14.180000,0.032506
14.190000,0.032324
14.200000,0.032147
14.210000,0.031975
14.220000,0.031807
14.230000,0.031643
14.240000,0.031483
14.250000,0.031327
14.260000,0.031174
14.270000,0.031025
14.280000,0.030878
14.290000,0.030735
14.300000,0.030593
14.310000,0.030456
14.320000,0.030321
14.330000,0.030189
14.340000,0.030058
14.350000,0.029928
14.360000,0.029801
14.370000,0.029674
14.380000,0.029549
14.390000,0.029425
14.400000,0.029301
14.410000,0.029178
14.420000,0.029056
14.430000,0.028935
14.440000,0.028811
14.450000,0.028688
14.460000,0.028563
14.470000,0.028438
14.480000,0.028312
14.490000,0.028185
14.500000,0.028056
14.510000,0.027926
14.520000,0.027793
14.530000,0.027659
14.540000,0.027522
14.550000,0.027411
14.560000,0.027250
14.570000,0.027101
14.580000,0.026951
14.590000,0.026798
14.600000,0.026642
14.610000,0.026482
14.620000,0.026319
14.630000,0.026151
14.640000,0.025989
14.650000,0.025806
14.660000,0.025624
14.670000,0.025437
14.680000,0.025245
14.690000,0.025048
14.700000,0.024846
14.710000,0.024638
14.720000,0.024425
14.730000,0.024205
14.740000,0.023982
14.750000,0.023749
14.760000,0.023511
14.770000,0.023267
14.780000,0.023016
14.790000,0.022759
14.800000,0.022495
14.810000,0.022224
14.820000,0.021946
14.830000,0.021662
14.840000,0.021370
14.850000,0.021090
14.860000,0.020771
14.870000,0.020456
14.880000,0.020134
14.890000,0.019806
14.900000,0.019471
14.910000,0.019129
14.920000,0.018779
14.930000,0.018422
14.940000,0.018057
14.950000,0.017685
14.960000,0.017306
14.970000,0.016919
14.980000,0.016525
14.990000,0.016111
15.000000,0.015710
15.010000,0.015296
15.020000,0.014873
15.030000,0.014443
15.040000,0.014006
15.050000,0.013562
15.060000,0.013111
15.070000,0.012652
15.080000,0.012187
15.090000,0.011716
15.100000,0.011237
15.110000,0.010747
15.120000,0.010259
15.130000,0.009762
15.140000,0.009258
15.150000,0.008748
15.160000,0.008232
15.170000,0.007710
15.180000,0.007183
15.190000,0.006649
15.200000,0.006110
15.210000,0.005566
15.220000,0.005017
15.230000,0.004462
15.240000,0.003898
15.250000,0.003336
15.260000,0.002770
15.270000,0.002197
15.280000,0.001620
15.290000,0.001039
15.300000,0.000454
15.310000,-0.000135
15.320000,-0.000727
15.330000,-0.001331
15.340000,-0.001923
15.350000,-0.002524
15.360000,-0.003128
15.370000,-0.003735
15.380000,-0.004345
15.390000,-0.004956
15.400000,-0.005570
15.410000,-0.006186
15.420000,-0.006803
15.430000,-0.007421
15.440000,-0.008042
15.450000,-0.008662
15.460000,-0.009284
15.470000,-0.009906
15.480000,-0.010528
15.490000,-0.011150
15.500000,-0.011772
15.510000,-0.012393
15.520000,-0.013014
15.530000,-0.013634
15.540000,-0.014253
15.550000,-0.014867
15.560000,-0.015485
15.570000,-0.016099
15.580000,-0.016711
15.590000,-0.017321
15.600000,-0.017928
15.610000,-0.018532
15.620000,-0.019133
15.630000,-0.019730
15.640000,-0.020325
15.650000,-0.020915
15.660000,-0.021472
15.670000,-0.022073
15.680000,-0.022654
15.690000,-0.023228
15.700000,-0.023797
15.710000,-0.024360
15.720000,-0.024918
15.730000,-0.025470
15.740000,-0.026016
15.750000,-0.026556
15.760000,-0.027090
15.770000,-0.027604
15.780000,-0.028131
15.790000,-0.028648
15.800000,-0.029156
15.810000,-0.029656
15.820000,-0.030149
15.830000,-0.030634
15.840000,-0.031112
15.850000,-0.031581
15.860000,-0.032042
15.870000,-0.032495
15.880000,-0.032929
15.890000,-0.033369
15.900000,-0.033798
15.910000,-0.034218
15.920000,-0.034628
15.930000,-0.035030
15.940000,-0.035422
15.950000,-0.035804
15.960000,-0.036177
15.970000,-0.036541
15.980000,-0.036895
15.990000,-0.037240
16.000000,-0.037562


==> anc/fig6/eps_lbo1e-09.csv <==
t omega_0,Re[C]
0.000000,0.890740
0.010000,0.890745
0.020000,0.890238
0.030000,0.889387
0.040000,0.888193
0.050000,0.886657
0.060000,0.884783
0.070000,0.882573
0.080000,0.880033
0.090000,0.877166
0.100000,0.873979
0.110000,0.870476
0.120000,0.866664
0.130000,0.862550
0.140000,0.858141
0.150000,0.853443
0.160000,0.848466
0.170000,0.843216
0.180000,0.837703
0.190000,0.831934
0.200000,0.825918
0.210000,0.819666
0.220000,0.813186
0.230000,0.806488
0.240000,0.799582
0.250000,0.792478
0.260000,0.785187
0.270000,0.777720
0.280000,0.770086
0.290000,0.762296
0.300000,0.754362
0.310000,0.746293
0.320000,0.738101
0.330000,0.729796
0.340000,0.721389
0.350000,0.712891
0.360000,0.704311
0.370000,0.695659
0.380000,0.686947
0.390000,0.678184
0.400000,0.669379
0.410000,0.660542
0.420000,0.651682
0.430000,0.642809
0.440000,0.633931
0.450000,0.625056
0.460000,0.616193
0.470000,0.607350
0.480000,0.598534
0.490000,0.589752
0.500000,0.581012
0.510000,0.572320
0.520000,0.563682
0.530000,0.555104
0.540000,0.546592
0.550000,0.538152
0.560000,0.529788
0.570000,0.521505
0.580000,0.513307
0.590000,0.505198
0.600000,0.497183
0.610000,0.489263
0.620000,0.481443
0.630000,0.473726
0.640000,0.466113
0.650000,0.458607
0.660000,0.451210
0.670000,0.443923
0.680000,0.436749
0.690000,0.429687
0.700000,0.422740
0.710000,0.415908
0.720000,0.409191
0.730000,0.402589
0.740000,0.396104
0.750000,0.389734
0.760000,0.383480
0.770000,0.377341
0.780000,0.371316
0.790000,0.365406
0.800000,0.359608
0.810000,0.353923
0.820000,0.348349
0.830000,0.342886
0.840000,0.337531
0.850000,0.332283
0.860000,0.327142
0.870000,0.322105
0.880000,0.317172
0.890000,0.312340
0.900000,0.307609
0.910000,0.302976
0.920000,0.298439
0.930000,0.293998
0.940000,0.289650
0.950000,0.285393
0.960000,0.281226
0.970000,0.277148
0.980000,0.273155
0.990000,0.269247
1.000000,0.265422
1.010000,0.261678
1.020000,0.258013
1.030000,0.254426
1.040000,0.250914
1.050000,0.247476
1.060000,0.244111
1.070000,0.240816
1.080000,0.237590
1.090000,0.234432
1.100000,0.231339
1.110000,0.228311
1.120000,0.225344
1.130000,0.222439
1.140000,0.219593
1.150000,0.216805
1.160000,0.214074
1.170000,0.211397
1.180000,0.208774
1.190000,0.206202
1.200000,0.203681
1.210000,0.201209
1.220000,0.198785
1.230000,0.196407
1.240000,0.194074
1.250000,0.191785
1.260000,0.189537
1.270000,0.187331
1.280000,0.185164
1.290000,0.183035
1.300000,0.180943
1.310000,0.178886
1.320000,0.176864
1.330000,0.174875
1.340000,0.172917
1.350000,0.170990
1.360000,0.169092
1.370000,0.167221
1.380000,0.165378
1.390000,0.163559
1.400000,0.161765
1.410000,0.159993
1.420000,0.158243
1.430000,0.156513
1.440000,0.154802
1.450000,0.153110
1.460000,0.151433
1.470000,0.149772
1.480000,0.148125
1.490000,0.146491
1.500000,0.144869
1.510000,0.143258
1.520000,0.141655
1.530000,0.140062
1.540000,0.138475
1.550000,0.136894
1.560000,0.135318
1.570000,0.133746
1.580000,0.132177
1.590000,0.130609
1.600000,0.129043
1.610000,0.127476
1.620000,0.125908
1.630000,0.124338
1.640000,0.122766
1.650000,0.121190
1.660000,0.119609
1.670000,0.118024
1.680000,0.116433
1.690000,0.114835
1.700000,0.113231
1.710000,0.111619
1.720000,0.110000
1.730000,0.108372
1.740000,0.106736
1.750000,0.105091
1.760000,0.103438
1.770000,0.101775
1.780000,0.100104
1.790000,0.098423
1.800000,0.096733
1.810000,0.095035
1.820000,0.093328
1.830000,0.091613
1.840000,0.089889
1.850000,0.088159
1.860000,0.086421
1.870000,0.084678
1.880000,0.082928
1.890000,0.081174
1.900000,0.079415
1.910000,0.077653
1.920000,0.075889
1.930000,0.074123
1.940000,0.072357
1.950000,0.070591
1.960000,0.068827
1.970000,0.067066
1.980000,0.065309
1.990000,0.063557
2.000000,0.061812
2.010000,0.060075
2.020000,0.058347
2.030000,0.056630
2.040000,0.054925
2.050000,0.053234
2.060000,0.051557
2.070000,0.049896
2.080000,0.048253
2.090000,0.046629
2.100000,0.045026
2.110000,0.043444
2.120000,0.041885
2.130000,0.040351
2.140000,0.038842
2.150000,0.037361
2.160000,0.035908
2.170000,0.034484
2.180000,0.033090
2.190000,0.031729
2.200000,0.030399
2.210000,0.029104
2.220000,0.027843
2.230000,0.026617
2.240000,0.025427
2.250000,0.024275
2.260000,0.023159
2.270000,0.022079
2.280000,0.021040
2.290000,0.020040
2.300000,0.019080
2.310000,0.018158
2.320000,0.017277
2.330000,0.016435
2.340000,0.015633
2.350000,0.014870
2.360000,0.014147
2.370000,0.013464
2.380000,0.012819
2.390000,0.012214
2.400000,0.011646
2.410000,0.011117
2.420000,0.010624
2.430000,0.010168
2.440000,0.009746
2.450000,0.009355
2.460000,0.008997
2.470000,0.008672
2.480000,0.008379
2.490000,0.008117
2.500000,0.007886
2.510000,0.007674
2.520000,0.007521
2.530000,0.007381
2.540000,0.007266
2.550000,0.007168
2.560000,0.007112
2.570000,0.007080
2.580000,0.007065
2.590000,0.007071
2.600000,0.007097
2.610000,0.007143
2.620000,0.007154
2.630000,0.007274
2.640000,0.007382
2.650000,0.007502
2.660000,0.007636
2.670000,0.007782
2.680000,0.007939
2.690000,0.008108
2.700000,0.008287
2.710000,0.008474
2.720000,0.008669
2.730000,0.008871
2.740000,0.009079
2.750000,0.009292
2.760000,0.009509
2.770000,0.009729
2.780000,0.009952
2.790000,0.010177
2.800000,0.010405
2.810000,0.010633
2.820000,0.010827
2.830000,0.011065
2.840000,0.011295
2.850000,0.011522
2.860000,0.011747
2.870000,0.011968
2.880000,0.012187
2.890000,0.012402
2.900000,0.012614
2.910000,0.012823
2.920000,0.013028
2.930000,0.013230
2.940000,0.013428
2.950000,0.013621
2.960000,0.013812
2.970000,0.013999
2.980000,0.014182
2.990000,0.014361
3.000000,0.014536
3.010000,0.014707
3.020000,0.014852
3.030000,0.015029
3.040000,0.015192
3.050000,0.015351
3.060000,0.015506
3.070000,0.015658
3.080000,0.015807
3.090000,0.015954
3.100000,0.016098
3.110000,0.016240
3.120000,0.016379
3.130000,0.016515
3.140000,0.016649
3.150000,0.016782
3.160000,0.016913
3.170000,0.017041
3.180000,0.017169
3.190000,0.017295
3.200000,0.017386
3.210000,0.017530
3.220000,0.017656
3.230000,0.017779
3.240000,0.017900
3.250000,0.018018
3.260000,0.018134
3.270000,0.018248
3.280000,0.018359
3.290000,0.018468
3.300000,0.018575
3.310000,0.018680
3.320000,0.018782
3.330000,0.018880
3.340000,0.018975
3.350000,0.019067
3.360000,0.019154
3.370000,0.019238
3.380000,0.019317
3.390000,0.019392
3.400000,0.019464
3.410000,0.019530
3.420000,0.019591
3.430000,0.019604
3.440000,0.019690
3.450000,0.019740
3.460000,0.019779
3.470000,0.019808
3.480000,0.019829
3.490000,0.019842
3.500000,0.019847
3.510000,0.019843
3.520000,0.019830
3.530000,0.019807
3.540000,0.019775
3.550000,0.019732
3.560000,0.019679
3.570000,0.019615
3.580000,0.019540
3.590000,0.019453
3.600000,0.019355
3.610000,0.019246
3.620000,0.019108
3.630000,0.018993
3.640000,0.018849
3.650000,0.018691
3.660000,0.018518
3.670000,0.018332
3.680000,0.018133
3.690000,0.017920
3.700000,0.017695
3.710000,0.017455
3.720000,0.017200
3.730000,0.016931
3.740000,0.016647
3.750000,0.016350
3.760000,0.016037
3.770000,0.015710
3.780000,0.015369
3.790000,0.015013
3.800000,0.014643
3.810000,0.014258
3.820000,0.013858
3.830000,0.013444
3.840000,0.013014
3.850000,0.012571
3.860000,0.012111
3.870000,0.011637
3.880000,0.011150
3.890000,0.010647
3.900000,0.010130
3.910000,0.009600
3.920000,0.009057
3.930000,0.008499
3.940000,0.007929
3.950000,0.007345
3.960000,0.006750
3.970000,0.006141
3.980000,0.005521
3.990000,0.004889
4.000000,0.004245
4.010000,0.003590
4.020000,0.002923
4.030000,0.002246
4.040000,0.001558
4.050000,0.000860
4.060000,0.000152
4.070000,-0.000570
4.080000,-0.001293
4.090000,-0.002029
4.100000,-0.002773
4.110000,-0.003524
4.120000,-0.004284
4.130000,-0.005050
4.140000,-0.005823
4.150000,-0.006603
4.160000,-0.007388
4.170000,-0.008179
4.180000,-0.008975
4.190000,-0.009775
4.200000,-0.010575
4.210000,-0.011386
4.220000,-0.012200
4.230000,-0.013016
4.240000,-0.013833
4.250000,-0.014653
4.260000,-0.015474
4.270000,-0.016297
4.280000,-0.017122
4.290000,-0.017946
4.300000,-0.018769
4.310000,-0.019593
4.320000,-0.020426
4.330000,-0.021237
4.340000,-0.022055
4.350000,-0.022871
4.360000,-0.023684
4.370000,-0.024493
4.380000,-0.025298
4.390000,-0.026099
4.400000,-0.026895
4.410000,-0.027685
4.420000,-0.028469
4.430000,-0.029246
4.440000,-0.030018
4.450000,-0.030777
4.460000,-0.031526
4.470000,-0.032268
4.480000,-0.033001
4.490000,-0.033722
4.500000,-0.034433
4.510000,-0.035132
4.520000,-0.035818
4.530000,-0.036492
4.540000,-0.037152
4.550000,-0.037797
4.560000,-0.038428
4.570000,-0.039046
4.580000,-0.039642
4.590000,-0.040222
4.600000,-0.040786
4.610000,-0.041331
4.620000,-0.041857
4.630000,-0.042365
4.640000,-0.042853
4.650000,-0.043320
4.660000,-0.043765
4.670000,-0.044190
4.680000,-0.044592
4.690000,-0.044971
4.700000,-0.045326
4.710000,-0.045657
4.720000,-0.045962
4.730000,-0.046253
4.740000,-0.046501
4.750000,-0.046727
4.760000,-0.046927
4.770000,-0.047099
4.780000,-0.047243
4.790000,-0.047358
4.800000,-0.047445
4.810000,-0.047501
4.820000,-0.047529
4.830000,-0.047541
4.840000,-0.047499
4.850000,-0.047433
4.860000,-0.047336
4.870000,-0.047207
4.880000,-0.047048
4.890000,-0.046856
4.900000,-0.046631
4.910000,-0.046375
4.920000,-0.046086
4.930000,-0.045765
4.940000,-0.045427
4.950000,-0.045032
4.960000,-0.044611
4.970000,-0.044157
4.980000,-0.043672
4.990000,-0.043156
5.000000,-0.042606
5.010000,-0.042025
5.020000,-0.041413
5.030000,-0.040770
5.040000,-0.040096
5.050000,-0.039391
5.060000,-0.038655
5.070000,-0.037890
5.080000,-0.037096
5.090000,-0.036303
5.100000,-0.035431
5.110000,-0.034548
5.120000,-0.033640
5.130000,-0.032707
5.140000,-0.031749
5.150000,-0.030767
5.160000,-0.029761
5.170000,-0.028732
5.180000,-0.027681
5.190000,-0.026610
5.200000,-0.025523
5.210000,-0.024411
5.220000,-0.023282
5.230000,-0.022135
5.240000,-0.020973
5.250000,-0.019795
5.260000,-0.018605
5.270000,-0.017401
5.280000,-0.016186
5.290000,-0.014961
5.300000,-0.013729
5.310000,-0.012485
5.320000,-0.011237
5.330000,-0.009983
5.340000,-0.008723
5.350000,-0.007461
5.360000,-0.006197
5.370000,-0.004933
5.380000,-0.003670
5.390000,-0.002408
5.400000,-0.001151
5.410000,0.000103
5.420000,0.001332
5.430000,0.002584
5.440000,0.003819
5.450000,0.005042
5.460000,0.006255
5.470000,0.007455
5.480000,0.008641
5.490000,0.009813
5.500000,0.010970
5.510000,0.012110
5.520000,0.013216
5.530000,0.014333
5.540000,0.015422
5.550000,0.016488
5.560000,0.017534
5.570000,0.018557
5.580000,0.019558
5.590000,0.020534
5.600000,0.021486
5.610000,0.022413
5.620000,0.023314
5.630000,0.024194
5.640000,0.025039
5.650000,0.025859
5.660000,0.026652
5.670000,0.027418
5.680000,0.028155
5.690000,0.028862
5.700000,0.029541
5.710000,0.030190
5.720000,0.030809
5.730000,0.031398
5.740000,0.031962
5.750000,0.032488
5.760000,0.032986
5.770000,0.033454
5.780000,0.033893
5.790000,0.034301
5.800000,0.034679
5.810000,0.035028
5.820000,0.035347
5.830000,0.035638
5.840000,0.035884
5.850000,0.036126
5.860000,0.036333
5.870000,0.036510
5.880000,0.036659
5.890000,0.036781
5.900000,0.036876
5.910000,0.036944
5.920000,0.036987
5.930000,0.037005
5.940000,0.036981
5.950000,0.036963
5.960000,0.036912
5.970000,0.036837
5.980000,0.036739
5.990000,0.036620
6.000000,0.036480
6.010000,0.036320
6.020000,0.036140
6.030000,0.035941
6.040000,0.035725
6.050000,0.035491
6.060000,0.035239
6.070000,0.034972
6.080000,0.034690
6.090000,0.034393
6.100000,0.034082
6.110000,0.033758
6.120000,0.033441
6.130000,0.033081
6.140000,0.032719
6.150000,0.032348
6.160000,0.031967
6.170000,0.031594
6.180000,0.031186
6.190000,0.030778
6.200000,0.030365
6.210000,0.029945
6.220000,0.029519
6.230000,0.029088
6.240000,0.028652
6.250000,0.028212
6.260000,0.027769
6.270000,0.027322
6.280000,0.026872
6.290000,0.026424
6.300000,0.025969
6.310000,0.025514
6.320000,0.025059
6.330000,0.024604
6.340000,0.024148
6.350000,0.023694
6.360000,0.023240
6.370000,0.022788
6.380000,0.022338
6.390000,0.021890
6.400000,0.021446
6.410000,0.021002
6.420000,0.020563
6.430000,0.020126
6.440000,0.019693
6.450000,0.019265
6.460000,0.018840
6.470000,0.018419
6.480000,0.018003
6.490000,0.017592
6.500000,0.017185
6.510000,0.016784
6.520000,0.016405
6.530000,0.016002
6.540000,0.015614
6.550000,0.015233
6.560000,0.014858
6.570000,0.014490
6.580000,0.014127
6.590000,0.013781
6.600000,0.013422
6.610000,0.013075
6.620000,0.012735
6.630000,0.012401
6.640000,0.012073
6.650000,0.011751
6.660000,0.011435
6.670000,0.011147
6.680000,0.010828
6.690000,0.010526
6.700000,0.010231
6.710000,0.009942
6.720000,0.009659
6.730000,0.009378
6.740000,0.009108
6.750000,0.008843
6.760000,0.008581
6.770000,0.008324
6.780000,0.008071
6.790000,0.007823
6.800000,0.007579
6.810000,0.007339
6.820000,0.007102
6.830000,0.006868
6.840000,0.006638
6.850000,0.006411
6.860000,0.006187
6.870000,0.005965
6.880000,0.005765
6.890000,0.005537
6.900000,0.005318
6.910000,0.005101
6.920000,0.004886
6.930000,0.004671
6.940000,0.004458
6.950000,0.004244
6.960000,0.004032
6.970000,0.003816
6.980000,0.003600
6.990000,0.003383
7.000000,0.003164
7.010000,0.002943
7.020000,0.002719
7.030000,0.002492
7.040000,0.002262
7.050000,0.002028
7.060000,0.001791
7.070000,0.001557
7.080000,0.001305
7.090000,0.001052
7.100000,0.000795
7.110000,0.000532
7.120000,0.000264
7.130000,-0.000010
7.140000,-0.000290
7.150000,-0.000577
7.160000,-0.000870
7.170000,-0.001175
7.180000,-0.001479
7.190000,-0.001793
7.200000,-0.002115
7.210000,-0.002444
7.220000,-0.002781
7.230000,-0.003126
7.240000,-0.003478
7.250000,-0.003838
7.260000,-0.004206
7.270000,-0.004581
7.280000,-0.004964
7.290000,-0.005353
7.300000,-0.005750
7.310000,-0.006163
7.320000,-0.006567
7.330000,-0.006982
7.340000,-0.007405
7.350000,-0.007834
7.360000,-0.008278
7.370000,-0.008713
7.380000,-0.009156
7.390000,-0.009604
7.400000,-0.010057
7.410000,-0.010513
7.420000,-0.010972
7.430000,-0.011434
7.440000,-0.011898
7.450000,-0.012371
7.460000,-0.012832
7.470000,-0.013298
7.480000,-0.013763
7.490000,-0.014227
7.500000,-0.014690
7.510000,-0.015149
7.520000,-0.015606
7.530000,-0.016059
7.540000,-0.016506
7.550000,-0.016953
7.560000,-0.017386
7.570000,-0.017814
7.580000,-0.018235
7.590000,-0.018648
7.600000,-0.019051
7.610000,-0.019444
7.620000,-0.019839
7.630000,-0.020202
7.640000,-0.020558
7.650000,-0.020902
7.660000,-0.021233
7.670000,-0.021549
7.680000,-0.021850
7.690000,-0.022141
7.700000,-0.022406
7.710000,-0.022657
7.720000,-0.022890
7.730000,-0.023105
7.740000,-0.023301
7.750000,-0.023477
7.760000,-0.023637
7.770000,-0.023770
7.780000,-0.023882
7.790000,-0.023974
7.800000,-0.024044
7.810000,-0.024091
7.820000,-0.024115
7.830000,-0.024116
7.840000,-0.024094
7.850000,-0.024041
7.860000,-0.023974
7.870000,-0.023880
7.880000,-0.023761
7.890000,-0.023616
7.900000,-0.023447
7.910000,-0.023253
7.920000,-0.023034
7.930000,-0.022790
7.940000,-0.022522
7.950000,-0.022227
7.960000,-0.021909
7.970000,-0.021566
7.980000,-0.021198
7.990000,-0.020806
8.000000,-0.020391
8.010000,-0.019958
8.020000,-0.019494
8.030000,-0.019010
8.040000,-0.018502
8.050000,-0.017973
8.060000,-0.017423
8.070000,-0.016851
8.080000,-0.016259
8.090000,-0.015657
8.100000,-0.015020
8.110000,-0.014368
8.120000,-0.013699
8.130000,-0.013012
8.140000,-0.012309
8.150000,-0.011590
8.160000,-0.010855
8.170000,-0.010109
8.180000,-0.009345
8.190000,-0.008568
8.200000,-0.007780
8.210000,-0.006980
8.220000,-0.006170
8.230000,-0.005350
8.240000,-0.004522
8.250000,-0.003691
8.260000,-0.002843
8.270000,-0.001992
8.280000,-0.001137
8.290000,-0.000277
8.300000,0.000587
8.310000,0.001453
8.320000,0.002321
8.330000,0.003190
8.340000,0.004059
8.350000,0.004926
8.360000,0.005792
8.370000,0.006655
8.380000,0.007515
8.390000,0.008370
8.400000,0.009220
8.410000,0.010066
8.420000,0.010901
8.430000,0.011730
8.440000,0.012550
8.450000,0.013361
8.460000,0.014162
8.470000,0.014952
8.480000,0.015731
8.490000,0.016500
8.500000,0.017251
8.510000,0.017990
8.520000,0.018715
8.530000,0.019425
8.540000,0.020119
8.550000,0.020796
8.560000,0.021458
8.570000,0.022104
8.580000,0.022730
8.590000,0.023339
8.600000,0.023929
8.610000,0.024499
8.620000,0.025037
8.630000,0.025579
8.640000,0.026092
8.650000,0.026584
8.660000,0.027054
8.670000,0.027503
8.680000,0.027931
8.690000,0.028332
8.700000,0.028721
8.710000,0.029086
8.720000,0.029427
8.730000,0.029747
8.740000,0.030045
8.750000,0.030321
8.760000,0.030577
8.770000,0.030809
8.780000,0.031019
8.790000,0.031208
8.800000,0.031375
8.810000,0.031521
8.820000,0.031646
8.830000,0.031750
8.840000,0.031834
8.850000,0.031899
8.860000,0.031942
8.870000,0.031967
8.880000,0.031971
8.890000,0.031956
8.900000,0.031923
8.910000,0.031871
8.920000,0.031801
8.930000,0.031715
8.940000,0.031603
8.950000,0.031488
8.960000,0.031353
8.970000,0.031203
8.980000,0.031038
8.990000,0.030858
9.000000,0.030665
9.010000,0.030458
9.020000,0.030239
9.030000,0.030009
9.040000,0.029764
9.050000,0.029513
9.060000,0.029251
9.070000,0.028979
9.080000,0.028699
9.090000,0.028410
9.100000,0.028114
9.110000,0.027811
9.120000,0.027502
9.130000,0.027187
9.140000,0.026868
9.150000,0.026544
9.160000,0.026217
9.170000,0.025886
9.180000,0.025553
9.190000,0.025219
9.200000,0.024883
9.210000,0.024550
9.220000,0.024211
9.230000,0.023874
9.240000,0.023539
9.250000,0.023206
9.260000,0.022874
9.270000,0.022545
9.280000,0.022220
9.290000,0.021912
9.300000,0.021583
9.310000,0.021268
9.320000,0.020958
9.330000,0.020654
9.340000,0.020356
9.350000,0.020064
9.360000,0.019778
9.370000,0.019507
9.380000,0.019230
9.390000,0.018961
9.400000,0.018702
9.410000,0.018451
9.420000,0.018208
9.430000,0.017972
9.440000,0.017745
9.450000,0.017531
9.460000,0.017317
9.470000,0.017113
9.480000,0.016918
9.490000,0.016732
9.500000,0.016554
9.510000,0.016384
9.520000,0.016223
9.530000,0.016074
9.540000,0.015927
9.550000,0.015790
9.560000,0.015662
9.570000,0.015541
9.580000,0.015429
9.590000,0.015324
9.600000,0.015227
9.610000,0.015131
9.620000,0.015052
9.630000,0.014977
9.640000,0.014909
9.650000,0.014847
9.660000,0.014792
9.670000,0.014743
9.680000,0.014699
9.690000,0.014658
9.700000,0.014627
9.710000,0.014601
9.720000,0.014579
9.730000,0.014562
9.740000,0.014550
9.750000,0.014541
9.760000,0.014536
9.770000,0.014535
9.780000,0.014535
9.790000,0.014541
9.800000,0.014549
9.810000,0.014560
9.820000,0.014573
9.830000,0.014588
9.840000,0.014604
9.850000,0.014622
9.860000,0.014638
9.870000,0.014660
9.880000,0.014680
9.890000,0.014701
9.900000,0.014722
9.910000,0.014742
9.920000,0.014762
9.930000,0.014781
9.940000,0.014800
9.950000,0.014811
9.960000,0.014830
9.970000,0.014844
9.980000,0.014856
9.990000,0.014866
10.000000,0.014874
10.010000,0.014879
10.020000,0.014882
10.030000,0.014880
10.040000,0.014877
10.050000,0.014869
10.060000,0.014859
10.070000,0.014845
10.080000,0.014826
10.090000,0.014804
10.100000,0.014778
10.110000,0.014747
10.120000,0.014713
10.130000,0.014671
10.140000,0.014626
10.150000,0.014575
10.160000,0.014519
10.170000,0.014458
10.180000,0.014391
10.190000,0.014318
10.200000,0.014239
10.210000,0.014155
10.220000,0.014064
10.230000,0.013966
10.240000,0.013862
10.250000,0.013752
10.260000,0.013634
10.270000,0.013510
10.280000,0.013379
10.290000,0.013240
10.300000,0.013095
10.310000,0.012942
10.320000,0.012781
10.330000,0.012613
10.340000,0.012436
10.350000,0.012253
10.360000,0.012061
10.370000,0.011865
10.380000,0.011655
10.390000,0.011438
10.400000,0.011214
10.410000,0.010981
10.420000,0.010740
10.430000,0.010491
10.440000,0.010233
10.450000,0.009969
10.460000,0.009693
10.470000,0.009409
10.480000,0.009117
10.490000,0.008816
10.500000,0.008507
10.510000,0.008189
10.520000,0.007863
10.530000,0.007531
10.540000,0.007187
10.550000,0.006836
10.560000,0.006476
10.570000,0.006109
10.580000,0.005734
10.590000,0.005350
10.600000,0.004963
10.610000,0.004562
10.620000,0.004156
10.630000,0.003742
10.640000,0.003322
10.650000,0.002894
10.660000,0.002460
10.670000,0.002019
10.680000,0.001573
10.690000,0.001120
10.700000,0.000661
10.710000,0.000197
10.720000,-0.000273
10.730000,-0.000748
10.740000,-0.001221
10.750000,-0.001709
10.760000,-0.002198
10.770000,-0.002690
10.780000,-0.003185
10.790000,-0.003684
10.800000,-0.004187
10.810000,-0.004690
10.820000,-0.005196
10.830000,-0.005703
10.840000,-0.006209
10.850000,-0.006721
10.860000,-0.007231
10.870000,-0.007742
10.880000,-0.008252
10.890000,-0.008762
10.900000,-0.009271
10.910000,-0.009776
10.920000,-0.010283
10.930000,-0.010787
10.940000,-0.011288
10.950000,-0.011787
10.960000,-0.012282
10.970000,-0.012773
10.980000,-0.013261
10.990000,-0.013740
11.000000,-0.014221
11.010000,-0.014695
11.020000,-0.015163
11.030000,-0.015627
11.040000,-0.016083
11.050000,-0.016533
11.060000,-0.016976
11.070000,-0.017413
11.080000,-0.017843
11.090000,-0.018265
11.100000,-0.018674
11.110000,-0.019084
11.120000,-0.019483
11.130000,-0.019873
11.140000,-0.020254
11.150000,-0.020627
11.160000,-0.020990
11.170000,-0.021344
11.180000,-0.021690
11.190000,-0.022025
11.200000,-0.022350
11.210000,-0.022666
11.220000,-0.022972
11.230000,-0.023268
11.240000,-0.023553
11.250000,-0.023827
11.260000,-0.024093
11.270000,-0.024349
11.280000,-0.024594
11.290000,-0.024828
11.300000,-0.025053
11.310000,-0.025267
11.320000,-0.025465
11.330000,-0.025662
11.340000,-0.025846
11.350000,-0.026020
11.360000,-0.026183
11.370000,-0.026337
11.380000,-0.026480
11.390000,-0.026604
11.400000,-0.026734
11.410000,-0.026849
11.420000,-0.026953
11.430000,-0.027048
11.440000,-0.027133
11.450000,-0.027209
11.460000,-0.027276
11.470000,-0.027337
11.480000,-0.027384
11.490000,-0.027423
11.500000,-0.027454
11.510000,-0.027476
11.520000,-0.027490
11.530000,-0.027496
11.540000,-0.027499
11.550000,-0.027485
11.560000,-0.027466
11.570000,-0.027440
11.580000,-0.027406
11.590000,-0.027364
11.600000,-0.027316
11.610000,-0.027260
11.620000,-0.027193
11.630000,-0.027127
11.640000,-0.027051
11.650000,-0.026969
11.660000,-0.026880
11.670000,-0.026784
11.680000,-0.026683
11.690000,-0.026577
11.700000,-0.026463
11.710000,-0.026343
11.720000,-0.026219
11.730000,-0.026090
11.740000,-0.025955
11.750000,-0.025815
11.760000,-0.025674
11.770000,-0.025523
11.780000,-0.025369
11.790000,-0.025211
11.800000,-0.025050
11.810000,-0.024884
11.820000,-0.024715
11.830000,-0.024553
11.840000,-0.024369
11.850000,-0.024188
11.860000,-0.024006
11.870000,-0.023821
11.880000,-0.023633
11.890000,-0.023443
11.900000,-0.023268
11.910000,-0.023065
11.920000,-0.022867
11.930000,-0.022668
11.940000,-0.022470
11.950000,-0.022271
11.960000,-0.022071
11.970000,-0.021874
11.980000,-0.021672
11.990000,-0.021471
12.000000,-0.021270
12.010000,-0.021070
12.020000,-0.020871
12.030000,-0.020673
12.040000,-0.020476
12.050000,-0.020281
12.060000,-0.020088
12.070000,-0.019896
12.080000,-0.019707
12.090000,-0.019521
12.100000,-0.019338
12.110000,-0.019154
12.120000,-0.018981
12.130000,-0.018809
12.140000,-0.018640
12.150000,-0.018476
12.160000,-0.018317
12.170000,-0.018172
12.180000,-0.018018
12.190000,-0.017873
12.200000,-0.017736
12.210000,-0.017605
12.220000,-0.017480
12.230000,-0.017363
12.240000,-0.017254
12.250000,-0.017150
12.260000,-0.017054
12.270000,-0.016967
12.280000,-0.016887
12.290000,-0.016817
12.300000,-0.016755
12.310000,-0.016704
12.320000,-0.016660
12.330000,-0.016626
12.340000,-0.016602
12.350000,-0.016588
12.360000,-0.016584
12.370000,-0.016591
12.380000,-0.016608
12.390000,-0.016639
12.400000,-0.016676
12.410000,-0.016726
12.420000,-0.016787
12.430000,-0.016860
12.440000,-0.016945
12.450000,-0.017042
12.460000,-0.017150
12.470000,-0.017264
12.480000,-0.017400
12.490000,-0.017545
12.500000,-0.017702
12.510000,-0.017871
12.520000,-0.018051
12.530000,-0.018244
12.540000,-0.018450
12.550000,-0.018665
12.560000,-0.018893
12.570000,-0.019132
12.580000,-0.019384
12.590000,-0.019647
12.600000,-0.019922
12.610000,-0.020210
12.620000,-0.020506
12.630000,-0.020813
12.640000,-0.021131
12.650000,-0.021460
12.660000,-0.021800
12.670000,-0.022147
12.680000,-0.022507
12.690000,-0.022876
12.700000,-0.023254
12.710000,-0.023640
12.720000,-0.024036
12.730000,-0.024437
12.740000,-0.024849
12.750000,-0.025268
12.760000,-0.025693
12.770000,-0.026125
12.780000,-0.026565
12.790000,-0.027009
12.800000,-0.027458
12.810000,-0.027913
12.820000,-0.028373
12.830000,-0.028836
12.840000,-0.029303
12.850000,-0.029773
12.860000,-0.030246
12.870000,-0.030722
12.880000,-0.031199
12.890000,-0.031678
12.900000,-0.032150
12.910000,-0.032635
12.920000,-0.033116
12.930000,-0.033596
12.940000,-0.034075
12.950000,-0.034552
12.960000,-0.035027
12.970000,-0.035500
12.980000,-0.035969
12.990000,-0.036435
13.000000,-0.036898
13.010000,-0.037339
13.020000,-0.037792
13.030000,-0.038240
13.040000,-0.038683
13.050000,-0.039126
13.060000,-0.039552
13.070000,-0.039974
13.080000,-0.040390
13.090000,-0.040799
13.100000,-0.041199
13.110000,-0.041590
13.120000,-0.041978
13.130000,-0.042349
13.140000,-0.042712
13.150000,-0.043067
13.160000,-0.043410
13.170000,-0.043744
13.180000,-0.044066
13.190000,-0.044377
13.200000,-0.044678
13.210000,-0.044965
13.220000,-0.045240
13.230000,-0.045503
13.240000,-0.045754
13.250000,-0.045992
13.260000,-0.046216
13.270000,-0.046428
13.280000,-0.046625
13.290000,-0.046809
13.300000,-0.046978
13.310000,-0.047134
13.320000,-0.047274
13.330000,-0.047401
13.340000,-0.047509
13.350000,-0.047609
13.360000,-0.047691
13.370000,-0.047757
13.380000,-0.047808
13.390000,-0.047843
13.400000,-0.047862
13.410000,-0.047866
13.420000,-0.047854
13.430000,-0.047826
13.440000,-0.047782
13.450000,-0.047721
13.460000,-0.047651
13.470000,-0.047554
13.480000,-0.047444
13.490000,-0.047319
13.500000,-0.047177
13.510000,-0.047018
13.520000,-0.046844
13.530000,-0.046653
13.540000,-0.046445
13.550000,-0.046221
13.560000,-0.045981
13.570000,-0.045740
13.580000,-0.045458
13.590000,-0.045167
13.600000,-0.044860
13.610000,-0.044538
13.620000,-0.044201
13.630000,-0.043847
13.640000,-0.043507
13.650000,-0.043102
13.660000,-0.042697
13.670000,-0.042282
13.680000,-0.041849
13.690000,-0.041401
13.700000,-0.040939
13.710000,-0.040465
13.720000,-0.039971
13.730000,-0.039465
13.740000,-0.038946
13.750000,-0.038411
13.760000,-0.037864
13.770000,-0.037302
13.780000,-0.036735
13.790000,-0.036144
13.800000,-0.035543
13.810000,-0.034931
13.820000,-0.034307
13.830000,-0.033672
13.840000,-0.033026
13.850000,-0.032368
13.860000,-0.031700
13.870000,-0.031023
13.880000,-0.030336
13.890000,-0.029640
13.900000,-0.028935
13.910000,-0.028222
13.920000,-0.027502
13.930000,-0.026773
13.940000,-0.026039
13.950000,-0.025299
13.960000,-0.024552
13.970000,-0.023800
13.980000,-0.023044
13.990000,-0.022283
14.000000,-0.021525
14.010000,-0.020754
14.020000,-0.019983
14.030000,-0.019211
14.040000,-0.018438
14.050000,-0.017664
14.060000,-0.016890
14.070000,-0.016117
14.080000,-0.015354
14.090000,-0.014579
14.100000,-0.013809
14.110000,-0.013042
14.120000,-0.012280
14.130000,-0.011521
14.140000,-0.010767
14.150000,-0.010014
14.160000,-0.009275
14.170000,-0.008539
14.180000,-0.007810
14.190000,-0.007088
14.200000,-0.006375
14.210000,-0.005670
14.220000,-0.004977
14.230000,-0.004290
14.240000,-0.003614
14.250000,-0.002950
14.260000,-0.002296
14.270000,-0.001655
14.280000,-0.001026
14.290000,-0.000426
14.300000,0.000186
14.310000,0.000777
14.320000,0.001351
14.330000,0.001911
14.340000,0.002455
14.350000,0.002984
14.360000,0.003496
14.370000,0.003993
14.380000,0.004472
14.390000,0.004934
14.400000,0.005379
14.410000,0.005808
14.420000,0.006216
14.430000,0.006607
14.440000,0.006979
14.450000,0.007333
14.460000,0.007667
14.470000,0.007983
14.480000,0.008279
14.490000,0.008555
14.500000,0.008812
14.510000,0.009048
14.520000,0.009265
14.530000,0.009466
14.540000,0.009640
14.550000,0.009796
14.560000,0.009932
14.570000,0.010048
14.580000,0.010144
14.590000,0.010219
14.600000,0.010273
14.610000,0.010308
14.620000,0.010324
14.630000,0.010319
14.640000,0.010294
14.650000,0.010249
14.660000,0.010185
14.670000,0.010101
14.680000,0.009998
14.690000,0.009875
14.700000,0.009733
14.710000,0.009572
14.720000,0.009393
14.730000,0.009199
14.740000,0.008981
14.750000,0.008746
14.760000,0.008494
14.770000,0.008225
14.780000,0.007938
14.790000,0.007636
14.800000,0.007314
14.810000,0.006978
14.820000,0.006625
14.830000,0.006257
14.840000,0.005873
14.850000,0.005475
14.860000,0.005060
14.870000,0.004634
14.880000,0.004193
14.890000,0.003738
14.900000,0.003270
14.910000,0.002790
14.920000,0.002294
14.930000,0.001791
14.940000,0.001276
14.950000,0.000749
14.960000,0.000212
14.970000,-0.000336
14.980000,-0.000890
14.990000,-0.001458
15.000000,-0.002034
15.010000,-0.002593
15.020000,-0.003185
15.030000,-0.003783
15.040000,-0.004388
15.050000,-0.005001
15.060000,-0.005616
15.070000,-0.006238
15.080000,-0.006864
15.090000,-0.007494
15.100000,-0.008128
15.110000,-0.008766
15.120000,-0.009407
15.130000,-0.010048
15.140000,-0.010691
15.150000,-0.011335
15.160000,-0.011980
15.170000,-0.012624
15.180000,-0.013268
15.190000,-0.013909
15.200000,-0.014550
15.210000,-0.015188
15.220000,-0.015824
15.230000,-0.016455
15.240000,-0.017083
15.250000,-0.017706
15.260000,-0.018319
15.270000,-0.018933
15.280000,-0.019539
15.290000,-0.020138
15.300000,-0.020730
15.310000,-0.021313
15.320000,-0.021888
15.330000,-0.022454
15.340000,-0.023010
15.350000,-0.023556
15.360000,-0.024091
15.370000,-0.024615
15.380000,-0.025128
15.390000,-0.025626
15.400000,-0.026115
15.410000,-0.026590
15.420000,-0.027051
15.430000,-0.027498
15.440000,-0.027931
15.450000,-0.028351
15.460000,-0.028752
15.470000,-0.029138
15.480000,-0.029508
15.490000,-0.029862
15.500000,-0.030199
15.510000,-0.030520
15.520000,-0.030822
15.530000,-0.031106
15.540000,-0.031372
15.550000,-0.031619
15.560000,-0.031848
15.570000,-0.032063
15.580000,-0.032251
15.590000,-0.032421
15.600000,-0.032574
15.610000,-0.032706
15.620000,-0.032819
15.630000,-0.032914
15.640000,-0.032986
15.650000,-0.033040
15.660000,-0.033073
15.670000,-0.033087
15.680000,-0.033080
15.690000,-0.033054
15.700000,-0.033009
15.710000,-0.032945
15.720000,-0.032861
15.730000,-0.032757
15.740000,-0.032635
15.750000,-0.032494
15.760000,-0.032334
15.770000,-0.032157
15.780000,-0.031961
15.790000,-0.031747
15.800000,-0.031518
15.810000,-0.031269
15.820000,-0.031004
15.830000,-0.030724
15.840000,-0.030428
15.850000,-0.030116
15.860000,-0.029799
15.870000,-0.029452
15.880000,-0.029097
15.890000,-0.028729
15.900000,-0.028349
15.910000,-0.027957
15.920000,-0.027562
15.930000,-0.027141
15.940000,-0.026715
15.950000,-0.026282
15.960000,-0.025837
15.970000,-0.025385
15.980000,-0.024924
15.990000,-0.024457
16.000000,-0.023983


==> anc/fig6/eps_lbo1e-10.csv <==
t omega_0,Re[C]
0.000000,0.890740
0.010000,0.890743
0.020000,0.890236
0.030000,0.889385
0.040000,0.888190
0.050000,0.886655
0.060000,0.884781
0.070000,0.882571
0.080000,0.880031
0.090000,0.877165
0.100000,0.873977
0.110000,0.870475
0.120000,0.866663
0.130000,0.862549
0.140000,0.858140
0.150000,0.853443
0.160000,0.848466
0.170000,0.843216
0.180000,0.837702
0.190000,0.831933
0.200000,0.825918
0.210000,0.819666
0.220000,0.813185
0.230000,0.806487
0.240000,0.799582
0.250000,0.792478
0.260000,0.785187
0.270000,0.777720
0.280000,0.770086
0.290000,0.762296
0.300000,0.754362
0.310000,0.746293
0.320000,0.738101
0.330000,0.729797
0.340000,0.721390
0.350000,0.712891
0.360000,0.704311
0.370000,0.695660
0.380000,0.686947
0.390000,0.678184
0.400000,0.669379
0.410000,0.660542
0.420000,0.651683
0.430000,0.642810
0.440000,0.633932
0.450000,0.625057
0.460000,0.616194
0.470000,0.607351
0.480000,0.598534
0.490000,0.589753
0.500000,0.581012
0.510000,0.572320
0.520000,0.563682
0.530000,0.555104
0.540000,0.546592
0.550000,0.538152
0.560000,0.529788
0.570000,0.521504
0.580000,0.513306
0.590000,0.505197
0.600000,0.497182
0.610000,0.489262
0.620000,0.481442
0.630000,0.473724
0.640000,0.466111
0.650000,0.458605
0.660000,0.451208
0.670000,0.443921
0.680000,0.436746
0.690000,0.429684
0.700000,0.422737
0.710000,0.415904
0.720000,0.409187
0.730000,0.402585
0.740000,0.396099
0.750000,0.389729
0.760000,0.383475
0.770000,0.377335
0.780000,0.371311
0.790000,0.365400
0.800000,0.359602
0.810000,0.353917
0.820000,0.348343
0.830000,0.342878
0.840000,0.337523
0.850000,0.332276
0.860000,0.327134
0.870000,0.322097
0.880000,0.317164
0.890000,0.312332
0.900000,0.307600
0.910000,0.302967
0.920000,0.298430
0.930000,0.293989
0.940000,0.289640
0.950000,0.285384
0.960000,0.281217
0.970000,0.277138
0.980000,0.273146
0.990000,0.269238
1.000000,0.265412
1.010000,0.261668
1.020000,0.258003
1.030000,0.254415
1.040000,0.250904
1.050000,0.247466
1.060000,0.244101
1.070000,0.240806
1.080000,0.237580
1.090000,0.234422
1.100000,0.231329
1.110000,0.228300
1.120000,0.225334
1.130000,0.222429
1.140000,0.219584
1.150000,0.216796
1.160000,0.214065
1.170000,0.211388
1.180000,0.208765
1.190000,0.206194
1.200000,0.203674
1.210000,0.201202
1.220000,0.198778
1.230000,0.196401
1.240000,0.194069
1.250000,0.191780
1.260000,0.189533
1.270000,0.187327
1.280000,0.185161
1.290000,0.183033
1.300000,0.180942
1.310000,0.178887
1.320000,0.176866
1.330000,0.174878
1.340000,0.172921
1.350000,0.170995
1.360000,0.169099
1.370000,0.167230
1.380000,0.165388
1.390000,0.163571
1.400000,0.161778
1.410000,0.160008
1.420000,0.158259
1.430000,0.156531
1.440000,0.154822
1.450000,0.153131
1.460000,0.151456
1.470000,0.149797
1.480000,0.148151
1.490000,0.146519
1.500000,0.144898
1.510000,0.143288
1.520000,0.141687
1.530000,0.140095
1.540000,0.138509
1.550000,0.136929
1.560000,0.135355
1.570000,0.133784
1.580000,0.132215
1.590000,0.130648
1.600000,0.129082
1.610000,0.127516
1.620000,0.125949
1.630000,0.124379
1.640000,0.122807
1.650000,0.121231
1.660000,0.119650
1.670000,0.118065
1.680000,0.116474
1.690000,0.114877
1.700000,0.113273
1.710000,0.111662
1.720000,0.110042
1.730000,0.108415
1.740000,0.106780
1.750000,0.105135
1.760000,0.103482
1.770000,0.101819
1.780000,0.100147
1.790000,0.098467
1.800000,0.096777
1.810000,0.095078
1.820000,0.093370
1.830000,0.091654
1.840000,0.089929
1.850000,0.088197
1.860000,0.086458
1.870000,0.084711
1.880000,0.082959
1.890000,0.081201
1.900000,0.079438
1.910000,0.077671
1.920000,0.075902
1.930000,0.074130
1.940000,0.072357
1.950000,0.070583
1.960000,0.068811
1.970000,0.067040
1.980000,0.065273
1.990000,0.063510
2.000000,0.061753
2.010000,0.060003
2.020000,0.058261
2.030000,0.056529
2.040000,0.054808
2.050000,0.053099
2.060000,0.051404
2.070000,0.049724
2.080000,0.048061
2.090000,0.046416
2.100000,0.044791
2.110000,0.043186
2.120000,0.041604
2.130000,0.040046
2.140000,0.038512
2.150000,0.037005
2.160000,0.035526
2.170000,0.034076
2.180000,0.032655
2.190000,0.031267
2.200000,0.029910
2.210000,0.028587
2.220000,0.027299
2.230000,0.026046
2.240000,0.024830
2.250000,0.023650
2.260000,0.022509
2.270000,0.021406
2.280000,0.020342
2.290000,0.019318
2.300000,0.018334
2.310000,0.017390
2.320000,0.016487
2.330000,0.015625
2.340000,0.014804
2.350000,0.014024
2.360000,0.013285
2.370000,0.012588
2.380000,0.011930
2.390000,0.011313
2.400000,0.010736
2.410000,0.010199
2.420000,0.009701
2.430000,0.009230
2.440000,0.008822
2.450000,0.008439
2.460000,0.008092
2.470000,0.007780
2.480000,0.007502
2.490000,0.007257
2.500000,0.007046
2.510000,0.006866
2.520000,0.006716
2.530000,0.006595
2.540000,0.006503
2.550000,0.006438
2.560000,0.006398
2.570000,0.006390
2.580000,0.006401
2.590000,0.006434
2.600000,0.006489
2.610000,0.006563
2.620000,0.006656
2.630000,0.006767
2.640000,0.006894
2.650000,0.007038
2.660000,0.007195
2.670000,0.007366
2.680000,0.007548
2.690000,0.007666
2.700000,0.007911
2.710000,0.008130
2.720000,0.008352
2.730000,0.008578
2.740000,0.008809
2.750000,0.009045
2.760000,0.009284
2.770000,0.009526
2.780000,0.009770
2.790000,0.010015
2.800000,0.010261
2.810000,0.010506
2.820000,0.010751
2.830000,0.010965
2.840000,0.011213
2.850000,0.011457
2.860000,0.011696
2.870000,0.011932
2.880000,0.012164
2.890000,0.012392
2.900000,0.012615
2.910000,0.012836
2.920000,0.013052
2.930000,0.013265
2.940000,0.013472
2.950000,0.013676
2.960000,0.013875
2.970000,0.014069
2.980000,0.014259
2.990000,0.014446
3.000000,0.014628
3.010000,0.014806
3.020000,0.014944
3.030000,0.015138
3.040000,0.015309
3.050000,0.015475
3.060000,0.015637
3.070000,0.015795
3.080000,0.015949
3.090000,0.016102
3.100000,0.016250
3.110000,0.016396
3.120000,0.016540
3.130000,0.016682
3.140000,0.016821
3.150000,0.016959
3.160000,0.017094
3.170000,0.017209
3.180000,0.017351
3.190000,0.017485
3.200000,0.017615
3.210000,0.017744
3.220000,0.017870
3.230000,0.017994
3.240000,0.018115
3.250000,0.018235
3.260000,0.018353
3.270000,0.018468
3.280000,0.018581
3.290000,0.018692
3.300000,0.018799
3.310000,0.018904
3.320000,0.019005
3.330000,0.019104
3.340000,0.019198
3.350000,0.019289
3.360000,0.019376
3.370000,0.019459
3.380000,0.019537
3.390000,0.019610
3.400000,0.019678
3.410000,0.019741
3.420000,0.019788
3.430000,0.019851
3.440000,0.019899
3.450000,0.019940
3.460000,0.019972
3.470000,0.019996
3.480000,0.020012
3.490000,0.020020
3.500000,0.020020
3.510000,0.020010
3.520000,0.019991
3.530000,0.019962
3.540000,0.019923
3.550000,0.019874
3.560000,0.019815
3.570000,0.019745
3.580000,0.019663
3.590000,0.019570
3.600000,0.019465
3.610000,0.019337
3.620000,0.019223
3.630000,0.019085
3.640000,0.018931
3.650000,0.018764
3.660000,0.018583
3.670000,0.018389
3.680000,0.018182
3.690000,0.017962
3.700000,0.017728
3.710000,0.017481
3.720000,0.017221
3.730000,0.016947
3.740000,0.016659
3.750000,0.016358
3.760000,0.016042
3.770000,0.015712
3.780000,0.015368
3.790000,0.015010
3.800000,0.014637
3.810000,0.014250
3.820000,0.013849
3.830000,0.013432
3.840000,0.013005
3.850000,0.012562
3.860000,0.012105
3.870000,0.011635
3.880000,0.011152
3.890000,0.010655
3.900000,0.010145
3.910000,0.009623
3.920000,0.009088
3.930000,0.008539
3.940000,0.007979
3.950000,0.007407
3.960000,0.006821
3.970000,0.006224
3.980000,0.005616
3.990000,0.004996
4.000000,0.004365
4.010000,0.003724
4.020000,0.003072
4.030000,0.002410
4.040000,0.001739
4.050000,0.001057
4.060000,0.000372
4.070000,-0.000331
4.080000,-0.001039
4.090000,-0.001756
4.100000,-0.002480
4.110000,-0.003211
4.120000,-0.003948
4.130000,-0.004693
4.140000,-0.005445
4.150000,-0.006202
4.160000,-0.006962
4.170000,-0.007734
4.180000,-0.008508
4.190000,-0.009287
4.200000,-0.010070
4.210000,-0.010856
4.220000,-0.011646
4.230000,-0.012441
4.240000,-0.013237
4.250000,-0.014035
4.260000,-0.014844
4.270000,-0.015638
4.280000,-0.016440
4.290000,-0.017243
4.300000,-0.018047
4.310000,-0.018851
4.320000,-0.019654
4.330000,-0.020455
4.340000,-0.021256
4.350000,-0.022055
4.360000,-0.022851
4.370000,-0.023644
4.380000,-0.024433
4.390000,-0.025218
4.400000,-0.025998
4.410000,-0.026774
4.420000,-0.027545
4.430000,-0.028309
4.440000,-0.029066
4.450000,-0.029816
4.460000,-0.030560
4.470000,-0.031295
4.480000,-0.032021
4.490000,-0.032737
4.500000,-0.033444
4.510000,-0.034148
4.520000,-0.034825
4.530000,-0.035497
4.540000,-0.036156
4.550000,-0.036802
4.560000,-0.037436
4.570000,-0.038055
4.580000,-0.038659
4.590000,-0.039247
4.600000,-0.039820
4.610000,-0.040376
4.620000,-0.040913
4.630000,-0.041432
4.640000,-0.041932
4.650000,-0.042428
4.660000,-0.042877
4.670000,-0.043314
4.680000,-0.043731
4.690000,-0.044125
4.700000,-0.044497
4.710000,-0.044845
4.720000,-0.045169
4.730000,-0.045468
4.740000,-0.045741
4.750000,-0.045988
4.760000,-0.046208
4.770000,-0.046401
4.780000,-0.046566
4.790000,-0.046702
4.800000,-0.046809
4.810000,-0.046887
4.820000,-0.046956
4.830000,-0.046962
4.840000,-0.046948
4.850000,-0.046904
4.860000,-0.046828
4.870000,-0.046721
4.880000,-0.046582
4.890000,-0.046411
4.900000,-0.046206
4.910000,-0.045993
4.920000,-0.045708
4.930000,-0.045401
4.940000,-0.045064
4.950000,-0.044693
4.960000,-0.044289
4.970000,-0.043852
4.980000,-0.043381
4.990000,-0.042877
5.000000,-0.042340
5.010000,-0.041767
5.020000,-0.041166
5.030000,-0.040531
5.040000,-0.039864
5.050000,-0.039165
5.060000,-0.038435
5.070000,-0.037674
5.080000,-0.036883
5.090000,-0.036068
5.100000,-0.035215
5.110000,-0.034335
5.120000,-0.033429
5.130000,-0.032497
5.140000,-0.031539
5.150000,-0.030556
5.160000,-0.029548
5.170000,-0.028518
5.180000,-0.027464
5.190000,-0.026389
5.200000,-0.025302
5.210000,-0.024184
5.220000,-0.023049
5.230000,-0.021897
5.240000,-0.020730
5.250000,-0.019547
5.260000,-0.018351
5.270000,-0.017142
5.280000,-0.015927
5.290000,-0.014693
5.300000,-0.013456
5.310000,-0.012209
5.320000,-0.010956
5.330000,-0.009697
5.340000,-0.008436
5.350000,-0.007171
5.360000,-0.005906
5.370000,-0.004641
5.380000,-0.003387
5.390000,-0.002120
5.400000,-0.000862
5.410000,0.000391
5.420000,0.001637
5.430000,0.002874
5.440000,0.004103
5.450000,0.005321
5.460000,0.006528
5.470000,0.007698
5.480000,0.008896
5.490000,0.010065
5.500000,0.011217
5.510000,0.012352
5.520000,0.013468
5.530000,0.014565
5.540000,0.015642
5.550000,0.016698
5.560000,0.017733
5.570000,0.018746
5.580000,0.019734
5.590000,0.020698
5.600000,0.021638
5.610000,0.022552
5.620000,0.023441
5.630000,0.024303
5.640000,0.025137
5.650000,0.025945
5.660000,0.026724
5.670000,0.027475
5.680000,0.028203
5.690000,0.028893
5.700000,0.029557
5.710000,0.030191
5.720000,0.030795
5.730000,0.031370
5.740000,0.031915
5.750000,0.032429
5.760000,0.032914
5.770000,0.033369
5.780000,0.033794
5.790000,0.034189
5.800000,0.034554
5.810000,0.034882
5.820000,0.035195
5.830000,0.035474
5.840000,0.035723
5.850000,0.035945
5.860000,0.036138
5.870000,0.036303
5.880000,0.036441
5.890000,0.036553
5.900000,0.036638
5.910000,0.036699
5.920000,0.036733
5.930000,0.036733
5.940000,0.036726
5.950000,0.036690
5.960000,0.036630
5.970000,0.036547
5.980000,0.036442
5.990000,0.036316
6.000000,0.036169
6.010000,0.036002
6.020000,0.035816
6.030000,0.035611
6.040000,0.035389
6.050000,0.035149
6.060000,0.034892
6.070000,0.034635
6.080000,0.034337
6.090000,0.034032
6.100000,0.033715
6.110000,0.033384
6.120000,0.033042
6.130000,0.032688
6.140000,0.032322
6.150000,0.031946
6.160000,0.031569
6.170000,0.031167
6.180000,0.030762
6.190000,0.030349
6.200000,0.029929
6.210000,0.029503
6.220000,0.029070
6.230000,0.028631
6.240000,0.028188
6.250000,0.027740
6.260000,0.027287
6.270000,0.026832
6.280000,0.026378
6.290000,0.025915
6.300000,0.025451
6.310000,0.024987
6.320000,0.024521
6.330000,0.024056
6.340000,0.023590
6.350000,0.023125
6.360000,0.022661
6.370000,0.022198
6.380000,0.021736
6.390000,0.021279
6.400000,0.020821
6.410000,0.020365
6.420000,0.019913
6.430000,0.019465
6.440000,0.019020
6.450000,0.018579
6.460000,0.018142
6.470000,0.017709
6.480000,0.017281
6.490000,0.016858
6.500000,0.016441
6.510000,0.016031
6.520000,0.015623
6.530000,0.015221
6.540000,0.014826
6.550000,0.014436
6.560000,0.014053
6.570000,0.013680
6.580000,0.013307
6.590000,0.012942
6.600000,0.012584
6.610000,0.012232
6.620000,0.011888
6.630000,0.011550
6.640000,0.011223
6.650000,0.010895
6.660000,0.010578
6.670000,0.010266
6.680000,0.009961
6.690000,0.009662
6.700000,0.009370
6.710000,0.009097
6.720000,0.008809
6.730000,0.008532
6.740000,0.008263
6.750000,0.008000
6.760000,0.007743
6.770000,0.007492
6.780000,0.007260
6.790000,0.007011
6.800000,0.006772
6.810000,0.006539
6.820000,0.006310
6.830000,0.006082
6.840000,0.005864
6.850000,0.005649
6.860000,0.005436
6.870000,0.005225
6.880000,0.005017
6.890000,0.004811
6.900000,0.004606
6.910000,0.004407
6.920000,0.004202
6.930000,0.004000
6.940000,0.003798
6.950000,0.003596
6.960000,0.003394
6.970000,0.003192
6.980000,0.002987
6.990000,0.002781
7.000000,0.002574
7.010000,0.002377
7.020000,0.002155
7.030000,0.001936
7.040000,0.001715
7.050000,0.001491
7.060000,0.001263
7.070000,0.001030
7.080000,0.000793
7.090000,0.000550
7.100000,0.000302
7.110000,0.000048
7.120000,-0.000212
7.130000,-0.000479
7.140000,-0.000769
7.150000,-0.001038
7.160000,-0.001323
7.170000,-0.001616
7.180000,-0.001916
7.190000,-0.002224
7.200000,-0.002539
7.210000,-0.002863
7.220000,-0.003194
7.230000,-0.003532
7.240000,-0.003896
7.250000,-0.004238
7.260000,-0.004598
7.270000,-0.004966
7.280000,-0.005342
7.290000,-0.005725
7.300000,-0.006116
7.310000,-0.006514
7.320000,-0.006918
7.330000,-0.007329
7.340000,-0.007747
7.350000,-0.008170
7.360000,-0.008611
7.370000,-0.009036
7.380000,-0.009472
7.390000,-0.009915
7.400000,-0.010361
7.410000,-0.010812
7.420000,-0.011265
7.430000,-0.011731
7.440000,-0.012182
7.450000,-0.012639
7.460000,-0.013098
7.470000,-0.013558
7.480000,-0.014017
7.490000,-0.014475
7.500000,-0.014931
7.510000,-0.015388
7.520000,-0.015836
7.530000,-0.016282
7.540000,-0.016724
7.550000,-0.017160
7.560000,-0.017589
7.570000,-0.018012
7.580000,-0.018427
7.590000,-0.018843
7.600000,-0.019235
7.610000,-0.019621
7.620000,-0.019997
7.630000,-0.020363
7.640000,-0.020716
7.650000,-0.021057
7.660000,-0.021384
7.670000,-0.021697
7.680000,-0.021995
7.690000,-0.022276
7.700000,-0.022541
7.710000,-0.022788
7.720000,-0.023018
7.730000,-0.023230
7.740000,-0.023423
7.750000,-0.023596
7.760000,-0.023748
7.770000,-0.023890
7.780000,-0.023995
7.790000,-0.024081
7.800000,-0.024147
7.810000,-0.024190
7.820000,-0.024211
7.830000,-0.024208
7.840000,-0.024181
7.850000,-0.024130
7.860000,-0.024056
7.870000,-0.023956
7.880000,-0.023832
7.890000,-0.023683
7.900000,-0.023508
7.910000,-0.023309
7.920000,-0.023085
7.930000,-0.022836
7.940000,-0.022559
7.950000,-0.022261
7.960000,-0.021936
7.970000,-0.021587
7.980000,-0.021213
7.990000,-0.020815
8.000000,-0.020392
8.010000,-0.019947
8.020000,-0.019478
8.030000,-0.018991
8.040000,-0.018473
8.050000,-0.017936
8.060000,-0.017377
8.070000,-0.016797
8.080000,-0.016196
8.090000,-0.015574
8.100000,-0.014934
8.110000,-0.014270
8.120000,-0.013593
8.130000,-0.012898
8.140000,-0.012185
8.150000,-0.011456
8.160000,-0.010711
8.170000,-0.009951
8.180000,-0.009177
8.190000,-0.008389
8.200000,-0.007590
8.210000,-0.006777
8.220000,-0.005955
8.230000,-0.005122
8.240000,-0.004281
8.250000,-0.003431
8.260000,-0.002573
8.270000,-0.001710
8.280000,-0.000847
8.290000,0.000031
8.300000,0.000910
8.310000,0.001791
8.320000,0.002674
8.330000,0.003559
8.340000,0.004443
8.350000,0.005327
8.360000,0.006206
8.370000,0.007087
8.380000,0.007962
8.390000,0.008834
8.400000,0.009701
8.410000,0.010561
8.420000,0.011411
8.430000,0.012259
8.440000,0.013096
8.450000,0.013925
8.460000,0.014743
8.470000,0.015550
8.480000,0.016346
8.490000,0.017129
8.500000,0.017897
8.510000,0.018654
8.520000,0.019396
8.530000,0.020122
8.540000,0.020833
8.550000,0.021528
8.560000,0.022205
8.570000,0.022863
8.580000,0.023506
8.590000,0.024129
8.600000,0.024733
8.610000,0.025318
8.620000,0.025882
8.630000,0.026427
8.640000,0.026955
8.650000,0.027455
8.660000,0.027935
8.670000,0.028394
8.680000,0.028832
8.690000,0.029247
8.700000,0.029640
8.710000,0.030011
8.720000,0.030361
8.730000,0.030685
8.740000,0.030989
8.750000,0.031270
8.760000,0.031527
8.770000,0.031763
8.780000,0.031975
8.790000,0.032165
8.800000,0.032333
8.810000,0.032474
8.820000,0.032601
8.830000,0.032704
8.840000,0.032785
8.850000,0.032844
8.860000,0.032882
8.870000,0.032900
8.880000,0.032897
8.890000,0.032875
8.900000,0.032848
8.910000,0.032778
8.920000,0.032696
8.930000,0.032598
8.940000,0.032483
8.950000,0.032350
8.960000,0.032202
8.970000,0.032037
8.980000,0.031858
8.990000,0.031647
9.000000,0.031450
9.010000,0.031230
9.020000,0.030996
9.030000,0.030749
9.040000,0.030490
9.050000,0.030221
9.060000,0.029940
9.070000,0.029650
9.080000,0.029335
9.090000,0.029038
9.100000,0.028725
9.110000,0.028404
9.120000,0.028075
9.130000,0.027741
9.140000,0.027401
9.150000,0.027057
9.160000,0.026709
9.170000,0.026365
9.180000,0.026007
9.190000,0.025650
9.200000,0.025292
9.210000,0.024935
9.220000,0.024577
9.230000,0.024219
9.240000,0.023863
9.250000,0.023528
9.260000,0.023163
9.270000,0.022809
9.280000,0.022461
9.290000,0.022118
9.300000,0.021779
9.310000,0.021444
9.320000,0.021115
9.330000,0.020792
9.340000,0.020471
9.350000,0.020162
9.360000,0.019857
9.370000,0.019559
9.380000,0.019268
9.390000,0.018984
9.400000,0.018708
9.410000,0.018440
9.420000,0.018192
9.430000,0.017932
9.440000,0.017688
9.450000,0.017453
9.460000,0.017227
9.470000,0.017010
9.480000,0.016802
9.490000,0.016604
9.500000,0.016416
9.510000,0.016233
9.520000,0.016062
9.530000,0.015899
9.540000,0.015746
9.550000,0.015602
9.560000,0.015467
9.570000,0.015340
9.580000,0.015224
9.590000,0.015113
9.600000,0.015013
9.610000,0.014921
9.620000,0.014837
9.630000,0.014761
9.640000,0.014693
9.650000,0.014630
9.660000,0.014579
9.670000,0.014533
9.680000,0.014494
9.690000,0.014462
9.700000,0.014435
9.710000,0.014415
9.720000,0.014401
9.730000,0.014395
9.740000,0.014389
9.750000,0.014390
9.760000,0.014396
9.770000,0.014405
9.780000,0.014419
9.790000,0.014437
9.800000,0.014458
9.810000,0.014483
9.820000,0.014509
9.830000,0.014538
9.840000,0.014569
9.850000,0.014602
9.860000,0.014637
9.870000,0.014673
9.880000,0.014709
9.890000,0.014746
9.900000,0.014783
9.910000,0.014820
9.920000,0.014857
9.930000,0.014893
9.940000,0.014928
9.950000,0.014962
9.960000,0.014997
9.970000,0.015026
9.980000,0.015054
9.990000,0.015081
10.000000,0.015105
10.010000,0.015126
10.020000,0.015144
10.030000,0.015159
10.040000,0.015170
10.050000,0.015178
10.060000,0.015182
10.070000,0.015182
10.080000,0.015177
10.090000,0.015168
10.100000,0.015154
10.110000,0.015135
10.120000,0.015104
10.130000,0.015080
10.140000,0.015046
10.150000,0.015007
10.160000,0.014961
10.170000,0.014909
10.180000,0.014852
10.190000,0.014781
10.200000,0.014715
10.210000,0.014638
10.220000,0.014555
10.230000,0.014465
10.240000,0.014368
10.250000,0.014265
10.260000,0.014153
10.270000,0.014040
10.280000,0.013911
10.290000,0.013777
10.300000,0.013636
10.310000,0.013487
10.320000,0.013331
10.330000,0.013167
10.340000,0.013003
10.350000,0.012818
10.360000,0.012628
10.370000,0.012432
10.380000,0.012227
10.390000,0.012014
10.400000,0.011792
10.410000,0.011562
10.420000,0.011324
10.430000,0.011077
10.440000,0.010822
10.450000,0.010558
10.460000,0.010286
10.470000,0.010004
10.480000,0.009715
10.490000,0.009416
10.500000,0.009109
10.510000,0.008794
10.520000,0.008470
10.530000,0.008137
10.540000,0.007796
10.550000,0.007446
10.560000,0.007096
10.570000,0.006726
10.580000,0.006350
10.590000,0.005968
10.600000,0.005577
10.610000,0.005179
10.620000,0.004774
10.630000,0.004368
10.640000,0.003942
10.650000,0.003514
10.660000,0.003079
10.670000,0.002637
10.680000,0.002189
10.690000,0.001735
10.700000,0.001278
10.710000,0.000810
10.720000,0.000338
10.730000,-0.000139
10.740000,-0.000620
10.750000,-0.001106
10.760000,-0.001597
10.770000,-0.002092
10.780000,-0.002590
10.790000,-0.003091
10.800000,-0.003595
10.810000,-0.004103
10.820000,-0.004612
10.830000,-0.005123
10.840000,-0.005636
10.850000,-0.006154
10.860000,-0.006667
10.870000,-0.007182
10.880000,-0.007698
10.890000,-0.008213
10.900000,-0.008727
10.910000,-0.009241
10.920000,-0.009754
10.930000,-0.010263
10.940000,-0.010771
10.950000,-0.011276
10.960000,-0.011779
10.970000,-0.012278
10.980000,-0.012773
10.990000,-0.013264
11.000000,-0.013751
11.010000,-0.014233
11.020000,-0.014710
11.030000,-0.015181
11.040000,-0.015646
11.050000,-0.016105
11.060000,-0.016558
11.070000,-0.017009
11.080000,-0.017445
11.090000,-0.017877
11.100000,-0.018301
11.110000,-0.018717
11.120000,-0.019125
11.130000,-0.019525
11.140000,-0.019917
11.150000,-0.020300
11.160000,-0.020674
11.170000,-0.021039
11.180000,-0.021395
11.190000,-0.021741
11.200000,-0.022078
11.210000,-0.022405
11.220000,-0.022722
11.230000,-0.023028
11.240000,-0.023326
11.250000,-0.023614
11.260000,-0.023891
11.270000,-0.024158
11.280000,-0.024415
11.290000,-0.024661
11.300000,-0.024897
11.310000,-0.025123
11.320000,-0.025340
11.330000,-0.025544
11.340000,-0.025739
11.350000,-0.025924
11.360000,-0.026098
11.370000,-0.026263
11.380000,-0.026417
11.390000,-0.026558
11.400000,-0.026694
11.410000,-0.026818
11.420000,-0.026933
11.430000,-0.027038
11.440000,-0.027133
11.450000,-0.027219
11.460000,-0.027295
11.470000,-0.027354
11.480000,-0.027418
11.490000,-0.027468
11.500000,-0.027509
11.510000,-0.027540
11.520000,-0.027563
11.530000,-0.027577
11.540000,-0.027576
11.550000,-0.027578
11.560000,-0.027569
11.570000,-0.027551
11.580000,-0.027525
11.590000,-0.027492
11.600000,-0.027451
11.610000,-0.027402
11.620000,-0.027351
11.630000,-0.027286
11.640000,-0.027217
11.650000,-0.027141
11.660000,-0.027058
11.670000,-0.026969
11.680000,-0.026874
11.690000,-0.026776
11.700000,-0.026668
11.710000,-0.026555
11.720000,-0.026437
11.730000,-0.026314
11.740000,-0.026186
11.750000,-0.026052
11.760000,-0.025913
11.770000,-0.025771
11.780000,-0.025623
11.790000,-0.025472
11.800000,-0.025316
11.810000,-0.025157
11.820000,-0.024994
11.830000,-0.024828
11.840000,-0.024645
11.850000,-0.024481
11.860000,-0.024306
11.870000,-0.024128
11.880000,-0.023948
11.890000,-0.023765
11.900000,-0.023580
11.910000,-0.023393
11.920000,-0.023240
11.930000,-0.023027
11.940000,-0.022832
11.950000,-0.022638
11.960000,-0.022444
11.970000,-0.022250
11.980000,-0.022055
11.990000,-0.021861
12.000000,-0.021714
12.010000,-0.021572
12.020000,-0.021349
12.030000,-0.021152
12.040000,-0.020961
12.050000,-0.020771
12.060000,-0.020584
12.070000,-0.020400
12.080000,-0.020222
12.090000,-0.020039
12.100000,-0.019862
12.110000,-0.019688
12.120000,-0.019518
12.130000,-0.019352
12.140000,-0.019189
12.150000,-0.019032
12.160000,-0.018876
12.170000,-0.018729
12.180000,-0.018587
12.190000,-0.018449
12.200000,-0.018317
12.210000,-0.018191
12.220000,-0.018072
12.230000,-0.017960
12.240000,-0.017852
12.250000,-0.017754
12.260000,-0.017663
12.270000,-0.017580
12.280000,-0.017505
12.290000,-0.017438
12.300000,-0.017379
12.310000,-0.017330
12.320000,-0.017289
12.330000,-0.017257
12.340000,-0.017234
12.350000,-0.017222
12.360000,-0.017219
12.370000,-0.017227
12.380000,-0.017245
12.390000,-0.017273
12.400000,-0.017313
12.410000,-0.017363
12.420000,-0.017424
12.430000,-0.017496
12.440000,-0.017579
12.450000,-0.017674
12.460000,-0.017783
12.470000,-0.017898
12.480000,-0.018027
12.490000,-0.018169
12.500000,-0.018322
12.510000,-0.018486
12.520000,-0.018662
12.530000,-0.018846
12.540000,-0.019048
12.550000,-0.019259
12.560000,-0.019482
12.570000,-0.019717
12.580000,-0.019963
12.590000,-0.020212
12.600000,-0.020486
12.610000,-0.020766
12.620000,-0.021057
12.630000,-0.021358
12.640000,-0.021670
12.650000,-0.021993
12.660000,-0.022320
12.670000,-0.022666
12.680000,-0.023018
12.690000,-0.023380
12.700000,-0.023750
12.710000,-0.024130
12.720000,-0.024518
12.730000,-0.024910
12.740000,-0.025316
12.750000,-0.025728
12.760000,-0.026147
12.770000,-0.026573
12.780000,-0.027005
12.790000,-0.027442
12.800000,-0.027877
12.810000,-0.028332
12.820000,-0.028786
12.830000,-0.029244
12.840000,-0.029706
12.850000,-0.030172
12.860000,-0.030640
12.870000,-0.031095
12.880000,-0.031578
12.890000,-0.032055
12.900000,-0.032532
12.910000,-0.033009
12.920000,-0.033487
12.930000,-0.033964
12.940000,-0.034437
12.950000,-0.034913
12.960000,-0.035387
12.970000,-0.035859
12.980000,-0.036328
12.990000,-0.036793
13.000000,-0.037255
13.010000,-0.037714
13.020000,-0.038168
13.030000,-0.038616
13.040000,-0.039060
13.050000,-0.039497
13.060000,-0.039928
13.070000,-0.040353
13.080000,-0.040771
13.090000,-0.041194
13.100000,-0.041588
13.110000,-0.041981
13.120000,-0.042366
13.130000,-0.042742
13.140000,-0.043109
13.150000,-0.043466
13.160000,-0.043813
13.170000,-0.044161
13.180000,-0.044479
13.190000,-0.044792
13.200000,-0.045095
13.210000,-0.045385
13.220000,-0.045664
13.230000,-0.045931
13.240000,-0.046185
13.250000,-0.046427
13.260000,-0.046654
13.270000,-0.046868
13.280000,-0.047068
13.290000,-0.047254
13.300000,-0.047426
13.310000,-0.047584
13.320000,-0.047730
13.330000,-0.047856
13.340000,-0.047968
13.350000,-0.048066
13.360000,-0.048148
13.370000,-0.048215
13.380000,-0.048266
13.390000,-0.048302
13.400000,-0.048335
13.410000,-0.048329
13.420000,-0.048315
13.430000,-0.048285
13.440000,-0.048239
13.450000,-0.048177
13.460000,-0.048098
13.470000,-0.048003
13.480000,-0.047903
13.490000,-0.047766
13.500000,-0.047619
13.510000,-0.047457
13.520000,-0.047277
13.530000,-0.047081
13.540000,-0.046869
13.550000,-0.046635
13.560000,-0.046392
13.570000,-0.046130
13.580000,-0.045850
13.590000,-0.045554
13.600000,-0.045242
13.610000,-0.044913
13.620000,-0.044564
13.630000,-0.044206
13.640000,-0.043829
13.650000,-0.043435
13.660000,-0.043026
13.670000,-0.042601
13.680000,-0.042160
13.690000,-0.041716
13.700000,-0.041237
13.710000,-0.040749
13.720000,-0.040248
13.730000,-0.039733
13.740000,-0.039202
13.750000,-0.038658
13.760000,-0.038117
13.770000,-0.037535
13.780000,-0.036949
13.790000,-0.036350
13.800000,-0.035740
13.810000,-0.035117
13.820000,-0.034483
13.830000,-0.033839
13.840000,-0.033181
13.850000,-0.032513
13.860000,-0.031835
13.870000,-0.031147
13.880000,-0.030450
13.890000,-0.029743
13.900000,-0.029028
13.910000,-0.028305
13.920000,-0.027574
13.930000,-0.026836
13.940000,-0.026091
13.950000,-0.025340
13.960000,-0.024583
13.970000,-0.023821
13.980000,-0.023055
13.990000,-0.022285
14.000000,-0.021510
14.010000,-0.020756
14.020000,-0.019977
14.030000,-0.019195
14.040000,-0.018412
14.050000,-0.017632
14.060000,-0.016848
14.070000,-0.016065
14.080000,-0.015283
14.090000,-0.014503
14.100000,-0.013725
14.110000,-0.012950
14.120000,-0.012181
14.130000,-0.011413
14.140000,-0.010650
14.150000,-0.009894
14.160000,-0.009142
14.170000,-0.008398
14.180000,-0.007660
14.190000,-0.006930
14.200000,-0.006212
14.210000,-0.005496
14.220000,-0.004792
14.230000,-0.004098
14.240000,-0.003415
14.250000,-0.002743
14.260000,-0.002082
14.270000,-0.001434
14.280000,-0.000798
14.290000,-0.000176
14.300000,0.000433
14.310000,0.001028
14.320000,0.001609
14.330000,0.002177
14.340000,0.002726
14.350000,0.003260
14.360000,0.003779
14.370000,0.004281
14.380000,0.004766
14.390000,0.005234
14.400000,0.005687
14.410000,0.006118
14.420000,0.006532
14.430000,0.006927
14.440000,0.007304
14.450000,0.007662
14.460000,0.008001
14.470000,0.008316
14.480000,0.008619
14.490000,0.008900
14.500000,0.009160
14.510000,0.009401
14.520000,0.009621
14.530000,0.009821
14.540000,0.009996
14.550000,0.010158
14.560000,0.010297
14.570000,0.010416
14.580000,0.010514
14.590000,0.010591
14.600000,0.010648
14.610000,0.010678
14.620000,0.010698
14.630000,0.010695
14.640000,0.010670
14.650000,0.010626
14.660000,0.010562
14.670000,0.010466
14.680000,0.010369
14.690000,0.010248
14.700000,0.010106
14.710000,0.009944
14.720000,0.009764
14.730000,0.009555
14.740000,0.009344
14.750000,0.009110
14.760000,0.008857
14.770000,0.008587
14.780000,0.008299
14.790000,0.007994
14.800000,0.007671
14.810000,0.007333
14.820000,0.006979
14.830000,0.006608
14.840000,0.006223
14.850000,0.005822
14.860000,0.005400
14.870000,0.004975
14.880000,0.004533
14.890000,0.004077
14.900000,0.003607
14.910000,0.003125
14.920000,0.002637
14.930000,0.002126
14.940000,0.001608
14.950000,0.001079
14.960000,0.000540
14.970000,-0.000009
14.980000,-0.000568
14.990000,-0.001133
15.000000,-0.001711
15.010000,-0.002295
15.020000,-0.002887
15.030000,-0.003486
15.040000,-0.004092
15.050000,-0.004704
15.060000,-0.005318
15.070000,-0.005943
15.080000,-0.006570
15.090000,-0.007202
15.100000,-0.007837
15.110000,-0.008474
15.120000,-0.009115
15.130000,-0.009763
15.140000,-0.010402
15.150000,-0.011046
15.160000,-0.011691
15.170000,-0.012335
15.180000,-0.012979
15.190000,-0.013621
15.200000,-0.014262
15.210000,-0.014902
15.220000,-0.015536
15.230000,-0.016167
15.240000,-0.016795
15.250000,-0.017418
15.260000,-0.018036
15.270000,-0.018648
15.280000,-0.019253
15.290000,-0.019852
15.300000,-0.020444
15.310000,-0.021028
15.320000,-0.021604
15.330000,-0.022171
15.340000,-0.022728
15.350000,-0.023277
15.360000,-0.023812
15.370000,-0.024338
15.380000,-0.024853
15.390000,-0.025355
15.400000,-0.025845
15.410000,-0.026322
15.420000,-0.026789
15.430000,-0.027237
15.440000,-0.027672
15.450000,-0.028092
15.460000,-0.028498
15.470000,-0.028888
15.480000,-0.029262
15.490000,-0.029621
15.500000,-0.029963
15.510000,-0.030287
15.520000,-0.030594
15.530000,-0.030884
15.540000,-0.031156
15.550000,-0.031410
15.560000,-0.031645
15.570000,-0.031861
15.580000,-0.032060
15.590000,-0.032238
15.600000,-0.032398
15.610000,-0.032538
15.620000,-0.032658
15.630000,-0.032759
15.640000,-0.032841
15.650000,-0.032903
15.660000,-0.032945
15.670000,-0.032967
15.680000,-0.032975
15.690000,-0.032955
15.700000,-0.032918
15.710000,-0.032862
15.720000,-0.032787
15.730000,-0.032693
15.740000,-0.032587
15.750000,-0.032451
15.760000,-0.032300
15.770000,-0.032130
15.780000,-0.031944
15.790000,-0.031739
15.800000,-0.031524
15.810000,-0.031281
15.820000,-0.031024
15.830000,-0.030753
15.840000,-0.030465
15.850000,-0.030162
15.860000,-0.029844
15.870000,-0.029518
15.880000,-0.029167
15.890000,-0.028807
15.900000,-0.028434
15.910000,-0.028049
15.920000,-0.027652
15.930000,-0.027244
15.940000,-0.026825
15.950000,-0.026396
15.960000,-0.025959
15.970000,-0.025512
15.980000,-0.025058
15.990000,-0.024596
16.000000,-0.024127


==> anc/fig7/dmrg_L20_a.csv <==
omega/omega_0,sigma
0.039272,6.856097
0.078545,3.433903
0.117817,2.132892
0.157089,1.389225
0.196362,0.903367
0.235634,0.579080
0.274907,0.371367
0.314179,0.249732
0.353451,0.188197
0.392724,0.163733
0.431996,0.157435
0.471268,0.156038
0.510541,0.152636
0.549813,0.146183
0.589085,0.139867
0.628358,0.138827
0.667630,0.147828
0.706903,0.169459
0.746175,0.203250
0.785447,0.245799
0.824720,0.291741
0.863992,0.335160
0.903264,0.371017
0.942537,0.396186
0.981809,0.409864
1.021081,0.413350
1.060354,0.409319
1.099626,0.400898
1.138899,0.390813
1.178171,0.380833
1.217443,0.371631
1.256716,0.362993
1.295988,0.354258
1.335260,0.344802
1.374533,0.334388
1.413805,0.323289
1.453077,0.312196
1.492350,0.301945
1.531622,0.293225
1.570895,0.286337
1.610167,0.281117
1.649439,0.277007
1.688712,0.273257
1.727984,0.269162
1.767256,0.264258
1.806529,0.258418
1.845801,0.251826
1.885073,0.244858
1.924346,0.237916
1.963618,0.231284
2.002890,0.225049
2.042163,0.219100
2.081435,0.213198
2.120708,0.207087
2.159980,0.200587
2.199252,0.193658
2.238525,0.186404
2.277797,0.179032
2.317069,0.171788
2.356342,0.164894
2.395614,0.158502
2.434886,0.152691
2.474159,0.147475
2.513431,0.142831
2.552704,0.138715
2.591976,0.135068
2.631248,0.131808
2.670521,0.128816
2.709793,0.125935
2.749065,0.122987
2.788338,0.119806
2.827610,0.116283
2.866882,0.112406
2.906155,0.108271
2.945427,0.104065
2.984700,0.100011
3.023972,0.096302
3.063244,0.093038
3.102517,0.090189
3.141789,0.087599
3.181061,0.085035
3.220334,0.082259
3.259606,0.079108
3.298878,0.075544
3.338151,0.071674
3.377423,0.067711
3.416696,0.063917
3.455968,0.060516
3.495240,0.057632
3.534513,0.055258
3.573785,0.053268
3.613057,0.051467
3.652330,0.049655
3.691602,0.047694
3.730874,0.045540
3.770147,0.043244
3.809419,0.040918
3.848692,0.038685
3.887964,0.036623
3.927236,0.034740
3.966509,0.032974
4.005781,0.031224
4.045053,0.029393
4.084326,0.027438
4.123598,0.025390
4.162870,0.023354
4.202143,0.021472
4.241415,0.019881
4.280688,0.018661
4.319960,0.017811
4.359232,0.017246
4.398505,0.016830
4.437777,0.016420
4.477049,0.015915
4.516322,0.015287
4.555594,0.014588
4.594866,0.013924
4.634139,0.013415
4.673411,0.013149
4.712684,0.013146
4.751956,0.013350
4.791228,0.013646
4.830501,0.013895
4.869773,0.013978
4.909045,0.013834
4.948318,0.013472
4.987590,0.012965
5.026862,0.012420
5.066135,0.011944
5.105407,0.011604
5.144680,0.011418
5.183952,0.011348
5.223224,0.011327
5.262497,0.011284
5.301769,0.011170
5.341041,0.010977
5.380314,0.010732
5.419586,0.010487
5.458858,0.010294
5.498131,0.010182
5.537403,0.010151
5.576676,0.010171
5.615948,0.010196
5.655220,0.010183
5.694493,0.010111
5.733765,0.009986
5.773037,0.009838
5.812310,0.009709
5.851582,0.009632
5.890854,0.009618
5.930127,0.009649
5.969399,0.009686
6.008671,0.009680
6.047944,0.009595
6.087216,0.009419
6.126489,0.009170
6.165761,0.008890
6.205033,0.008629
6.244306,0.008431
6.283578,0.008312
6.322850,0.008261
6.362123,0.008238
6.401395,0.008196
6.440667,0.008091
6.479940,0.007904
6.519212,0.007642
6.558485,0.007335
6.597757,0.007029
6.637029,0.006759
6.676302,0.006546
6.715574,0.006382
6.754846,0.006236
6.794119,0.006068
6.833391,0.005839
6.872663,0.005531
6.911936,0.005149
6.951208,0.004724
6.990481,0.004295
7.029753,0.003903
7.069025,0.003574
7.108298,0.003310
7.147570,0.003096
7.186842,0.002902
7.226115,0.002701
7.265387,0.002476
7.304659,0.002230
7.343932,0.001979
7.383204,0.001752
7.422477,0.001574
7.461749,0.001456
7.501021,0.001394
7.540294,0.001366
7.579566,0.001344
7.618838,0.001301
7.658111,0.001222
7.697383,0.001109
7.736655,0.000979
7.775928,0.000859
7.815200,0.000771
7.854473,0.000727
7.893745,0.000726
7.933017,0.000748
7.972290,0.000770
8.011562,0.000769
8.050834,0.000732
8.090107,0.000665
8.129379,0.000581
8.168651,0.000505
8.207924,0.000457
8.247196,0.000447
8.286469,0.000472
8.325741,0.000516
8.365013,0.000555
8.404286,0.000569
8.443558,0.000548
8.482830,0.000495
8.522103,0.000426
8.561375,0.000361
8.600647,0.000320
8.639920,0.000314
8.679192,0.000339
8.718465,0.000381
8.757737,0.000420
8.797009,0.000439
8.836282,0.000426
8.875554,0.000386
8.914826,0.000331
8.954099,0.000280
8.993371,0.000249
9.032643,0.000248
9.071916,0.000273
9.111188,0.000311
9.150461,0.000344
9.189733,0.000356
9.229005,0.000338
9.268278,0.000295
9.307550,0.000238
9.346822,0.000185
9.386095,0.000153
9.425367,0.000148
9.464639,0.000168
9.503912,0.000201
9.543184,0.000231
9.582456,0.000243
9.621729,0.000229
9.661001,0.000193
9.700274,0.000145
9.739546,0.000103
9.778818,0.000079
9.818091,0.000081
9.857363,0.000106
9.896635,0.000143
9.935908,0.000176
9.975180,0.000191
10.014452,0.000181
10.053725,0.000150
10.092997,0.000108
10.132270,0.000070
10.171542,0.000048
10.210814,0.000051
10.250087,0.000074
10.289359,0.000109
10.328631,0.000140
10.367904,0.000154
10.407176,0.000146
10.446448,0.000118
10.485721,0.000080
10.524993,0.000045
10.564266,0.000027
10.603538,0.000030
10.642810,0.000053
10.682083,0.000086
10.721355,0.000116
10.760627,0.000130
10.799900,0.000124
10.839172,0.000099
10.878444,0.000064
10.917717,0.000033
10.956989,0.000017
10.996262,0.000021
11.035534,0.000043
11.074806,0.000075
11.114079,0.000103
11.153351,0.000116
11.192623,0.000111
11.231896,0.000087
11.271168,0.000055
11.310440,0.000026
11.349713,0.000011
11.388985,0.000014
11.428258,0.000035
11.467530,0.000064
11.506802,0.000090
11.546075,0.000103
11.585347,0.000098
11.624619,0.000076
11.663892,0.000047
11.703164,0.000020
11.742436,0.000006
11.781709,0.000010
11.820981,0.000029
11.860254,0.000057
11.899526,0.000082
11.938798,0.000094
11.978071,0.000089
12.017343,0.000069
12.056615,0.000041
12.095888,0.000017
12.135160,0.000003
12.174432,0.000007
12.213705,0.000025
12.252977,0.000050
12.292250,0.000073
12.331522,0.000085
12.370794,0.000080
12.410067,0.000062
12.449339,0.000036
12.488611,0.000013
12.527884,0.000001
12.567156,0.000004
12.606428,0.000021
12.645701,0.000045
12.684973,0.000067
12.724246,0.000077
12.763518,0.000073
12.802790,0.000056
12.842063,0.000031
12.881335,0.000010
12.920607,-0.000002
12.959880,0.000002
12.999152,0.000018
13.038424,0.000040
13.077697,0.000061
13.116969,0.000071
13.156242,0.000067
13.195514,0.000050
13.234786,0.000027
13.274059,0.000007
13.313331,-0.000004
13.352603,-0.000001
13.391876,0.000014
13.431148,0.000036
13.470420,0.000055
13.509693,0.000064
13.548965,0.000061
13.588237,0.000045
13.627510,0.000024
13.666782,0.000005
13.706055,-0.000005
13.745327,-0.000002
13.784599,0.000012
13.823872,0.000032
13.863144,0.000050
13.902416,0.000060
13.941689,0.000056
13.980961,0.000042
14.020233,0.000022
14.059506,0.000004
14.098778,-0.000006
14.138051,-0.000003
14.177323,0.000011
14.216595,0.000030
14.255868,0.000047
14.295140,0.000056
14.334412,0.000053
14.373685,0.000039
14.412957,0.000020
14.452229,0.000003
14.491502,-0.000006
14.530774,-0.000004
14.570047,0.000009
14.609319,0.000027
14.648591,0.000044
14.687864,0.000052
14.727136,0.000049
14.766408,0.000036
14.805681,0.000018
14.844953,0.000002
14.884225,-0.000007
14.923498,-0.000004
14.962770,0.000008
15.002043,0.000025
15.041315,0.000041
15.080587,0.000048
15.119860,0.000046
15.159132,0.000033
15.198404,0.000016
15.237677,0.000001
15.276949,-0.000007
15.316221,-0.000005
15.355494,0.000007
15.394766,0.000023
15.434039,0.000037
15.473311,0.000045
15.512583,0.000042
15.551856,0.000031
15.591128,0.000015
15.630400,-0.000000
15.669673,-0.000008
15.708945,-0.000005
15.748217,0.000006
15.787490,0.000021
15.826762,0.000035
15.866035,0.000042
15.905307,0.000040
15.944579,0.000029
15.983852,0.000013
16.023124,-0.000001
16.062396,-0.000008
16.101669,-0.000006
16.140941,0.000005
16.180213,0.000019
16.219486,0.000033
16.258758,0.000039
16.298031,0.000037
16.337303,0.000027
16.376575,0.000012
16.415848,-0.000001
16.455120,-0.000008
16.494392,-0.000006
16.533665,0.000004
16.572937,0.000018
16.612209,0.000031
16.651482,0.000037
16.690754,0.000035
16.730027,0.000025
16.769299,0.000011
16.808571,-0.000002
16.847844,-0.000008
16.887116,-0.000006
16.926388,0.000003
16.965661,0.000017
17.004933,0.000029
17.044205,0.000035
17.083478,0.000033
17.122750,0.000023
17.162022,0.000010
17.201295,-0.000002
17.240567,-0.000008
17.279840,-0.000006
17.319112,0.000003
17.358384,0.000016
17.397657,0.000027
17.436929,0.000033
17.476201,0.000031
17.515474,0.000022
17.554746,0.000009
17.594018,-0.000002
17.633291,-0.000008
17.672563,-0.000006
17.711836,0.000002
17.751108,0.000014
17.790380,0.000026
17.829653,0.000031
17.868925,0.000029
17.908197,0.000021
17.947470,0.000008
17.986742,-0.000003
18.026014,-0.000008
18.065287,-0.000007
18.104559,0.000002
18.143832,0.000013
18.183104,0.000024
18.222376,0.000030
18.261649,0.000028
18.300921,0.000020
18.340193,0.000008
18.379466,-0.000003
18.418738,-0.000008
18.458010,-0.000007
18.497283,0.000001
18.536555,0.000012
18.575828,0.000023
18.615100,0.000028
18.654372,0.000026
18.693645,0.000018
18.732917,0.000007
18.772189,-0.000003
18.811462,-0.000008
18.850734,-0.000007
18.890006,0.000001
18.929279,0.000012
18.968551,0.000022
19.007824,0.000027
19.047096,0.000025
19.086368,0.000017
19.125641,0.000007
19.164913,-0.000003
19.204185,-0.000008
19.243458,-0.000007
19.282730,0.000001
19.322002,0.000011
19.361275,0.000020
19.400547,0.000025
19.439820,0.000024
19.479092,0.000016
19.518364,0.000006
19.557637,-0.000003
19.596909,-0.000008
19.636181,-0.000007
19.675454,0.000000
19.714726,0.000010
19.753998,0.000019
19.793271,0.000024
19.832543,0.000023
19.871816,0.000016
19.911088,0.000006
19.950360,-0.000003
19.989633,-0.000008


==> anc/fig7/dmrg_L20_b.csv <==
omega/omega_0,sigma
0.039272,7.500645
0.078545,3.783247
0.117817,2.366595
0.157089,1.549904
0.196362,1.008108
0.235634,0.638348
0.274907,0.394333
0.314179,0.245813
0.353451,0.167008
0.392724,0.134241
0.431996,0.126769
0.471268,0.128353
0.510541,0.128351
0.549813,0.121844
0.589085,0.108744
0.628358,0.092189
0.667630,0.076685
0.706903,0.066449
0.746175,0.064291
0.785447,0.071175
0.824720,0.086385
0.863992,0.108086
0.903264,0.134006
0.942537,0.161995
0.981809,0.190328
1.021081,0.217738
1.060354,0.243257
1.099626,0.266012
1.138899,0.285106
1.178171,0.299646
1.217443,0.308917
1.256716,0.312611
1.295988,0.311013
1.335260,0.305043
1.374533,0.296108
1.413805,0.285803
1.453077,0.275543
1.492350,0.266247
1.531622,0.258174
1.570895,0.250968
1.610167,0.243890
1.649439,0.236164
1.688712,0.227315
1.727984,0.217399
1.767256,0.207036
1.806529,0.197258
1.845801,0.189205
1.885073,0.183790
1.924346,0.181418
1.963618,0.181866
2.002890,0.184342
2.042163,0.187698
2.081435,0.190740
2.120708,0.192514
2.159980,0.192515
2.199252,0.190734
2.238525,0.187575
2.277797,0.183658
2.317069,0.179594
2.356342,0.175796
2.395614,0.172385
2.434886,0.169201
2.474159,0.165909
2.513431,0.162145
2.552704,0.157656
2.591976,0.152383
2.631248,0.146474
2.670521,0.140227
2.709793,0.133991
2.749065,0.128072
2.788338,0.122662
2.827610,0.117819
2.866882,0.113494
2.906155,0.109578
2.945427,0.105965
2.984700,0.102587
3.023972,0.099420
3.063244,0.096465
3.102517,0.093716
3.141789,0.091132
3.181061,0.088624
3.220334,0.086071
3.259606,0.083350
3.298878,0.080380
3.338151,0.077142
3.377423,0.073691
3.416696,0.070134
3.455968,0.066599
3.495240,0.063194
3.534513,0.059978
3.573785,0.056954
3.613057,0.054083
3.652330,0.051311
3.691602,0.048601
3.730874,0.045952
3.770147,0.043402
3.809419,0.041008
3.848692,0.038820
3.887964,0.036852
3.927236,0.035067
3.966509,0.033381
4.005781,0.031692
4.045053,0.029910
4.084326,0.027992
4.123598,0.025964
4.162870,0.023914
4.202143,0.021968
4.241415,0.020252
4.280688,0.018852
4.319960,0.017789
4.359232,0.017012
4.398505,0.016419
4.437777,0.015891
4.477049,0.015328
4.516322,0.014682
4.555594,0.013963
4.594866,0.013238
4.634139,0.012598
4.673411,0.012129
4.712684,0.011885
4.751956,0.011872
4.791228,0.012052
4.830501,0.012358
4.869773,0.012720
4.909045,0.013079
4.948318,0.013404
4.987590,0.013685
5.026862,0.013925
5.066135,0.014128
5.105407,0.014285
5.144680,0.014374
5.183952,0.014369
5.223224,0.014250
5.262497,0.014019
5.301769,0.013702
5.341041,0.013345
5.380314,0.013001
5.419586,0.012709
5.458858,0.012477
5.498131,0.012282
5.537403,0.012069
5.576676,0.011778
5.615948,0.011364
5.655220,0.010820
5.694493,0.010186
5.733765,0.009545
5.773037,0.009001
5.812310,0.008644
5.851582,0.008527
5.890854,0.008645
5.930127,0.008933
5.969399,0.009287
6.008671,0.009587
6.047944,0.009739
6.087216,0.009697
6.126489,0.009471
6.165761,0.009126
6.205033,0.008752
6.244306,0.008437
6.283578,0.008241
6.322850,0.008174
6.362123,0.008200
6.401395,0.008248
6.440667,0.008239
6.479940,0.008112
6.519212,0.007838
6.558485,0.007429
6.597757,0.006928
6.637029,0.006396
6.676302,0.005888
6.715574,0.005442
6.754846,0.005067
6.794119,0.004752
6.833391,0.004471
6.872663,0.004199
6.911936,0.003923
6.951208,0.003646
6.990481,0.003382
7.029753,0.003151
7.069025,0.002966
7.108298,0.002827
7.147570,0.002722
7.186842,0.002626
7.226115,0.002515
7.265387,0.002372
7.304659,0.002194
7.343932,0.001993
7.383204,0.001789
7.422477,0.001605
7.461749,0.001457
7.501021,0.001348
7.540294,0.001269
7.579566,0.001201
7.618838,0.001127
7.658111,0.001036
7.697383,0.000928
7.736655,0.000815
7.775928,0.000716
7.815200,0.000647
7.854473,0.000618
7.893745,0.000626
7.933017,0.000657
7.972290,0.000689
8.011562,0.000703
8.050834,0.000688
8.090107,0.000644
8.129379,0.000584
8.168651,0.000525
8.207924,0.000486
8.247196,0.000475
8.286469,0.000493
8.325741,0.000527
8.365013,0.000560
8.404286,0.000574
8.443558,0.000561
8.482830,0.000521
8.522103,0.000466
8.561375,0.000412
8.600647,0.000374
8.639920,0.000361
8.679192,0.000371
8.718465,0.000395
8.757737,0.000415
8.797009,0.000418
8.836282,0.000396
8.875554,0.000352
8.914826,0.000297
8.954099,0.000247
8.993371,0.000215
9.032643,0.000209
9.071916,0.000227
9.111188,0.000258
9.150461,0.000286
9.189733,0.000299
9.229005,0.000287
9.268278,0.000252
9.307550,0.000206
9.346822,0.000162
9.386095,0.000133
9.425367,0.000127
9.464639,0.000143
9.503912,0.000171
9.543184,0.000198
9.582456,0.000210
9.621729,0.000202
9.661001,0.000174
9.700274,0.000136
9.739546,0.000100
9.778818,0.000079
9.818091,0.000079
9.857363,0.000098
9.896635,0.000128
9.935908,0.000155
9.975180,0.000168
10.014452,0.000161
10.053725,0.000137
10.092997,0.000103
10.132270,0.000071
10.171542,0.000053
10.210814,0.000054
10.250087,0.000073
10.289359,0.000101
10.328631,0.000127
10.367904,0.000139
10.407176,0.000133
10.446448,0.000110
10.485721,0.000078
10.524993,0.000048
10.564266,0.000032
10.603538,0.000034
10.642810,0.000052
10.682083,0.000079
10.721355,0.000104
10.760627,0.000116
10.799900,0.000112
10.839172,0.000091
10.878444,0.000063
10.917717,0.000036
10.956989,0.000021
10.996262,0.000023
11.035534,0.000041
11.074806,0.000066
11.114079,0.000089
11.153351,0.000101
11.192623,0.000097
11.231896,0.000079
11.271168,0.000053
11.310440,0.000029
11.349713,0.000016
11.388985,0.000018
11.428258,0.000035
11.467530,0.000059
11.506802,0.000081
11.546075,0.000092
11.585347,0.000088
11.624619,0.000071
11.663892,0.000047
11.703164,0.000024
11.742436,0.000012
11.781709,0.000014
11.820981,0.000030
11.860254,0.000052
11.899526,0.000072
11.938798,0.000082
11.978071,0.000079
12.017343,0.000063
12.056615,0.000040
12.095888,0.000020
12.135160,0.000009
12.174432,0.000011
12.213705,0.000026
12.252977,0.000046
12.292250,0.000065
12.331522,0.000075
12.370794,0.000071
12.410067,0.000056
12.449339,0.000035
12.488611,0.000015
12.527884,0.000005
12.567156,0.000007
12.606428,0.000021
12.645701,0.000040
12.684973,0.000058
12.724246,0.000067
12.763518,0.000064
12.802790,0.000049
12.842063,0.000030
12.881335,0.000011
12.920607,0.000002
12.959880,0.000004
12.999152,0.000018
13.038424,0.000036
13.077697,0.000053
13.116969,0.000062
13.156242,0.000059
13.195514,0.000045
13.234786,0.000027
13.274059,0.000010
13.313331,0.000001
13.352603,0.000003
13.391876,0.000016
13.431148,0.000033
13.470420,0.000049
13.509693,0.000057
13.548965,0.000055
13.588237,0.000042
13.627510,0.000024
13.666782,0.000008
13.706055,-0.000000
13.745327,0.000002
13.784599,0.000013
13.823872,0.000030
13.863144,0.000045
13.902416,0.000053
13.941689,0.000050
13.980961,0.000038
14.020233,0.000022
14.059506,0.000007
14.098778,-0.000001
14.138051,0.000001
14.177323,0.000012
14.216595,0.000027
14.255868,0.000041
14.295140,0.000049
14.334412,0.000046
14.373685,0.000035
14.412957,0.000019
14.452229,0.000005
14.491502,-0.000003
14.530774,-0.000001
14.570047,0.000010
14.609319,0.000025
14.648591,0.000038
14.687864,0.000045
14.727136,0.000042
14.766408,0.000032
14.805681,0.000017
14.844953,0.000003
14.884225,-0.000004
14.923498,-0.000002
14.962770,0.000009
15.002043,0.000023
15.041315,0.000035
15.080587,0.000042
15.119860,0.000040
15.159132,0.000030
15.198404,0.000015
15.237677,0.000003
15.276949,-0.000004
15.316221,-0.000002
15.355494,0.000008
15.394766,0.000021
15.434039,0.000033
15.473311,0.000040
15.512583,0.000037
15.551856,0.000028
15.591128,0.000014
15.630400,0.000002
15.669673,-0.000004
15.708945,-0.000002
15.748217,0.000007
15.787490,0.000020
15.826762,0.000031
15.866035,0.000037
15.905307,0.000035
15.944579,0.000026
15.983852,0.000013
16.023124,0.000001
16.062396,-0.000005
16.101669,-0.000003
16.140941,0.000006
16.180213,0.000018
16.219486,0.000029
16.258758,0.000034
16.298031,0.000032
16.337303,0.000024
16.376575,0.000012
16.415848,0.000001
16.455120,-0.000005
16.494392,-0.000003
16.533665,0.000005
16.572937,0.000017
16.612209,0.000027
16.651482,0.000032
16.690754,0.000030
16.730027,0.000022
16.769299,0.000011
16.808571,0.000000
16.847844,-0.000005
16.887116,-0.000004
16.926388,0.000004
16.965661,0.000015
17.004933,0.000025
17.044205,0.000030
17.083478,0.000029
17.122750,0.000021
17.162022,0.000010
17.201295,-0.000000
17.240567,-0.000006
17.279840,-0.000004
17.319112,0.000004
17.358384,0.000014
17.397657,0.000024
17.436929,0.000029
17.476201,0.000027
17.515474,0.000019
17.554746,0.000009
17.594018,-0.000001
17.633291,-0.000006
17.672563,-0.000004
17.711836,0.000003
17.751108,0.000013
17.790380,0.000023
17.829653,0.000027
17.868925,0.000026
17.908197,0.000018
17.947470,0.000008
17.986742,-0.000001
18.026014,-0.000006
18.065287,-0.000004
18.104559,0.000003
18.143832,0.000012
18.183104,0.000021
18.222376,0.000026
18.261649,0.000024
18.300921,0.000017
18.340193,0.000008
18.379466,-0.000001
18.418738,-0.000006
18.458010,-0.000004
18.497283,0.000002
18.536555,0.000012
18.575828,0.000020
18.615100,0.000024
18.654372,0.000023
18.693645,0.000016
18.732917,0.000007
18.772189,-0.000001
18.811462,-0.000006
18.850734,-0.000004
18.890006,0.000002
18.929279,0.000011
18.968551,0.000019
19.007824,0.000023
19.047096,0.000022
19.086368,0.000015
19.125641,0.000006
19.164913,-0.000002
19.204185,-0.000006
19.243458,-0.000004
19.282730,0.000002
19.322002,0.000010
19.361275,0.000018
19.400547,0.000022
19.439820,0.000021
19.479092,0.000014
19.518364,0.000006
19.557637,-0.000002
19.596909,-0.000006
19.636181,-0.000005
19.675454,0.000001
19.714726,0.000010
19.753998,0.000017
19.793271,0.000021
19.832543,0.000020
19.871816,0.000014
19.911088,0.000006
19.950360,-0.000002
19.989633,-0.000006


==> anc/fig7/dmrg_L20_c.csv <==
omega/omega_0,sigma
0.039272,7.986406
0.078545,4.032863
0.117817,2.515698
0.157089,1.636166
0.196362,1.052334
0.235634,0.656382
0.274907,0.398873
0.314179,0.246005
0.353451,0.167939
0.392724,0.137084
0.431996,0.129742
0.471268,0.128268
0.510541,0.122297
0.549813,0.108500
0.589085,0.088925
0.628358,0.068476
0.667630,0.052283
0.706903,0.043661
0.746175,0.043132
0.785447,0.048619
0.824720,0.056545
0.863992,0.063358
0.903264,0.066903
0.942537,0.067184
0.981809,0.066311
1.021081,0.067688
1.060354,0.074772
1.099626,0.089830
1.138899,0.113100
1.178171,0.142625
1.217443,0.174760
1.256716,0.205179
1.295988,0.230040
1.335260,0.246931
1.374533,0.255337
1.413805,0.256518
1.453077,0.252883
1.492350,0.247108
1.531622,0.241283
1.570895,0.236368
1.610167,0.232089
1.649439,0.227262
1.688712,0.220408
1.727984,0.210415
1.767256,0.197024
1.806529,0.181002
1.845801,0.163954
1.885073,0.147873
1.924346,0.134596
1.963618,0.125356
2.002890,0.120556
2.042163,0.119827
2.081435,0.122314
2.120708,0.127056
2.159980,0.133331
2.199252,0.140823
2.238525,0.149574
2.277797,0.159752
2.317069,0.171338
2.356342,0.183853
2.395614,0.196249
2.434886,0.207011
2.474159,0.214445
2.513431,0.217079
2.552704,0.214040
2.591976,0.205302
2.631248,0.191725
2.670521,0.174882
2.709793,0.156717
2.749065,0.139149
2.788338,0.123721
2.827610,0.111377
2.866882,0.102406
2.906155,0.096547
2.945427,0.093189
2.984700,0.091591
3.023972,0.091063
3.063244,0.091070
3.102517,0.091239
3.141789,0.091319
3.181061,0.091118
3.220334,0.090468
3.259606,0.089216
3.298878,0.087268
3.338151,0.084628
3.377423,0.081430
3.416696,0.077923
3.455968,0.074412
3.495240,0.071170
3.534513,0.068347
3.573785,0.065917
3.613057,0.063680
3.652330,0.061323
3.691602,0.058520
3.730874,0.055043
3.770147,0.050846
3.809419,0.046084
3.848692,0.041081
3.887964,0.036236
3.927236,0.031914
3.966509,0.028355
4.005781,0.025627
4.045053,0.023629
4.084326,0.022149
4.123598,0.020954
4.162870,0.019860
4.202143,0.018788
4.241415,0.017761
4.280688,0.016873
4.319960,0.016229
4.359232,0.015885
4.398505,0.015818
4.437777,0.015931
4.477049,0.016087
4.516322,0.016159
4.555594,0.016081
4.594866,0.015874
4.634139,0.015629
4.673411,0.015478
4.712684,0.015532
4.751956,0.015839
4.791228,0.016356
4.830501,0.016963
4.869773,0.017495
4.909045,0.017800
4.948318,0.017786
4.987590,0.017455
5.026862,0.016895
5.066135,0.016249
5.105407,0.015669
5.144680,0.015260
5.183952,0.015055
5.223224,0.015002
5.262497,0.014997
5.301769,0.014917
5.341041,0.014669
5.380314,0.014219
5.419586,0.013605
5.458858,0.012913
5.498131,0.012249
5.537403,0.011702
5.576676,0.011313
5.615948,0.011069
5.655220,0.010912
5.694493,0.010768
5.733765,0.010578
5.773037,0.010318
5.812310,0.010006
5.851582,0.009695
5.890854,0.009444
5.930127,0.009296
5.969399,0.009257
6.008671,0.009294
6.047944,0.009344
6.087216,0.009338
6.126489,0.009226
6.165761,0.008994
6.205033,0.008667
6.244306,0.008298
6.283578,0.007951
6.322850,0.007672
6.362123,0.007478
6.401395,0.007347
6.440667,0.007233
6.479940,0.007080
6.519212,0.006846
6.558485,0.006518
6.597757,0.006114
6.637029,0.005680
6.676302,0.005267
6.715574,0.004919
6.754846,0.004652
6.794119,0.004456
6.833391,0.004297
6.872663,0.004132
6.911936,0.003927
6.951208,0.003671
6.990481,0.003376
7.029753,0.003070
7.069025,0.002792
7.108298,0.002567
7.147570,0.002405
7.186842,0.002291
7.226115,0.002196
7.265387,0.002088
7.304659,0.001944
7.343932,0.001760
7.383204,0.001552
7.422477,0.001352
7.461749,0.001191
7.501021,0.001091
7.540294,0.001056
7.579566,0.001067
7.618838,0.001094
7.658111,0.001105
7.697383,0.001076
7.736655,0.001002
7.775928,0.000897
7.815200,0.000789
7.854473,0.000707
7.893745,0.000669
7.933017,0.000680
7.972290,0.000723
8.011562,0.000773
8.050834,0.000801
8.090107,0.000787
8.129379,0.000730
8.168651,0.000641
8.207924,0.000547
8.247196,0.000475
8.286469,0.000442
8.325741,0.000452
8.365013,0.000492
8.404286,0.000537
8.443558,0.000563
8.482830,0.000553
8.522103,0.000505
8.561375,0.000431
8.600647,0.000353
8.639920,0.000296
8.679192,0.000274
8.718465,0.000291
8.757737,0.000333
8.797009,0.000379
8.836282,0.000406
8.875554,0.000399
8.914826,0.000357
8.954099,0.000291
8.993371,0.000223
9.032643,0.000173
9.071916,0.000155
9.111188,0.000172
9.150461,0.000212
9.189733,0.000256
9.229005,0.000284
9.268278,0.000281
9.307550,0.000246
9.346822,0.000191
9.386095,0.000133
9.425367,0.000092
9.464639,0.000082
9.503912,0.000102
9.543184,0.000143
9.582456,0.000186
9.621729,0.000214
9.661001,0.000214
9.700274,0.000184
9.739546,0.000136
9.778818,0.000085
9.818091,0.000051
9.857363,0.000043
9.896635,0.000064
9.935908,0.000103
9.975180,0.000143
10.014452,0.000169
10.053725,0.000169
10.092997,0.000143
10.132270,0.000099
10.171542,0.000055
10.210814,0.000025
10.250087,0.000020
10.289359,0.000042
10.328631,0.000080
10.367904,0.000119
10.407176,0.000144
10.446448,0.000145
10.485721,0.000121
10.524993,0.000082
10.564266,0.000041
10.603538,0.000014
10.642810,0.000011
10.682083,0.000031
10.721355,0.000066
10.760627,0.000103
10.799900,0.000126
10.839172,0.000127
10.878444,0.000106
10.917717,0.000069
10.956989,0.000032
10.996262,0.000008
11.035534,0.000005
11.074806,0.000024
11.114079,0.000056
11.153351,0.000090
11.192623,0.000111
11.231896,0.000112
11.271168,0.000092
11.310440,0.000058
11.349713,0.000024
11.388985,0.000002
11.428258,0.000000
11.467530,0.000019
11.506802,0.000050
11.546075,0.000081
11.585347,0.000101
11.624619,0.000102
11.663892,0.000083
11.703164,0.000051
11.742436,0.000019
11.781709,-0.000001
11.820981,-0.000003
11.860254,0.000014
11.899526,0.000042
11.938798,0.000071
11.978071,0.000090
12.017343,0.000090
12.056615,0.000072
12.095888,0.000043
12.135160,0.000013
12.174432,-0.000006
12.213705,-0.000007
12.252977,0.000009
12.292250,0.000036
12.331522,0.000063
12.370794,0.000081
12.410067,0.000081
12.449339,0.000065
12.488611,0.000038
12.527884,0.000011
12.567156,-0.000007
12.606428,-0.000008
12.645701,0.000007
12.684973,0.000032
12.724246,0.000058
12.763518,0.000074
12.802790,0.000074
12.842063,0.000059
12.881335,0.000033
12.920607,0.000008
12.959880,-0.000008
12.999152,-0.000009
13.038424,0.000005
13.077697,0.000029
13.116969,0.000054
13.156242,0.000069
13.195514,0.000069
13.234786,0.000054
13.274059,0.000030
13.313331,0.000006
13.352603,-0.000009
13.391876,-0.000010
13.431148,0.000004
13.470420,0.000026
13.509693,0.000049
13.548965,0.000063
13.588237,0.000063
13.627510,0.000049
13.666782,0.000026
13.706055,0.000004
13.745327,-0.000010
13.784599,-0.000011
13.823872,0.000002
13.863144,0.000023
13.902416,0.000045
13.941689,0.000058
13.980961,0.000058
14.020233,0.000045
14.059506,0.000024
14.098778,0.000003
14.138051,-0.000010
14.177323,-0.000011
14.216595,0.000001
14.255868,0.000022
14.295140,0.000042
14.334412,0.000054
14.373685,0.000054
14.412957,0.000041
14.452229,0.000021
14.491502,0.000001
14.530774,-0.000011
14.570047,-0.000011
14.609319,0.000000
14.648591,0.000020
14.687864,0.000039
14.727136,0.000050
14.766408,0.000050
14.805681,0.000039
14.844953,0.000020
14.884225,0.000001
14.923498,-0.000011
14.962770,-0.000012
15.002043,-0.000000
15.041315,0.000018
15.080587,0.000036
15.119860,0.000047
15.159132,0.000047
15.198404,0.000036
15.237677,0.000018
15.276949,-0.000000
15.316221,-0.000012
15.355494,-0.000012
15.394766,-0.000001
15.434039,0.000016
15.473311,0.000033
15.512583,0.000043
15.551856,0.000043
15.591128,0.000033
15.630400,0.000016
15.669673,-0.000001
15.708945,-0.000011
15.748217,-0.000011
15.787490,-0.000001
15.826762,0.000015
15.866035,0.000031
15.905307,0.000041
15.944579,0.000041
15.983852,0.000031
16.023124,0.000015
16.062396,-0.000001
16.101669,-0.000011
16.140941,-0.000011
16.180213,-0.000002
16.219486,0.000014
16.258758,0.000029
16.298031,0.000039
16.337303,0.000038
16.376575,0.000029
16.415848,0.000013
16.455120,-0.000002
16.494392,-0.000011
16.533665,-0.000011
16.572937,-0.000002
16.612209,0.000013
16.651482,0.000027
16.690754,0.000036
16.730027,0.000036
16.769299,0.000027
16.808571,0.000012
16.847844,-0.000002
16.887116,-0.000011
16.926388,-0.000011
16.965661,-0.000002
17.004933,0.000012
17.044205,0.000026
17.083478,0.000034
17.122750,0.000034
17.162022,0.000025
17.201295,0.000011
17.240567,-0.000003
17.279840,-0.000011
17.319112,-0.000011
17.358384,-0.000003
17.397657,0.000011
17.436929,0.000024
17.476201,0.000032
17.515474,0.000032
17.554746,0.000024
17.594018,0.000010
17.633291,-0.000003
17.672563,-0.000011
17.711836,-0.000011
17.751108,-0.000003
17.790380,0.000010
17.829653,0.000023
17.868925,0.000031
17.908197,0.000031
17.947470,0.000023
17.986742,0.000010
18.026014,-0.000003
18.065287,-0.000011
18.104559,-0.000011
18.143832,-0.000003
18.183104,0.000009
18.222376,0.000022
18.261649,0.000029
18.300921,0.000029
18.340193,0.000021
18.379466,0.000009
18.418738,-0.000003
18.458010,-0.000010
18.497283,-0.000010
18.536555,-0.000003
18.575828,0.000009
18.615100,0.000020
18.654372,0.000027
18.693645,0.000027
18.732917,0.000020
18.772189,0.000008
18.811462,-0.000003
18.850734,-0.000010
18.890006,-0.000010
18.929279,-0.000003
18.968551,0.000008
19.007824,0.000019
19.047096,0.000026
19.086368,0.000026
19.125641,0.000019
19.164913,0.000008
19.204185,-0.000003
19.243458,-0.000010
19.282730,-0.000010
19.322002,-0.000003
19.361275,0.000008
19.400547,0.000018
19.439820,0.000025
19.479092,0.000025
19.518364,0.000018
19.557637,0.000007
19.596909,-0.000003
19.636181,-0.000010
19.675454,-0.000010
19.714726,-0.000003
19.753998,0.000007
19.793271,0.000018
19.832543,0.000024
19.871816,0.000024
19.911088,0.000017
19.950360,0.000007
19.989633,-0.000003


==> anc/fig7/dmrg_L40_a.csv <==
omega/omega_0,sigma
0.039272,2.354348
0.078545,1.120939
0.117817,0.664315
0.157089,0.415830
0.196362,0.264483
0.235634,0.172603
0.274907,0.121182
0.314179,0.096979
0.353451,0.089232
0.392724,0.089256
0.431996,0.090855
0.471268,0.090695
0.510541,0.088258
0.549813,0.085299
0.589085,0.084899
0.628358,0.090344
0.667630,0.104092
0.706903,0.127058
0.746175,0.158351
0.785447,0.195477
0.824720,0.234914
0.863992,0.272866
0.903264,0.306010
0.942537,0.332055
0.981809,0.350004
1.021081,0.360101
1.060354,0.363531
1.099626,0.361982
1.138899,0.357194
1.178171,0.350620
1.217443,0.343234
1.256716,0.335529
1.295988,0.327638
1.335260,0.319516
1.374533,0.311124
1.413805,0.302545
1.453077,0.294015
1.492350,0.285874
1.531622,0.278471
1.570895,0.272052
1.610167,0.266691
1.649439,0.262261
1.688712,0.258467
1.727984,0.254920
1.767256,0.251230
1.806529,0.247083
1.845801,0.242307
1.885073,0.236878
1.924346,0.230906
1.963618,0.224583
2.002890,0.218123
2.042163,0.211708
2.081435,0.205443
2.120708,0.199345
2.159980,0.193348
2.199252,0.187335
2.238525,0.181183
2.277797,0.174805
2.317069,0.168192
2.356342,0.161433
2.395614,0.154708
2.434886,0.148262
2.474159,0.142355
2.513431,0.137203
2.552704,0.132924
2.591976,0.129502
2.631248,0.126784
2.670521,0.124503
2.709793,0.122337
2.749065,0.119980
2.788338,0.117210
2.827610,0.113936
2.866882,0.110215
2.906155,0.106221
2.945427,0.102196
2.984700,0.098373
3.023972,0.094912
3.063244,0.091858
3.102517,0.089131
3.141789,0.086559
3.181061,0.083930
3.220334,0.081060
3.259606,0.077849
3.298878,0.074307
3.338151,0.070550
3.377423,0.066763
3.416696,0.063149
3.455968,0.059869
3.495240,0.057003
3.534513,0.054541
3.573785,0.052393
3.613057,0.050425
3.652330,0.048507
3.691602,0.046544
3.730874,0.044499
3.770147,0.042390
3.809419,0.040269
3.848692,0.038193
3.887964,0.036199
3.927236,0.034287
3.966509,0.032424
4.005781,0.030566
4.045053,0.028675
4.084326,0.026747
4.123598,0.024817
4.162870,0.022958
4.202143,0.021255
4.241415,0.019785
4.280688,0.018588
4.319960,0.017657
4.359232,0.016938
4.398505,0.016348
4.437777,0.015804
4.477049,0.015244
4.516322,0.014649
4.555594,0.014044
4.594866,0.013485
4.634139,0.013041
4.673411,0.012762
4.712684,0.012666
4.751956,0.012725
4.791228,0.012877
4.830501,0.013039
4.869773,0.013133
4.909045,0.013105
4.948318,0.012936
4.987590,0.012646
5.026862,0.012282
5.066135,0.011901
5.105407,0.011553
5.144680,0.011272
5.183952,0.011064
5.223224,0.010916
5.262497,0.010803
5.301769,0.010699
5.341041,0.010586
5.380314,0.010456
5.419586,0.010314
5.458858,0.010168
5.498131,0.010028
5.537403,0.009899
5.576676,0.009782
5.615948,0.009674
5.655220,0.009574
5.694493,0.009484
5.733765,0.009409
5.773037,0.009359
5.812310,0.009338
5.851582,0.009347
5.890854,0.009374
5.930127,0.009401
5.969399,0.009404
6.008671,0.009362
6.047944,0.009264
6.087216,0.009114
6.126489,0.008926
6.165761,0.008726
6.205033,0.008541
6.244306,0.008389
6.283578,0.008276
6.322850,0.008194
6.362123,0.008124
6.401395,0.008040
6.440667,0.007920
6.479940,0.007754
6.519212,0.007542
6.558485,0.007299
6.597757,0.007043
6.637029,0.006793
6.676302,0.006560
6.715574,0.006345
6.754846,0.006137
6.794119,0.005920
6.833391,0.005678
6.872663,0.005400
6.911936,0.005087
6.951208,0.004746
6.990481,0.004393
7.029753,0.004045
7.069025,0.003715
7.108298,0.003411
7.147570,0.003132
7.186842,0.002875
7.226115,0.002633
7.265387,0.002402
7.304659,0.002182
7.343932,0.001980
7.383204,0.001801
7.422477,0.001651
7.461749,0.001533
7.501021,0.001441
7.540294,0.001367
7.579566,0.001300
7.618838,0.001228
7.658111,0.001148
7.697383,0.001059
7.736655,0.000967
7.775928,0.000882
7.815200,0.000812
7.854473,0.000760
7.893745,0.000727
7.933017,0.000706
7.972290,0.000688
8.011562,0.000667
8.050834,0.000638
8.090107,0.000600
8.129379,0.000560
8.168651,0.000524
8.207924,0.000498
8.247196,0.000487
8.286469,0.000488
8.325741,0.000495
8.365013,0.000501
8.404286,0.000499
8.443558,0.000485
8.482830,0.000460
8.522103,0.000428
8.561375,0.000398
8.600647,0.000375
8.639920,0.000363
8.679192,0.000362
8.718465,0.000368
8.757737,0.000374
8.797009,0.000375
8.836282,0.000367
8.875554,0.000350
8.914826,0.000329
8.954099,0.000309
8.993371,0.000294
9.032643,0.000288
9.071916,0.000288
9.111188,0.000292
9.150461,0.000293
9.189733,0.000287
9.229005,0.000272
9.268278,0.000250
9.307550,0.000225
9.346822,0.000202
9.386095,0.000187
9.425367,0.000181
9.464639,0.000184
9.503912,0.000191
9.543184,0.000196
9.582456,0.000195
9.621729,0.000186
9.661001,0.000170
9.700274,0.000151
9.739546,0.000134
9.778818,0.000124
9.818091,0.000121
9.857363,0.000126
9.896635,0.000134
9.935908,0.000141
9.975180,0.000141
10.014452,0.000134
10.053725,0.000121
10.092997,0.000104
10.132270,0.000090
10.171542,0.000082
10.210814,0.000081
10.250087,0.000088
10.289359,0.000097
10.328631,0.000105
10.367904,0.000108
10.407176,0.000103
10.446448,0.000093
10.485721,0.000079
10.524993,0.000068
10.564266,0.000062
10.603538,0.000063
10.642810,0.000070
10.682083,0.000080
10.721355,0.000089
10.760627,0.000092
10.799900,0.000088
10.839172,0.000079
10.878444,0.000067
10.917717,0.000056
10.956989,0.000050
10.996262,0.000051
11.035534,0.000057
11.074806,0.000066
11.114079,0.000074
11.153351,0.000076
11.192623,0.000072
11.231896,0.000063
11.271168,0.000052
11.310440,0.000042
11.349713,0.000036
11.388985,0.000038
11.428258,0.000044
11.467530,0.000054
11.506802,0.000062
11.546075,0.000066
11.585347,0.000064
11.624619,0.000057
11.663892,0.000047
11.703164,0.000039
11.742436,0.000035
11.781709,0.000037
11.820981,0.000043
11.860254,0.000051
11.899526,0.000058
11.938798,0.000061
11.978071,0.000059
12.017343,0.000052
12.056615,0.000042
12.095888,0.000034
12.135160,0.000030
12.174432,0.000031
12.213705,0.000037
12.252977,0.000045
12.292250,0.000052
12.331522,0.000055
12.370794,0.000053
12.410067,0.000046
12.449339,0.000037
12.488611,0.000030
12.527884,0.000026
12.567156,0.000027
12.606428,0.000033
12.645701,0.000040
12.684973,0.000046
12.724246,0.000048
12.763518,0.000046
12.802790,0.000039
12.842063,0.000031
12.881335,0.000024
12.920607,0.000020
12.959880,0.000021
12.999152,0.000027
13.038424,0.000034
13.077697,0.000040
13.116969,0.000042
13.156242,0.000040
13.195514,0.000034
13.234786,0.000027
13.274059,0.000020
13.313331,0.000017
13.352603,0.000019
13.391876,0.000024
13.431148,0.000031
13.470420,0.000036
13.509693,0.000039
13.548965,0.000037
13.588237,0.000032
13.627510,0.000025
13.666782,0.000019
13.706055,0.000016
13.745327,0.000017
13.784599,0.000022
13.823872,0.000028
13.863144,0.000034
13.902416,0.000036
13.941689,0.000035
13.980961,0.000030
14.020233,0.000023
14.059506,0.000017
14.098778,0.000015
14.138051,0.000016
14.177323,0.000020
14.216595,0.000026
14.255868,0.000031
14.295140,0.000034
14.334412,0.000032
14.373685,0.000027
14.412957,0.000021
14.452229,0.000015
14.491502,0.000012
14.530774,0.000014
14.570047,0.000018
14.609319,0.000023
14.648591,0.000028
14.687864,0.000030
14.727136,0.000028
14.766408,0.000024
14.805681,0.000018
14.844953,0.000013
14.884225,0.000010
14.923498,0.000012
14.962770,0.000016
15.002043,0.000021
15.041315,0.000026
15.080587,0.000028
15.119860,0.000027
15.159132,0.000022
15.198404,0.000017
15.237677,0.000012
15.276949,0.000010
15.316221,0.000011
15.355494,0.000015
15.394766,0.000020
15.434039,0.000024
15.473311,0.000026
15.512583,0.000025
15.551856,0.000021
15.591128,0.000015
15.630400,0.000010
15.669673,0.000008
15.708945,0.000009
15.748217,0.000013
15.787490,0.000018
15.826762,0.000022
15.866035,0.000024
15.905307,0.000022
15.944579,0.000018
15.983852,0.000013
16.023124,0.000009
16.062396,0.000007
16.101669,0.000008
16.140941,0.000012
16.180213,0.000016
16.219486,0.000020
16.258758,0.000022
16.298031,0.000021
16.337303,0.000017
16.376575,0.000012
16.415848,0.000008
16.455120,0.000006
16.494392,0.000007
16.533665,0.000011
16.572937,0.000015
16.612209,0.000019
16.651482,0.000021
16.690754,0.000019
16.730027,0.000016
16.769299,0.000012
16.808571,0.000008
16.847844,0.000006
16.887116,0.000007
16.926388,0.000010
16.965661,0.000014
17.004933,0.000018
17.044205,0.000020
17.083478,0.000019
17.122750,0.000015
17.162022,0.000011
17.201295,0.000007
17.240567,0.000005
17.279840,0.000006
17.319112,0.000009
17.358384,0.000013
17.397657,0.000017
17.436929,0.000018
17.476201,0.000017
17.515474,0.000014
17.554746,0.000010
17.594018,0.000006
17.633291,0.000004
17.672563,0.000005
17.711836,0.000008
17.751108,0.000012
17.790380,0.000015
17.829653,0.000017
17.868925,0.000016
17.908197,0.000013
17.947470,0.000009
17.986742,0.000006
18.026014,0.000004
18.065287,0.000005
18.104559,0.000008
18.143832,0.000011
18.183104,0.000015
18.222376,0.000016
18.261649,0.000015
18.300921,0.000012
18.340193,0.000008
18.379466,0.000005
18.418738,0.000003
18.458010,0.000004
18.497283,0.000007
18.536555,0.000010
18.575828,0.000013
18.615100,0.000015
18.654372,0.000014
18.693645,0.000011
18.732917,0.000008
18.772189,0.000005
18.811462,0.000003
18.850734,0.000004
18.890006,0.000006
18.929279,0.000010
18.968551,0.000013
19.007824,0.000014
19.047096,0.000013
19.086368,0.000011
19.125641,0.000007
19.164913,0.000004
19.204185,0.000003
19.243458,0.000003
19.282730,0.000006
19.322002,0.000009
19.361275,0.000012
19.400547,0.000013
19.439820,0.000012
19.479092,0.000010
19.518364,0.000007
19.557637,0.000004
19.596909,0.000002
19.636181,0.000003
19.675454,0.000006
19.714726,0.000009
19.753998,0.000011
19.793271,0.000013
19.832543,0.000012
19.871816,0.000010
19.911088,0.000006
19.950360,0.000004
19.989633,0.000002


==> anc/fig7/dmrg_L40_b.csv <==
omega/omega_0,sigma
0.039272,2.463072
0.078545,1.173229
0.117817,0.696292
0.157089,0.435151
0.196362,0.272905
0.235634,0.170285
0.274907,0.108353
0.314179,0.074770
0.353451,0.059920
0.392724,0.055990
0.431996,0.056943
0.471268,0.058640
0.510541,0.058802
0.549813,0.056749
0.589085,0.052967
0.628358,0.048609
0.667630,0.045046
0.706903,0.043555
0.746175,0.045140
0.785447,0.050497
0.824720,0.060030
0.863992,0.073882
0.903264,0.091931
0.942537,0.113742
0.981809,0.138506
1.021081,0.165021
1.060354,0.191740
1.099626,0.216925
1.138899,0.238882
1.178171,0.256228
1.217443,0.268138
1.256716,0.274479
1.295988,0.275803
1.335260,0.273199
1.374533,0.268026
1.413805,0.261600
1.453077,0.254931
1.492350,0.248553
1.531622,0.242508
1.570895,0.236468
1.610167,0.229950
1.649439,0.222561
1.688712,0.214191
1.727984,0.205112
1.767256,0.195939
1.806529,0.187492
1.845801,0.180587
1.885073,0.175829
1.924346,0.173456
1.963618,0.173291
2.002890,0.174786
2.042163,0.177166
2.081435,0.179602
2.120708,0.181396
2.159980,0.182092
2.199252,0.181532
2.238525,0.179823
2.277797,0.177249
2.317069,0.174154
2.356342,0.170837
2.395614,0.167479
2.434886,0.164115
2.474159,0.160663
2.513431,0.156969
2.552704,0.152877
2.591976,0.148285
2.631248,0.143180
2.670521,0.137646
2.709793,0.131851
2.749065,0.126011
2.788338,0.120355
2.827610,0.115086
2.866882,0.110355
2.906155,0.106243
2.945427,0.102752
2.984700,0.099809
3.023972,0.097284
3.063244,0.095006
3.102517,0.092791
3.141789,0.090476
3.181061,0.087937
3.220334,0.085115
3.259606,0.082017
3.298878,0.078710
3.338151,0.075296
3.377423,0.071889
3.416696,0.068577
3.455968,0.065410
3.495240,0.062390
3.534513,0.059478
3.573785,0.056620
3.613057,0.053767
3.652330,0.050903
3.691602,0.048052
3.730874,0.045277
3.770147,0.042654
3.809419,0.040254
3.848692,0.038113
3.887964,0.036216
3.927236,0.034501
3.966509,0.032871
4.005781,0.031223
4.045053,0.029478
4.084326,0.027603
4.123598,0.025624
4.162870,0.023615
4.202143,0.021679
4.241415,0.019920
4.280688,0.018417
4.319960,0.017200
4.359232,0.016252
4.398505,0.015517
4.437777,0.014916
4.477049,0.014375
4.516322,0.013843
4.555594,0.013301
4.594866,0.012765
4.634139,0.012273
4.673411,0.011872
4.712684,0.011604
4.751956,0.011492
4.791228,0.011541
4.830501,0.011730
4.869773,0.012029
4.909045,0.012396
4.948318,0.012790
4.987590,0.013171
5.026862,0.013502
5.066135,0.013751
5.105407,0.013895
5.144680,0.013919
5.183952,0.013821
5.223224,0.013617
5.262497,0.013337
5.301769,0.013020
5.341041,0.012706
5.380314,0.012428
5.419586,0.012199
5.458858,0.012008
5.498131,0.011826
5.537403,0.011610
5.576676,0.011321
5.615948,0.010938
5.655220,0.010467
5.694493,0.009944
5.733765,0.009428
5.773037,0.008987
5.812310,0.008681
5.851582,0.008542
5.890854,0.008569
5.930127,0.008722
5.969399,0.008936
6.008671,0.009139
6.047944,0.009265
6.087216,0.009277
6.126489,0.009168
6.165761,0.008965
6.205033,0.008715
6.244306,0.008469
6.283578,0.008270
6.322850,0.008137
6.362123,0.008063
6.401395,0.008017
6.440667,0.007960
6.479940,0.007848
6.519212,0.007653
6.558485,0.007364
6.597757,0.006991
6.637029,0.006559
6.676302,0.006098
6.715574,0.005641
6.754846,0.005210
6.794119,0.004818
6.833391,0.004467
6.872663,0.004153
6.911936,0.003870
6.951208,0.003613
6.990481,0.003379
7.029753,0.003169
7.069025,0.002984
7.108298,0.002821
7.147570,0.002676
7.186842,0.002542
7.226115,0.002409
7.265387,0.002272
7.304659,0.002124
7.343932,0.001968
7.383204,0.001806
7.422477,0.001647
7.461749,0.001497
7.501021,0.001361
7.540294,0.001241
7.579566,0.001137
7.618838,0.001045
7.658111,0.000962
7.697383,0.000887
7.736655,0.000819
7.775928,0.000760
7.815200,0.000712
7.854473,0.000677
7.893745,0.000654
7.933017,0.000640
7.972290,0.000630
8.011562,0.000621
8.050834,0.000609
8.090107,0.000592
8.129379,0.000573
8.168651,0.000553
8.207924,0.000535
8.247196,0.000522
8.286469,0.000515
8.325741,0.000510
8.365013,0.000507
8.404286,0.000500
8.443558,0.000490
8.482830,0.000474
8.522103,0.000455
8.561375,0.000436
8.600647,0.000418
8.639920,0.000404
8.679192,0.000392
8.718465,0.000381
8.757737,0.000370
8.797009,0.000354
8.836282,0.000335
8.875554,0.000312
8.914826,0.000288
8.954099,0.000267
8.993371,0.000251
9.032643,0.000242
9.071916,0.000238
9.111188,0.000237
9.150461,0.000237
9.189733,0.000234
9.229005,0.000227
9.268278,0.000216
9.307550,0.000202
9.346822,0.000189
9.386095,0.000179
9.425367,0.000173
9.464639,0.000170
9.503912,0.000170
9.543184,0.000169
9.582456,0.000166
9.621729,0.000159
9.661001,0.000149
9.700274,0.000138
9.739546,0.000127
9.778818,0.000120
9.818091,0.000117
9.857363,0.000117
9.896635,0.000119
9.935908,0.000120
9.975180,0.000118
10.014452,0.000113
10.053725,0.000105
10.092997,0.000097
10.132270,0.000089
10.171542,0.000085
10.210814,0.000084
10.250087,0.000086
10.289359,0.000090
10.328631,0.000092
10.367904,0.000091
10.407176,0.000087
10.446448,0.000080
10.485721,0.000072
10.524993,0.000066
10.564266,0.000063
10.603538,0.000063
10.642810,0.000067
10.682083,0.000071
10.721355,0.000074
10.760627,0.000074
10.799900,0.000072
10.839172,0.000066
10.878444,0.000059
10.917717,0.000054
10.956989,0.000051
10.996262,0.000052
11.035534,0.000055
11.074806,0.000059
11.114079,0.000063
11.153351,0.000063
11.192623,0.000061
11.231896,0.000057
11.271168,0.000051
11.310440,0.000047
11.349713,0.000045
11.388985,0.000046
11.428258,0.000050
11.467530,0.000054
11.506802,0.000056
11.546075,0.000057
11.585347,0.000055
11.624619,0.000050
11.663892,0.000045
11.703164,0.000041
11.742436,0.000040
11.781709,0.000041
11.820981,0.000044
11.860254,0.000048
11.899526,0.000050
11.938798,0.000051
11.978071,0.000048
12.017343,0.000044
12.056615,0.000039
12.095888,0.000035
12.135160,0.000033
12.174432,0.000034
12.213705,0.000037
12.252977,0.000041
12.292250,0.000043
12.331522,0.000044
12.370794,0.000041
12.410067,0.000037
12.449339,0.000033
12.488611,0.000030
12.527884,0.000028
12.567156,0.000029
12.606428,0.000032
12.645701,0.000036
12.684973,0.000038
12.724246,0.000038
12.763518,0.000036
12.802790,0.000032
12.842063,0.000028
12.881335,0.000025
12.920607,0.000024
12.959880,0.000026
12.999152,0.000029
13.038424,0.000032
13.077697,0.000034
13.116969,0.000035
13.156242,0.000033
13.195514,0.000029
13.234786,0.000026
13.274059,0.000023
13.313331,0.000022
13.352603,0.000023
13.391876,0.000026
13.431148,0.000029
13.470420,0.000031
13.509693,0.000032
13.548965,0.000030
13.588237,0.000027
13.627510,0.000023
13.666782,0.000020
13.706055,0.000020
13.745327,0.000021
13.784599,0.000024
13.823872,0.000027
13.863144,0.000029
13.902416,0.000029
13.941689,0.000027
13.980961,0.000024
14.020233,0.000021
14.059506,0.000018
14.098778,0.000017
14.138051,0.000019
14.177323,0.000021
14.216595,0.000024
14.255868,0.000026
14.295140,0.000026
14.334412,0.000024
14.373685,0.000021
14.412957,0.000018
14.452229,0.000016
14.491502,0.000015
14.530774,0.000016
14.570047,0.000019
14.609319,0.000022
14.648591,0.000024
14.687864,0.000024
14.727136,0.000022
14.766408,0.000019
14.805681,0.000016
14.844953,0.000014
14.884225,0.000014
14.923498,0.000015
14.962770,0.000018
15.002043,0.000020
15.041315,0.000022
15.080587,0.000022
15.119860,0.000021
15.159132,0.000018
15.198404,0.000015
15.237677,0.000013
15.276949,0.000012
15.316221,0.000014
15.355494,0.000016
15.394766,0.000019
15.434039,0.000020
15.473311,0.000020
15.512583,0.000019
15.551856,0.000016
15.591128,0.000014
15.630400,0.000012
15.669673,0.000011
15.708945,0.000012
15.748217,0.000015
15.787490,0.000017
15.826762,0.000019
15.866035,0.000019
15.905307,0.000017
15.944579,0.000015
15.983852,0.000012
16.023124,0.000010
16.062396,0.000010
16.101669,0.000011
16.140941,0.000013
16.180213,0.000016
16.219486,0.000017
16.258758,0.000017
16.298031,0.000016
16.337303,0.000013
16.376575,0.000011
16.415848,0.000009
16.455120,0.000009
16.494392,0.000010
16.533665,0.000012
16.572937,0.000014
16.612209,0.000016
16.651482,0.000016
16.690754,0.000015
16.730027,0.000012
16.769299,0.000010
16.808571,0.000009
16.847844,0.000008
16.887116,0.000009
16.926388,0.000011
16.965661,0.000014
17.004933,0.000015
17.044205,0.000015
17.083478,0.000014
17.122750,0.000011
17.162022,0.000009
17.201295,0.000008
17.240567,0.000007
17.279840,0.000009
17.319112,0.000011
17.358384,0.000013
17.397657,0.000014
17.436929,0.000014
17.476201,0.000013
17.515474,0.000011
17.554746,0.000009
17.594018,0.000007
17.633291,0.000007
17.672563,0.000008
17.711836,0.000010
17.751108,0.000012
17.790380,0.000013
17.829653,0.000013
17.868925,0.000012
17.908197,0.000010
17.947470,0.000008
17.986742,0.000007
18.026014,0.000006
18.065287,0.000007
18.104559,0.000009
18.143832,0.000011
18.183104,0.000012
18.222376,0.000012
18.261649,0.000011
18.300921,0.000009
18.340193,0.000007
18.379466,0.000006
18.418738,0.000006
18.458010,0.000007
18.497283,0.000008
18.536555,0.000010
18.575828,0.000011
18.615100,0.000011
18.654372,0.000010
18.693645,0.000008
18.732917,0.000007
18.772189,0.000005
18.811462,0.000005
18.850734,0.000006
18.890006,0.000008
18.929279,0.000010
18.968551,0.000011
19.007824,0.000011
19.047096,0.000010
19.086368,0.000008
19.125641,0.000006
19.164913,0.000005
19.204185,0.000005
19.243458,0.000006
19.282730,0.000007
19.322002,0.000009
19.361275,0.000010
19.400547,0.000010
19.439820,0.000009
19.479092,0.000007
19.518364,0.000006
19.557637,0.000004
19.596909,0.000004
19.636181,0.000005
19.675454,0.000007
19.714726,0.000008
19.753998,0.000009
19.793271,0.000010
19.832543,0.000009
19.871816,0.000007
19.911088,0.000005
19.950360,0.000004
19.989633,0.000004


==> anc/fig7/dmrg_L40_c.csv <==
omega/omega_0,sigma
0.039272,2.605146
0.078545,1.242734
0.117817,0.729477
0.157089,0.443199
0.196362,0.263947
0.235634,0.152057
0.274907,0.087831
0.314179,0.057169
0.353451,0.047910
0.392724,0.049500
0.431996,0.053684
0.471268,0.055182
0.510541,0.051883
0.549813,0.044405
0.589085,0.035125
0.628358,0.026958
0.667630,0.022227
0.706903,0.021911
0.746175,0.025458
0.785447,0.031135
0.824720,0.036766
0.863992,0.040579
0.903264,0.041882
0.942537,0.041349
0.981809,0.040837
1.021081,0.042810
1.060354,0.049552
1.099626,0.062434
1.138899,0.081447
1.178171,0.105151
1.217443,0.131036
1.256716,0.156170
1.295988,0.177936
1.335260,0.194638
1.374533,0.205795
1.413805,0.212067
1.453077,0.214862
1.492350,0.215765
1.531622,0.215986
1.570895,0.215999
1.610167,0.215464
1.649439,0.213448
1.688712,0.208851
1.727984,0.200878
1.767256,0.189406
1.806529,0.175134
1.845801,0.159460
1.885073,0.144164
1.924346,0.130973
1.963618,0.121173
2.002890,0.115377
2.042163,0.113501
2.081435,0.114941
2.120708,0.118871
2.159980,0.124546
2.199252,0.131510
2.238525,0.139639
2.277797,0.149010
2.317069,0.159665
2.356342,0.171354
2.395614,0.183363
2.434886,0.194507
2.474159,0.203284
2.513431,0.208188
2.552704,0.208056
2.591976,0.202375
2.631248,0.191451
2.670521,0.176383
2.709793,0.158863
2.749065,0.140841
2.788338,0.124158
2.827610,0.110226
2.866882,0.099832
2.906155,0.093097
2.945427,0.089574
2.984700,0.088450
3.023972,0.088772
3.063244,0.089657
3.102517,0.090417
3.141789,0.090624
3.181061,0.090085
3.220334,0.088783
3.259606,0.086813
3.298878,0.084319
3.338151,0.081462
3.377423,0.078407
3.416696,0.075313
3.455968,0.072323
3.495240,0.069544
3.534513,0.067020
3.573785,0.064709
3.613057,0.062479
3.652330,0.060135
3.691602,0.057460
3.730874,0.054282
3.770147,0.050524
3.809419,0.046245
3.848692,0.041631
3.887964,0.036964
3.927236,0.032554
3.966509,0.028666
4.005781,0.025469
4.045053,0.023004
4.084326,0.021193
4.123598,0.019883
4.162870,0.018896
4.202143,0.018083
4.241415,0.017356
4.280688,0.016694
4.319960,0.016122
4.359232,0.015679
4.398505,0.015389
4.437777,0.015239
4.477049,0.015181
4.516322,0.015152
4.555594,0.015102
4.594866,0.015012
4.634139,0.014911
4.673411,0.014858
4.712684,0.014919
4.751956,0.015138
4.791228,0.015512
4.830501,0.015978
4.869773,0.016435
4.909045,0.016766
4.948318,0.016878
4.987590,0.016732
5.026862,0.016355
5.066135,0.015834
5.105407,0.015287
5.144680,0.014824
5.183952,0.014515
5.223224,0.014366
5.262497,0.014323
5.301769,0.014294
5.341041,0.014178
5.380314,0.013902
5.419586,0.013447
5.458858,0.012847
5.498131,0.012179
5.537403,0.011537
5.576676,0.011001
5.615948,0.010611
5.655220,0.010362
5.694493,0.010212
5.733765,0.010099
5.773037,0.009969
5.812310,0.009791
5.851582,0.009572
5.890854,0.009342
5.930127,0.009146
5.969399,0.009016
6.008671,0.008965
6.047944,0.008970
6.087216,0.008987
6.126489,0.008963
6.165761,0.008857
6.205033,0.008652
6.244306,0.008362
6.283578,0.008026
6.322850,0.007695
6.362123,0.007409
6.401395,0.007190
6.440667,0.007029
6.479940,0.006892
6.519212,0.006734
6.558485,0.006518
6.597757,0.006223
6.637029,0.005857
6.676302,0.005450
6.715574,0.005044
6.754846,0.004680
6.794119,0.004383
6.833391,0.004155
6.872663,0.003975
6.911936,0.003813
6.951208,0.003635
6.990481,0.003422
7.029753,0.003171
7.069025,0.002900
7.108298,0.002633
7.147570,0.002397
7.186842,0.002208
7.226115,0.002066
7.265387,0.001958
7.304659,0.001860
7.343932,0.001752
7.383204,0.001621
7.422477,0.001471
7.461749,0.001314
7.501021,0.001173
7.540294,0.001067
7.579566,0.001006
7.618838,0.000985
7.658111,0.000988
7.697383,0.000994
7.736655,0.000981
7.775928,0.000940
7.815200,0.000872
7.854473,0.000791
7.893745,0.000715
7.933017,0.000663
7.972290,0.000643
8.011562,0.000651
8.050834,0.000675
8.090107,0.000696
8.129379,0.000697
8.168651,0.000668
8.207924,0.000614
8.247196,0.000546
8.286469,0.000483
8.325741,0.000439
8.365013,0.000423
8.404286,0.000433
8.443558,0.000458
8.482830,0.000479
8.522103,0.000484
8.561375,0.000464
8.600647,0.000421
8.639920,0.000368
8.679192,0.000318
8.718465,0.000285
8.757737,0.000277
8.797009,0.000291
8.836282,0.000316
8.875554,0.000339
8.914826,0.000345
8.954099,0.000328
8.993371,0.000291
9.032643,0.000244
9.071916,0.000200
9.111188,0.000172
9.150461,0.000166
9.189733,0.000180
9.229005,0.000205
9.268278,0.000227
9.307550,0.000235
9.346822,0.000224
9.386095,0.000194
9.425367,0.000156
9.464639,0.000121
9.503912,0.000100
9.543184,0.000099
9.582456,0.000115
9.621729,0.000141
9.661001,0.000164
9.700274,0.000174
9.739546,0.000165
9.778818,0.000140
9.818091,0.000106
9.857363,0.000075
9.896635,0.000056
9.935908,0.000056
9.975180,0.000072
10.014452,0.000096
10.053725,0.000119
10.092997,0.000130
10.132270,0.000125
10.171542,0.000105
10.210814,0.000077
10.250087,0.000053
10.289359,0.000039
10.328631,0.000042
10.367904,0.000058
10.407176,0.000082
10.446448,0.000104
10.485721,0.000114
10.524993,0.000110
10.564266,0.000091
10.603538,0.000066
10.642810,0.000043
10.682083,0.000030
10.721355,0.000031
10.760627,0.000046
10.799900,0.000067
10.839172,0.000087
10.878444,0.000096
10.917717,0.000092
10.956989,0.000076
10.996262,0.000053
11.035534,0.000033
11.074806,0.000022
11.114079,0.000024
11.153351,0.000039
11.192623,0.000059
11.231896,0.000077
11.271168,0.000086
11.310440,0.000083
11.349713,0.000068
11.388985,0.000047
11.428258,0.000028
11.467530,0.000018
11.506802,0.000020
11.546075,0.000033
11.585347,0.000051
11.624619,0.000067
11.663892,0.000075
11.703164,0.000071
11.742436,0.000057
11.781709,0.000037
11.820981,0.000020
11.860254,0.000011
11.899526,0.000013
11.938798,0.000025
11.978071,0.000042
12.017343,0.000057
12.056615,0.000065
12.095888,0.000062
12.135160,0.000049
12.174432,0.000032
12.213705,0.000016
12.252977,0.000008
12.292250,0.000010
12.331522,0.000022
12.370794,0.000038
12.410067,0.000053
12.449339,0.000060
12.488611,0.000058
12.527884,0.000046
12.567156,0.000030
12.606428,0.000015
12.645701,0.000008
12.684973,0.000009
12.724246,0.000020
12.763518,0.000035
12.802790,0.000048
12.842063,0.000054
12.881335,0.000052
12.920607,0.000040
12.959880,0.000025
12.999152,0.000011
13.038424,0.000004
13.077697,0.000006
13.116969,0.000016
13.156242,0.000030
13.195514,0.000042
13.234786,0.000048
13.274059,0.000046
13.313331,0.000036
13.352603,0.000022
13.391876,0.000010
13.431148,0.000003
13.470420,0.000005
13.509693,0.000014
13.548965,0.000027
13.588237,0.000039
13.627510,0.000045
13.666782,0.000043
13.706055,0.000033
13.745327,0.000020
13.784599,0.000008
13.823872,0.000002
13.863144,0.000004
13.902416,0.000013
13.941689,0.000025
13.980961,0.000036
14.020233,0.000041
14.059506,0.000039
14.098778,0.000030
14.138051,0.000018
14.177323,0.000007
14.216595,0.000001
14.255868,0.000003
14.295140,0.000011
14.334412,0.000022
14.373685,0.000033
14.412957,0.000038
14.452229,0.000036
14.491502,0.000028
14.530774,0.000016
14.570047,0.000006
14.609319,0.000000
14.648591,0.000002
14.687864,0.000009
14.727136,0.000020
14.766408,0.000030
14.805681,0.000035
14.844953,0.000033
14.884225,0.000025
14.923498,0.000014
14.962770,0.000005
15.002043,-0.000000
15.041315,0.000001
15.080587,0.000008
15.119860,0.000019
15.159132,0.000028
15.198404,0.000032
15.237677,0.000030
15.276949,0.000023
15.316221,0.000013
15.355494,0.000004
15.394766,-0.000001
15.434039,0.000001
15.473311,0.000008
15.512583,0.000017
15.551856,0.000026
15.591128,0.000030
15.630400,0.000029
15.669673,0.000022
15.708945,0.000012
15.748217,0.000003
15.787490,-0.000001
15.826762,0.000000
15.866035,0.000007
15.905307,0.000016
15.944579,0.000024
15.983852,0.000028
16.023124,0.000026
16.062396,0.000020
16.101669,0.000011
16.140941,0.000003
16.180213,-0.000002
16.219486,-0.000000
16.258758,0.000006
16.298031,0.000014
16.337303,0.000022
16.376575,0.000026
16.415848,0.000025
16.455120,0.000018
16.494392,0.000010
16.533665,0.000002
16.572937,-0.000002
16.612209,-0.000001
16.651482,0.000005
16.690754,0.000013
16.730027,0.000021
16.769299,0.000024
16.808571,0.000023
16.847844,0.000017
16.887116,0.000009
16.926388,0.000002
16.965661,-0.000002
17.004933,-0.000001
17.044205,0.000005
17.083478,0.000012
17.122750,0.000019
17.162022,0.000023
17.201295,0.000021
17.240567,0.000016
17.279840,0.000008
17.319112,0.000001
17.358384,-0.000002
17.397657,-0.000001
17.436929,0.000004
17.476201,0.000012
17.515474,0.000018
17.554746,0.000022
17.594018,0.000020
17.633291,0.000015
17.672563,0.000008
17.711836,0.000001
17.751108,-0.000002
17.790380,-0.000001
17.829653,0.000004
17.868925,0.000011
17.908197,0.000017
17.947470,0.000020
17.986742,0.000019
18.026014,0.000014
18.065287,0.000007
18.104559,0.000000
18.143832,-0.000003
18.183104,-0.000002
18.222376,0.000003
18.261649,0.000010
18.300921,0.000016
18.340193,0.000019
18.379466,0.000018
18.418738,0.000013
18.458010,0.000006
18.497283,0.000000
18.536555,-0.000003
18.575828,-0.000002
18.615100,0.000003
18.654372,0.000009
18.693645,0.000015
18.732917,0.000018
18.772189,0.000017
18.811462,0.000012
18.850734,0.000006
18.890006,0.000000
18.929279,-0.000003
18.968551,-0.000002
19.007824,0.000003
19.047096,0.000009
19.086368,0.000014
19.125641,0.000017
19.164913,0.000016
19.204185,0.000011
19.243458,0.000005
19.282730,-0.000000
19.322002,-0.000003
19.361275,-0.000002
19.400547,0.000002
19.439820,0.000008
19.479092,0.000013
19.518364,0.000016
19.557637,0.000015
19.596909,0.000011
19.636181,0.000005
19.675454,-0.000000
19.714726,-0.000003
19.753998,-0.000002
19.793271,0.000002
19.832543,0.000008
19.871816,0.000013
19.911088,0.000015
19.950360,0.000014
19.989633,0.000010


==> anc/fig7/dmrg_L60_a.csv <==
omega/omega_0,sigma
0.039272,1.305422
0.078545,0.621811
0.117817,0.371518
0.157089,0.237506
0.196362,0.157783
0.235634,0.111158
0.274907,0.086765
0.314179,0.076904
0.353451,0.075273
0.392724,0.076839
0.431996,0.078158
0.471268,0.077654
0.510541,0.075609
0.549813,0.073808
0.589085,0.074886
0.628358,0.081540
0.667630,0.095766
0.706903,0.118315
0.746175,0.148454
0.785447,0.184095
0.824720,0.222201
0.863992,0.259394
0.903264,0.292576
0.942537,0.319442
0.981809,0.338779
1.021081,0.350507
1.060354,0.355490
1.099626,0.355187
1.138899,0.351259
1.178171,0.345213
1.217443,0.338170
1.256716,0.330787
1.295988,0.323305
1.335260,0.315707
1.374533,0.307889
1.413805,0.299818
1.453077,0.291607
1.492350,0.283526
1.531622,0.275924
1.570895,0.269133
1.610167,0.263359
1.649439,0.258619
1.688712,0.254727
1.727984,0.251337
1.767256,0.248030
1.806529,0.244411
1.845801,0.240197
1.885073,0.235267
1.924346,0.229670
1.963618,0.223585
2.002890,0.217256
2.042163,0.210916
2.081435,0.204719
2.120708,0.198710
2.159980,0.192823
2.199252,0.186914
2.238525,0.180822
2.277797,0.174433
2.317069,0.167727
2.356342,0.160805
2.395614,0.153884
2.434886,0.147249
2.474159,0.141196
2.513431,0.135960
2.552704,0.131656
2.591976,0.128253
2.631248,0.125573
2.670521,0.123334
2.709793,0.121208
2.749065,0.118899
2.788338,0.116200
2.827610,0.113039
2.866882,0.109474
2.906155,0.105672
2.945427,0.101848
2.984700,0.098204
3.023972,0.094872
3.063244,0.091881
3.102517,0.089157
3.141789,0.086547
3.181061,0.083870
3.220334,0.080974
3.259606,0.077776
3.298878,0.074287
3.338151,0.070605
3.377423,0.066889
3.416696,0.063313
3.455968,0.060021
3.495240,0.057094
3.534513,0.054539
3.573785,0.052294
3.613057,0.050255
3.652330,0.048311
3.691602,0.046373
3.730874,0.044392
3.770147,0.042361
3.809419,0.040302
3.848692,0.038252
3.887964,0.036238
3.927236,0.034267
3.966509,0.032327
4.005781,0.030396
4.045053,0.028458
4.084326,0.026517
4.123598,0.024605
4.162870,0.022777
4.202143,0.021103
4.241415,0.019642
4.280688,0.018429
4.319960,0.017462
4.359232,0.016700
4.398505,0.016081
4.437777,0.015533
4.477049,0.015000
4.516322,0.014457
4.555594,0.013912
4.594866,0.013405
4.634139,0.012985
4.673411,0.012701
4.712684,0.012574
4.751956,0.012593
4.791228,0.012714
4.830501,0.012873
4.869773,0.012999
4.909045,0.013033
4.948318,0.012943
4.987590,0.012730
5.026862,0.012422
5.066135,0.012064
5.105407,0.011706
5.144680,0.011389
5.183952,0.011135
5.223224,0.010945
5.262497,0.010807
5.301769,0.010695
5.341041,0.010585
5.380314,0.010459
5.419586,0.010308
5.458858,0.010134
5.498131,0.009946
5.537403,0.009756
5.576676,0.009578
5.615948,0.009422
5.655220,0.009297
5.694493,0.009208
5.733765,0.009159
5.773037,0.009147
5.812310,0.009169
5.851582,0.009213
5.890854,0.009265
5.930127,0.009306
5.969399,0.009319
6.008671,0.009289
6.047944,0.009210
6.087216,0.009086
6.126489,0.008928
6.165761,0.008755
6.205033,0.008587
6.244306,0.008439
6.283578,0.008316
6.322850,0.008215
6.362123,0.008124
6.401395,0.008026
6.440667,0.007903
6.479940,0.007746
6.519212,0.007553
6.558485,0.007329
6.597757,0.007088
6.637029,0.006841
6.676302,0.006598
6.715574,0.006363
6.754846,0.006133
6.794119,0.005897
6.833391,0.005646
6.872663,0.005370
6.911936,0.005068
6.951208,0.004742
6.990481,0.004402
7.029753,0.004059
7.069025,0.003727
7.108298,0.003412
7.147570,0.003119
7.186842,0.002848
7.226115,0.002597
7.265387,0.002363
7.304659,0.002147
7.343932,0.001949
7.383204,0.001774
7.422477,0.001625
7.461749,0.001503
7.501021,0.001406
7.540294,0.001327
7.579566,0.001260
7.618838,0.001196
7.658111,0.001129
7.697383,0.001057
7.736655,0.000981
7.775928,0.000906
7.815200,0.000838
7.854473,0.000780
7.893745,0.000735
7.933017,0.000701
7.972290,0.000674
8.011562,0.000649
8.050834,0.000624
8.090107,0.000597
8.129379,0.000569
8.168651,0.000543
8.207924,0.000523
8.247196,0.000511
8.286469,0.000507
8.325741,0.000508
8.365013,0.000509
8.404286,0.000506
8.443558,0.000495
8.482830,0.000475
8.522103,0.000448
8.561375,0.000419
8.600647,0.000392
8.639920,0.000371
8.679192,0.000357
8.718465,0.000350
8.757737,0.000347
8.797009,0.000343
8.836282,0.000337
8.875554,0.000327
8.914826,0.000314
8.954099,0.000301
8.993371,0.000290
9.032643,0.000282
9.071916,0.000278
9.111188,0.000277
9.150461,0.000276
9.189733,0.000271
9.229005,0.000262
9.268278,0.000249
9.307550,0.000232
9.346822,0.000216
9.386095,0.000202
9.425367,0.000193
9.464639,0.000189
9.503912,0.000188
9.543184,0.000187
9.582456,0.000185
9.621729,0.000178
9.661001,0.000167
9.700274,0.000153
9.739546,0.000140
9.778818,0.000130
9.818091,0.000125
9.857363,0.000124
9.896635,0.000127
9.935908,0.000130
9.975180,0.000131
10.014452,0.000128
10.053725,0.000121
10.092997,0.000111
10.132270,0.000102
10.171542,0.000094
10.210814,0.000091
10.250087,0.000092
10.289359,0.000096
10.328631,0.000100
10.367904,0.000102
10.407176,0.000099
10.446448,0.000093
10.485721,0.000085
10.524993,0.000076
10.564266,0.000070
10.603538,0.000067
10.642810,0.000069
10.682083,0.000073
10.721355,0.000078
10.760627,0.000080
10.799900,0.000079
10.839172,0.000074
10.878444,0.000066
10.917717,0.000058
10.956989,0.000053
10.996262,0.000051
11.035534,0.000053
11.074806,0.000057
11.114079,0.000062
11.153351,0.000064
11.192623,0.000064
11.231896,0.000061
11.271168,0.000055
11.310440,0.000049
11.349713,0.000045
11.388985,0.000044
11.428258,0.000047
11.467530,0.000052
11.506802,0.000057
11.546075,0.000061
11.585347,0.000061
11.624619,0.000058
11.663892,0.000053
11.703164,0.000047
11.742436,0.000044
11.781709,0.000043
11.820981,0.000045
11.860254,0.000049
11.899526,0.000053
11.938798,0.000056
11.978071,0.000055
12.017343,0.000051
12.056615,0.000046
12.095888,0.000040
12.135160,0.000036
12.174432,0.000034
12.213705,0.000036
12.252977,0.000040
12.292250,0.000044
12.331522,0.000046
12.370794,0.000046
12.410067,0.000043
12.449339,0.000038
12.488611,0.000033
12.527884,0.000030
12.567156,0.000029
12.606428,0.000031
12.645701,0.000034
12.684973,0.000038
12.724246,0.000040
12.763518,0.000040
12.802790,0.000037
12.842063,0.000032
12.881335,0.000028
12.920607,0.000024
12.959880,0.000024
12.999152,0.000026
13.038424,0.000029
13.077697,0.000033
13.116969,0.000036
13.156242,0.000036
13.195514,0.000033
13.234786,0.000030
13.274059,0.000026
13.313331,0.000023
13.352603,0.000023
13.391876,0.000025
13.431148,0.000029
13.470420,0.000033
13.509693,0.000035
13.548965,0.000035
13.588237,0.000033
13.627510,0.000029
13.666782,0.000025
13.706055,0.000022
13.745327,0.000021
13.784599,0.000023
13.823872,0.000026
13.863144,0.000029
13.902416,0.000031
13.941689,0.000031
13.980961,0.000029
14.020233,0.000025
14.059506,0.000021
14.098778,0.000019
14.138051,0.000018
14.177323,0.000020
14.216595,0.000023
14.255868,0.000026
14.295140,0.000028
14.334412,0.000028
14.373685,0.000026
14.412957,0.000022
14.452229,0.000019
14.491502,0.000016
14.530774,0.000016
14.570047,0.000017
14.609319,0.000020
14.648591,0.000023
14.687864,0.000025
14.727136,0.000025
14.766408,0.000023
14.805681,0.000020
14.844953,0.000017
14.884225,0.000015
14.923498,0.000014
14.962770,0.000016
15.002043,0.000019
15.041315,0.000021
15.080587,0.000023
15.119860,0.000023
15.159132,0.000022
15.198404,0.000018
15.237677,0.000015
15.276949,0.000013
15.316221,0.000013
15.355494,0.000014
15.394766,0.000017
15.434039,0.000019
15.473311,0.000021
15.512583,0.000021
15.551856,0.000020
15.591128,0.000017
15.630400,0.000014
15.669673,0.000012
15.708945,0.000012
15.748217,0.000013
15.787490,0.000015
15.826762,0.000018
15.866035,0.000020
15.905307,0.000020
15.944579,0.000018
15.983852,0.000016
16.023124,0.000013
16.062396,0.000011
16.101669,0.000011
16.140941,0.000012
16.180213,0.000014
16.219486,0.000017
16.258758,0.000018
16.298031,0.000019
16.337303,0.000017
16.376575,0.000014
16.415848,0.000012
16.455120,0.000010
16.494392,0.000010
16.533665,0.000011
16.572937,0.000013
16.612209,0.000016
16.651482,0.000017
16.690754,0.000017
16.730027,0.000016
16.769299,0.000013
16.808571,0.000011
16.847844,0.000009
16.887116,0.000009
16.926388,0.000010
16.965661,0.000012
17.004933,0.000014
17.044205,0.000016
17.083478,0.000016
17.122750,0.000014
17.162022,0.000012
17.201295,0.000010
17.240567,0.000008
17.279840,0.000008
17.319112,0.000009
17.358384,0.000011
17.397657,0.000013
17.436929,0.000015
17.476201,0.000015
17.515474,0.000014
17.554746,0.000011
17.594018,0.000009
17.633291,0.000008
17.672563,0.000007
17.711836,0.000008
17.751108,0.000010
17.790380,0.000012
17.829653,0.000014
17.868925,0.000014
17.908197,0.000013
17.947470,0.000010
17.986742,0.000008
18.026014,0.000007
18.065287,0.000006
18.104559,0.000007
18.143832,0.000009
18.183104,0.000011
18.222376,0.000013
18.261649,0.000013
18.300921,0.000012
18.340193,0.000010
18.379466,0.000007
18.418738,0.000006
18.458010,0.000006
18.497283,0.000007
18.536555,0.000009
18.575828,0.000011
18.615100,0.000012
18.654372,0.000012
18.693645,0.000011
18.732917,0.000009
18.772189,0.000007
18.811462,0.000006
18.850734,0.000005
18.890006,0.000006
18.929279,0.000008
18.968551,0.000010
19.007824,0.000011
19.047096,0.000011
19.086368,0.000010
19.125641,0.000009
19.164913,0.000007
19.204185,0.000005
19.243458,0.000005
19.282730,0.000006
19.322002,0.000008
19.361275,0.000010
19.400547,0.000011
19.439820,0.000011
19.479092,0.000010
19.518364,0.000008
19.557637,0.000006
19.596909,0.000005
19.636181,0.000005
19.675454,0.000006
19.714726,0.000007
19.753998,0.000009
19.793271,0.000010
19.832543,0.000010
19.871816,0.000009
19.911088,0.000008
19.950360,0.000006
19.989633,0.000004


==> anc/fig7/dmrg_L60_b.csv <==
omega/omega_0,sigma
0.039272,1.282927
0.078545,0.609022
0.117817,0.363837
0.157089,0.232043
0.196362,0.151439
0.235634,0.100959
0.274907,0.070531
0.314179,0.053833
0.353451,0.046172
0.392724,0.043881
0.431996,0.044180
0.471268,0.045139
0.510541,0.045619
0.549813,0.045146
0.589085,0.043767
0.628358,0.041900
0.667630,0.040212
0.706903,0.039528
0.746175,0.040767
0.785447,0.044862
0.824720,0.052662
0.863992,0.064798
0.903264,0.081535
0.942537,0.102640
0.981809,0.127307
1.021081,0.154188
1.060354,0.181523
1.099626,0.207389
1.138899,0.229987
1.178171,0.247934
1.217443,0.260474
1.256716,0.267571
1.295988,0.269845
1.335260,0.268383
1.374533,0.264467
1.413805,0.259278
1.453077,0.253673
1.492350,0.248065
1.531622,0.242434
1.570895,0.236463
1.610167,0.229742
1.649439,0.221984
1.688712,0.213188
1.727984,0.203701
1.767256,0.194177
1.806529,0.185431
1.845801,0.178255
1.885073,0.173224
1.924346,0.170565
1.963618,0.170109
2.002890,0.171340
2.042163,0.173521
2.081435,0.175860
2.120708,0.177671
2.159980,0.178495
2.199252,0.178150
2.238525,0.176716
2.277797,0.174451
2.317069,0.171689
2.356342,0.168729
2.395614,0.165760
2.434886,0.162827
2.474159,0.159839
2.513431,0.156619
2.552704,0.152972
2.591976,0.148747
2.631248,0.143888
2.670521,0.138452
2.709793,0.132604
2.749065,0.126584
2.788338,0.120664
2.827610,0.115097
2.866882,0.110082
2.906155,0.105732
2.945427,0.102064
2.984700,0.099008
3.023972,0.096426
3.063244,0.094135
3.102517,0.091948
3.141789,0.089698
3.181061,0.087266
3.220334,0.084592
3.259606,0.081677
3.298878,0.078571
3.338151,0.075356
3.377423,0.072119
3.416696,0.068932
3.455968,0.065834
3.495240,0.062831
3.534513,0.059903
3.573785,0.057015
3.613057,0.054139
3.652330,0.051267
3.691602,0.048421
3.730874,0.045648
3.770147,0.043007
3.809419,0.040548
3.848692,0.038301
3.887964,0.036260
3.927236,0.034381
3.966509,0.032595
4.005781,0.030826
4.045053,0.029013
4.084326,0.027126
4.123598,0.025178
4.162870,0.023221
4.202143,0.021334
4.241415,0.019600
4.280688,0.018090
4.319960,0.016842
4.359232,0.015856
4.398505,0.015094
4.437777,0.014498
4.477049,0.014001
4.516322,0.013549
4.555594,0.013107
4.594866,0.012670
4.634139,0.012258
4.673411,0.011907
4.712684,0.011655
4.751956,0.011534
4.791228,0.011562
4.830501,0.011733
4.869773,0.012025
4.909045,0.012399
4.948318,0.012810
4.987590,0.013205
5.026862,0.013538
5.066135,0.013771
5.105407,0.013879
5.144680,0.013853
5.183952,0.013702
5.223224,0.013449
5.262497,0.013131
5.301769,0.012791
5.341041,0.012467
5.380314,0.012185
5.419586,0.011955
5.458858,0.011766
5.498131,0.011590
5.537403,0.011390
5.576676,0.011133
5.615948,0.010798
5.655220,0.010390
5.694493,0.009936
5.733765,0.009483
5.773037,0.009086
5.812310,0.008796
5.851582,0.008644
5.890854,0.008633
5.930127,0.008735
5.969399,0.008901
6.008671,0.009070
6.047944,0.009186
6.087216,0.009209
6.126489,0.009129
6.165761,0.008958
6.205033,0.008733
6.244306,0.008498
6.283578,0.008291
6.322850,0.008136
6.362123,0.008033
6.401395,0.007965
6.440667,0.007896
6.479940,0.007790
6.519212,0.007615
6.558485,0.007355
6.597757,0.007010
6.637029,0.006599
6.676302,0.006148
6.715574,0.005688
6.754846,0.005246
6.794119,0.004840
6.833391,0.004476
6.872663,0.004155
6.911936,0.003870
6.951208,0.003613
6.990481,0.003380
7.029753,0.003168
7.069025,0.002976
7.108298,0.002802
7.147570,0.002646
7.186842,0.002503
7.226115,0.002367
7.265387,0.002230
7.304659,0.002087
7.343932,0.001936
7.383204,0.001780
7.422477,0.001623
7.461749,0.001473
7.501021,0.001336
7.540294,0.001218
7.579566,0.001119
7.618838,0.001038
7.658111,0.000969
7.697383,0.000908
7.736655,0.000850
7.775928,0.000795
7.815200,0.000743
7.854473,0.000697
7.893745,0.000658
7.933017,0.000630
7.972290,0.000610
8.011562,0.000597
8.050834,0.000589
8.090107,0.000580
8.129379,0.000570
8.168651,0.000557
8.207924,0.000542
8.247196,0.000526
8.286469,0.000512
8.325741,0.000502
8.365013,0.000494
8.404286,0.000488
8.443558,0.000482
8.482830,0.000473
8.522103,0.000461
8.561375,0.000446
8.600647,0.000427
8.639920,0.000408
8.679192,0.000389
8.718465,0.000372
8.757737,0.000357
8.797009,0.000343
8.836282,0.000328
8.875554,0.000312
8.914826,0.000295
8.954099,0.000277
8.993371,0.000260
9.032643,0.000245
9.071916,0.000234
9.111188,0.000227
9.150461,0.000223
9.189733,0.000222
9.229005,0.000220
9.268278,0.000217
9.307550,0.000211
9.346822,0.000202
9.386095,0.000192
9.425367,0.000182
9.464639,0.000173
9.503912,0.000166
9.543184,0.000160
9.582456,0.000156
9.621729,0.000152
9.661001,0.000147
9.700274,0.000140
9.739546,0.000133
9.778818,0.000125
9.818091,0.000118
9.857363,0.000113
9.896635,0.000109
9.935908,0.000108
9.975180,0.000107
10.014452,0.000105
10.053725,0.000103
10.092997,0.000100
10.132270,0.000095
10.171542,0.000090
10.210814,0.000085
10.250087,0.000081
10.289359,0.000079
10.328631,0.000078
10.367904,0.000078
10.407176,0.000078
10.446448,0.000077
10.485721,0.000076
10.524993,0.000073
10.564266,0.000070
10.603538,0.000068
10.642810,0.000067
10.682083,0.000066
10.721355,0.000066
10.760627,0.000067
10.799900,0.000067
10.839172,0.000066
10.878444,0.000065
10.917717,0.000062
10.956989,0.000059
10.996262,0.000057
11.035534,0.000055
11.074806,0.000055
11.114079,0.000056
11.153351,0.000057
11.192623,0.000058
11.231896,0.000058
11.271168,0.000057
11.310440,0.000055
11.349713,0.000053
11.388985,0.000051
11.428258,0.000049
11.467530,0.000049
11.506802,0.000049
11.546075,0.000050
11.585347,0.000050
11.624619,0.000050
11.663892,0.000049
11.703164,0.000047
11.742436,0.000045
11.781709,0.000044
11.820981,0.000042
11.860254,0.000042
11.899526,0.000042
11.938798,0.000043
11.978071,0.000043
12.017343,0.000042
12.056615,0.000041
12.095888,0.000040
12.135160,0.000038
12.174432,0.000037
12.213705,0.000036
12.252977,0.000036
12.292250,0.000037
12.331522,0.000037
12.370794,0.000037
12.410067,0.000037
12.449339,0.000036
12.488611,0.000035
12.527884,0.000033
12.567156,0.000032
12.606428,0.000031
12.645701,0.000031
12.684973,0.000031
12.724246,0.000032
12.763518,0.000032
12.802790,0.000032
12.842063,0.000031
12.881335,0.000030
12.920607,0.000029
12.959880,0.000028
12.999152,0.000028
13.038424,0.000028
13.077697,0.000029
13.116969,0.000029
13.156242,0.000030
13.195514,0.000030
13.234786,0.000029
13.274059,0.000028
13.313331,0.000027
13.352603,0.000026
13.391876,0.000026
13.431148,0.000026
13.470420,0.000026
13.509693,0.000027
13.548965,0.000027
13.588237,0.000027
13.627510,0.000026
13.666782,0.000025
13.706055,0.000024
13.745327,0.000024
13.784599,0.000023
13.823872,0.000023
13.863144,0.000023
13.902416,0.000024
13.941689,0.000024
13.980961,0.000024
14.020233,0.000023
14.059506,0.000022
14.098778,0.000021
14.138051,0.000021
14.177323,0.000020
14.216595,0.000020
14.255868,0.000021
14.295140,0.000021
14.334412,0.000021
14.373685,0.000021
14.412957,0.000020
14.452229,0.000020
14.491502,0.000019
14.530774,0.000018
14.570047,0.000018
14.609319,0.000019
14.648591,0.000019
14.687864,0.000019
14.727136,0.000020
14.766408,0.000019
14.805681,0.000019
14.844953,0.000018
14.884225,0.000018
14.923498,0.000017
14.962770,0.000017
15.002043,0.000017
15.041315,0.000018
15.080587,0.000018
15.119860,0.000018
15.159132,0.000018
15.198404,0.000017
15.237677,0.000017
15.276949,0.000016
15.316221,0.000016
15.355494,0.000016
15.394766,0.000016
15.434039,0.000016
15.473311,0.000016
15.512583,0.000016
15.551856,0.000016
15.591128,0.000015
15.630400,0.000015
15.669673,0.000014
15.708945,0.000014
15.748217,0.000014
15.787490,0.000014
15.826762,0.000014
15.866035,0.000015
15.905307,0.000015
15.944579,0.000014
15.983852,0.000014
16.023124,0.000014
16.062396,0.000013
16.101669,0.000013
16.140941,0.000013
16.180213,0.000013
16.219486,0.000014
16.258758,0.000014
16.298031,0.000014
16.337303,0.000014
16.376575,0.000013
16.415848,0.000013
16.455120,0.000012
16.494392,0.000012
16.533665,0.000012
16.572937,0.000012
16.612209,0.000012
16.651482,0.000012
16.690754,0.000012
16.730027,0.000012
16.769299,0.000012
16.808571,0.000012
16.847844,0.000011
16.887116,0.000011
16.926388,0.000011
16.965661,0.000011
17.004933,0.000011
17.044205,0.000012
17.083478,0.000012
17.122750,0.000011
17.162022,0.000011
17.201295,0.000011
17.240567,0.000010
17.279840,0.000010
17.319112,0.000010
17.358384,0.000010
17.397657,0.000011
17.436929,0.000011
17.476201,0.000011
17.515474,0.000010
17.554746,0.000010
17.594018,0.000010
17.633291,0.000009
17.672563,0.000009
17.711836,0.000009
17.751108,0.000010
17.790380,0.000010
17.829653,0.000010
17.868925,0.000010
17.908197,0.000010
17.947470,0.000010
17.986742,0.000009
18.026014,0.000009
18.065287,0.000009
18.104559,0.000009
18.143832,0.000009
18.183104,0.000009
18.222376,0.000009
18.261649,0.000009
18.300921,0.000009
18.340193,0.000009
18.379466,0.000008
18.418738,0.000008
18.458010,0.000008
18.497283,0.000008
18.536555,0.000008
18.575828,0.000008
18.615100,0.000008
18.654372,0.000008
18.693645,0.000008
18.732917,0.000008
18.772189,0.000008
18.811462,0.000008
18.850734,0.000008
18.890006,0.000008
18.929279,0.000008
18.968551,0.000008
19.007824,0.000008
19.047096,0.000008
19.086368,0.000008
19.125641,0.000008
19.164913,0.000007
19.204185,0.000007
19.243458,0.000007
19.282730,0.000007
19.322002,0.000007
19.361275,0.000008
19.400547,0.000008
19.439820,0.000008
19.479092,0.000007
19.518364,0.000007
19.557637,0.000007
19.596909,0.000007
19.636181,0.000007
19.675454,0.000007
19.714726,0.000007
19.753998,0.000007
19.793271,0.000007
19.832543,0.000007
19.871816,0.000007
19.911088,0.000006
19.950360,0.000006
19.989633,0.000006


==> anc/fig7/dmrg_L60_c.csv <==
omega/omega_0,sigma
0.039272,1.342231
0.078545,0.639801
0.117817,0.374850
0.157089,0.226867
0.196362,0.134535
0.235634,0.077828
0.274907,0.046734
0.314179,0.033773
0.353451,0.032166
0.392724,0.035819
0.431996,0.039883
0.471268,0.041295
0.510541,0.038988
0.549813,0.033663
0.589085,0.027168
0.628358,0.021667
0.667630,0.018847
0.706903,0.019381
0.746175,0.022784
0.785447,0.027681
0.824720,0.032374
0.863992,0.035505
0.903264,0.036595
0.942537,0.036290
0.981809,0.036215
1.021081,0.038509
1.060354,0.045165
1.099626,0.057405
1.138899,0.075257
1.178171,0.097492
1.217443,0.121908
1.256716,0.145888
1.295988,0.167049
1.335260,0.183791
1.374533,0.195593
1.413805,0.202965
1.453077,0.207118
1.492350,0.209455
1.531622,0.211053
1.570895,0.212317
1.610167,0.212887
1.649439,0.211835
1.688712,0.208055
1.727984,0.200730
1.767256,0.189695
1.806529,0.175609
1.845801,0.159863
1.885073,0.144266
1.924346,0.130624
1.963618,0.120329
2.002890,0.114093
2.042163,0.111899
2.081435,0.113151
2.120708,0.116978
2.159980,0.122551
2.199252,0.129333
2.238525,0.137152
2.277797,0.146102
2.317069,0.156308
2.356342,0.167649
2.395614,0.179549
2.434886,0.190918
2.474159,0.200282
2.513431,0.206071
2.552704,0.206980
2.591976,0.202317
2.631248,0.192211
2.670521,0.177637
2.709793,0.160245
2.749065,0.142029
2.788338,0.124942
2.827610,0.110539
2.866882,0.099738
2.906155,0.092744
2.945427,0.089137
2.984700,0.088066
3.023972,0.088509
3.063244,0.089501
3.102517,0.090298
3.141789,0.090450
3.181061,0.089780
3.220334,0.088319
3.259606,0.086211
3.298878,0.083638
3.338151,0.080777
3.377423,0.077777
3.416696,0.074766
3.455968,0.071852
3.495240,0.069120
3.534513,0.066611
3.573785,0.064301
3.613057,0.062088
3.652330,0.059803
3.691602,0.057243
3.730874,0.054225
3.770147,0.050645
3.809419,0.046520
3.848692,0.042000
3.887964,0.037344
3.927236,0.032862
3.966509,0.028844
4.005781,0.025495
4.045053,0.022896
4.084326,0.021000
4.123598,0.019664
4.162870,0.018702
4.202143,0.017941
4.241415,0.017266
4.280688,0.016631
4.319960,0.016052
4.359232,0.015572
4.398505,0.015232
4.437777,0.015037
4.477049,0.014958
4.516322,0.014937
4.555594,0.014917
4.594866,0.014869
4.634139,0.014803
4.673411,0.014767
4.712684,0.014826
4.751956,0.015029
4.791228,0.015386
4.830501,0.015847
4.869773,0.016318
4.909045,0.016680
4.948318,0.016828
4.987590,0.016709
5.026862,0.016337
5.066135,0.015791
5.105407,0.015193
5.144680,0.014666
5.183952,0.014298
5.223224,0.014114
5.262497,0.014070
5.301769,0.014073
5.341041,0.014012
5.380314,0.013797
5.419586,0.013389
5.458858,0.012811
5.498131,0.012137
5.537403,0.011468
5.576676,0.010897
5.615948,0.010481
5.655220,0.010225
5.694493,0.010092
5.733765,0.010014
5.773037,0.009924
5.812310,0.009780
5.851582,0.009576
5.890854,0.009340
5.930127,0.009120
5.969399,0.008961
6.008671,0.008886
6.047944,0.008883
6.087216,0.008913
6.126489,0.008917
6.165761,0.008847
6.205033,0.008672
6.244306,0.008400
6.283578,0.008065
6.322850,0.007720
6.362123,0.007414
6.401395,0.007177
6.440667,0.007007
6.479940,0.006875
6.519212,0.006733
6.558485,0.006538
6.597757,0.006259
6.637029,0.005900
6.676302,0.005486
6.715574,0.005063
6.754846,0.004679
6.794119,0.004364
6.833391,0.004126
6.872663,0.003948
6.911936,0.003794
6.951208,0.003627
6.990481,0.003421
7.029753,0.003169
7.069025,0.002888
7.108298,0.002605
7.147570,0.002354
7.186842,0.002157
7.226115,0.002020
7.265387,0.001927
7.304659,0.001853
7.343932,0.001769
7.383204,0.001657
7.422477,0.001512
7.461749,0.001350
7.501021,0.001193
7.540294,0.001067
7.579566,0.000990
7.618838,0.000961
7.658111,0.000967
7.697383,0.000984
7.736655,0.000984
7.775928,0.000953
7.815200,0.000888
7.854473,0.000800
7.893745,0.000712
7.933017,0.000645
7.972290,0.000614
8.011562,0.000620
8.050834,0.000651
8.090107,0.000685
8.129379,0.000700
8.168651,0.000683
8.207924,0.000632
8.247196,0.000559
8.286469,0.000484
8.325741,0.000426
8.365013,0.000401
8.404286,0.000408
8.443558,0.000437
8.482830,0.000470
8.522103,0.000488
8.561375,0.000478
8.600647,0.000439
8.639920,0.000381
8.679192,0.000321
8.718465,0.000277
8.757737,0.000259
8.797009,0.000271
8.836282,0.000301
8.875554,0.000333
8.914826,0.000351
8.954099,0.000343
8.993371,0.000309
9.032643,0.000257
9.071916,0.000204
9.111188,0.000165
9.150461,0.000151
9.189733,0.000163
9.229005,0.000192
9.268278,0.000224
9.307550,0.000242
9.346822,0.000238
9.386095,0.000211
9.425367,0.000168
9.464639,0.000123
9.503912,0.000092
9.543184,0.000083
9.582456,0.000096
9.621729,0.000125
9.661001,0.000155
9.700274,0.000174
9.739546,0.000172
9.778818,0.000148
9.818091,0.000110
9.857363,0.000072
9.896635,0.000045
9.935908,0.000039
9.975180,0.000054
10.014452,0.000083
10.053725,0.000115
10.092997,0.000136
10.132270,0.000138
10.171542,0.000120
10.210814,0.000089
10.250087,0.000057
10.289359,0.000035
10.328631,0.000031
10.367904,0.000045
10.407176,0.000073
10.446448,0.000101
10.485721,0.000120
10.524993,0.000121
10.564266,0.000104
10.603538,0.000075
10.642810,0.000044
10.682083,0.000024
10.721355,0.000020
10.760627,0.000033
10.799900,0.000058
10.839172,0.000084
10.878444,0.000102
10.917717,0.000103
10.956989,0.000088
10.996262,0.000063
11.035534,0.000036
11.074806,0.000017
11.114079,0.000014
11.153351,0.000026
11.192623,0.000049
11.231896,0.000073
11.271168,0.000089
11.310440,0.000090
11.349713,0.000076
11.388985,0.000053
11.428258,0.000028
11.467530,0.000011
11.506802,0.000007
11.546075,0.000019
11.585347,0.000040
11.624619,0.000062
11.663892,0.000077
11.703164,0.000079
11.742436,0.000066
11.781709,0.000044
11.820981,0.000022
11.860254,0.000006
11.899526,0.000004
11.938798,0.000015
11.978071,0.000035
12.017343,0.000056
12.056615,0.000070
12.095888,0.000071
12.135160,0.000060
12.174432,0.000040
12.213705,0.000019
12.252977,0.000005
12.292250,0.000003
12.331522,0.000013
12.370794,0.000031
12.410067,0.000051
12.449339,0.000063
12.488611,0.000065
12.527884,0.000054
12.567156,0.000035
12.606428,0.000016
12.645701,0.000002
12.684973,0.000000
12.724246,0.000009
12.763518,0.000026
12.802790,0.000044
12.842063,0.000056
12.881335,0.000058
12.920607,0.000048
12.959880,0.000031
12.999152,0.000012
13.038424,0.000000
13.077697,-0.000002
13.116969,0.000007
13.156242,0.000024
13.195514,0.000041
13.234786,0.000052
13.274059,0.000053
13.313331,0.000044
13.352603,0.000028
13.391876,0.000011
13.431148,0.000000
13.470420,-0.000002
13.509693,0.000006
13.548965,0.000021
13.588237,0.000037
13.627510,0.000048
13.666782,0.000049
13.706055,0.000040
13.745327,0.000025
13.784599,0.000009
13.823872,-0.000002
13.863144,-0.000003
13.902416,0.000005
13.941689,0.000019
13.980961,0.000034
14.020233,0.000044
14.059506,0.000045
14.098778,0.000037
14.138051,0.000023
14.177323,0.000008
14.216595,-0.000002
14.255868,-0.000004
14.295140,0.000004
14.334412,0.000017
14.373685,0.000031
14.412957,0.000040
14.452229,0.000041
14.491502,0.000034
14.530774,0.000020
14.570047,0.000006
14.609319,-0.000003
14.648591,-0.000004
14.687864,0.000003
14.727136,0.000015
14.766408,0.000028
14.805681,0.000037
14.844953,0.000038
14.884225,0.000031
14.923498,0.000019
14.962770,0.000006
15.002043,-0.000003
15.041315,-0.000004
15.080587,0.000002
15.119860,0.000014
15.159132,0.000026
15.198404,0.000035
15.237677,0.000036
15.276949,0.000029
15.316221,0.000017
15.355494,0.000005
15.394766,-0.000004
15.434039,-0.000005
15.473311,0.000001
15.512583,0.000012
15.551856,0.000024
15.591128,0.000032
15.630400,0.000033
15.669673,0.000027
15.708945,0.000016
15.748217,0.000004
15.787490,-0.000004
15.826762,-0.000005
15.866035,0.000001
15.905307,0.000011
15.944579,0.000022
15.983852,0.000030
16.023124,0.000031
16.062396,0.000025
16.101669,0.000014
16.140941,0.000003
16.180213,-0.000004
16.219486,-0.000005
16.258758,0.000000
16.298031,0.000010
16.337303,0.000021
16.376575,0.000028
16.415848,0.000029
16.455120,0.000023
16.494392,0.000013
16.533665,0.000003
16.572937,-0.000004
16.612209,-0.000005
16.651482,-0.000000
16.690754,0.000009
16.730027,0.000019
16.769299,0.000026
16.808571,0.000027
16.847844,0.000022
16.887116,0.000013
16.926388,0.000003
16.965661,-0.000004
17.004933,-0.000005
17.044205,-0.000000
17.083478,0.000009
17.122750,0.000018
17.162022,0.000025
17.201295,0.000026
17.240567,0.000021
17.279840,0.000012
17.319112,0.000002
17.358384,-0.000004
17.397657,-0.000005
17.436929,-0.000001
17.476201,0.000008
17.515474,0.000017
17.554746,0.000023
17.594018,0.000024
17.633291,0.000019
17.672563,0.000010
17.711836,0.000001
17.751108,-0.000005
17.790380,-0.000006
17.829653,-0.000001
17.868925,0.000007
17.908197,0.000016
17.947470,0.000022
17.986742,0.000023
18.026014,0.000018
18.065287,0.000010
18.104559,0.000001
18.143832,-0.000004
18.183104,-0.000005
18.222376,-0.000001
18.261649,0.000007
18.300921,0.000015
18.340193,0.000021
18.379466,0.000021
18.418738,0.000017
18.458010,0.000009
18.497283,0.000001
18.536555,-0.000004
18.575828,-0.000005
18.615100,-0.000001
18.654372,0.000006
18.693645,0.000014
18.732917,0.000019
18.772189,0.000020
18.811462,0.000016
18.850734,0.000009
18.890006,0.000001
18.929279,-0.000004
18.968551,-0.000005
19.007824,-0.000001
19.047096,0.000006
19.086368,0.000013
19.125641,0.000018
19.164913,0.000019
19.204185,0.000015
19.243458,0.000008
19.282730,0.000001
19.322002,-0.000004
19.361275,-0.000005
19.400547,-0.000002
19.439820,0.000005
19.479092,0.000012
19.518364,0.000017
19.557637,0.000018
19.596909,0.000014
19.636181,0.000008
19.675454,0.000001
19.714726,-0.000004
19.753998,-0.000005
19.793271,-0.000002
19.832543,0.000005
19.871816,0.000012
19.911088,0.000016
19.950360,0.000017
19.989633,0.000014


==> anc/fig7/lancz_a.csv <==
omega/omega_0,sigma
0.000000,27.810414
0.010000,27.535158
0.010000,26.741144
0.010000,25.514901
0.020000,23.975728
0.030000,22.250058
0.030000,20.451029
0.040000,18.667320
0.040000,16.960539
0.040000,15.368146
0.050000,13.908757
0.060000,12.587709
0.060000,11.401789
0.070000,10.342803
0.070000,9.400065
0.070000,8.562005
0.080000,7.817155
0.090000,7.154703
0.090000,6.564763
0.100000,6.038482
0.100000,5.568033
0.100000,5.146561
0.110000,4.768091
0.120000,4.427431
0.120000,4.120075
0.120000,3.842107
0.130000,3.590120
0.140000,3.361144
0.140000,3.152586
0.140000,2.962180
0.150000,2.787944
0.150000,2.628147
0.160000,2.481281
0.170000,2.346030
0.170000,2.221244
0.180000,2.105916
0.180000,1.999162
0.180000,1.900193
0.190000,1.808304
0.200000,1.722857
0.200000,1.643273
0.210000,1.569025
0.210000,1.499637
0.210000,1.434681
0.220000,1.373779
0.230000,1.316598
0.230000,1.262850
0.240000,1.212281
0.240000,1.164670
0.240000,1.119815
0.250000,1.077528
0.260000,1.037630
0.260000,0.999946
0.270000,0.964309
0.270000,0.930555
0.280000,0.898536
0.280000,0.868116
0.290000,0.839180
0.290000,0.811634
0.290000,0.785399
0.300000,0.760413
0.300000,0.736621
0.310000,0.713970
0.320000,0.692403
0.320000,0.671859
0.330000,0.652267
0.330000,0.633554
0.340000,0.615648
0.340000,0.598481
0.350000,0.581998
0.350000,0.566157
0.350000,0.550930
0.360000,0.536303
0.360000,0.522267
0.370000,0.508815
0.380000,0.495934
0.380000,0.483604
0.390000,0.471793
0.390000,0.460459
0.400000,0.449556
0.400000,0.439040
0.410000,0.428871
0.410000,0.419023
0.420000,0.409484
0.420000,0.400252
0.420000,0.391337
0.430000,0.382750
0.430000,0.374500
0.440000,0.366586
0.450000,0.358996
0.450000,0.351704
0.460000,0.344676
0.460000,0.337876
0.470000,0.331269
0.470000,0.324830
0.480000,0.318549
0.480000,0.312427
0.480000,0.306481
0.490000,0.300730
0.490000,0.295194
0.500000,0.289886
0.510000,0.284807
0.510000,0.279943
0.520000,0.275266
0.520000,0.270745
0.530000,0.266344
0.530000,0.262036
0.540000,0.257805
0.540000,0.253653
0.550000,0.249594
0.550000,0.245654
0.560000,0.241859
0.560000,0.238234
0.570000,0.234791
0.570000,0.231527
0.580000,0.228422
0.580000,0.225447
0.580000,0.222566
0.590000,0.219746
0.590000,0.216968
0.600000,0.214224
0.600000,0.211529
0.610000,0.208907
0.610000,0.206393
0.620000,0.204021
0.620000,0.201814
0.630000,0.199780
0.640000,0.197912
0.640000,0.196184
0.650000,0.194562
0.650000,0.193009
0.660000,0.191499
0.660000,0.190020
0.670000,0.188580
0.670000,0.187207
0.680000,0.185940
0.680000,0.184825
0.690000,0.183901
0.690000,0.183195
0.700000,0.182713
0.700000,0.182444
0.700000,0.182363
0.710000,0.182440
0.710000,0.182649
0.720000,0.182982
0.720000,0.183453
0.730000,0.184097
0.730000,0.184972
0.740000,0.186148
0.740000,0.187698
0.750000,0.189688
0.760000,0.192169
0.760000,0.195177
0.770000,0.198734
0.770000,0.202854
0.780000,0.207549
0.780000,0.212837
0.790000,0.218733
0.790000,0.225249
0.800000,0.232375
0.800000,0.240061
0.810000,0.248201
0.810000,0.256619
0.820000,0.265074
0.820000,0.273273
0.830000,0.280909
0.830000,0.287706
0.830000,0.293477
0.840000,0.298177
0.840000,0.301939
0.850000,0.305089
0.850000,0.308130
0.860000,0.311692
0.860000,0.316445
0.870000,0.323001
0.880000,0.331804
0.880000,0.343039
0.890000,0.356563
0.890000,0.371884
0.900000,0.388193
0.900000,0.404437
0.910000,0.419444
0.910000,0.432059
0.920000,0.441294
0.920000,0.446450
0.930000,0.447207
0.930000,0.443652
0.940000,0.436266
0.940000,0.425846
0.950000,0.413399
0.950000,0.400013
0.960000,0.386735
0.960000,0.374474
0.960000,0.363938
0.970000,0.355618
0.970000,0.349809
0.980000,0.346668
0.980000,0.346274
0.990000,0.348687
0.990000,0.353986
1.000000,0.362265
1.010000,0.373601
1.010000,0.387986
1.020000,0.405245
1.020000,0.424958
1.020000,0.446410
1.030000,0.468578
1.030000,0.490177
1.040000,0.509754
1.040000,0.525830
1.050000,0.537068
1.050000,0.542435
1.060000,0.541344
1.060000,0.533739
1.070000,0.520118
1.070000,0.501481
1.080000,0.479213
1.080000,0.454919
1.090000,0.430233
1.090000,0.406636
1.100000,0.385307
1.100000,0.367028
1.110000,0.352158
1.110000,0.340676
1.120000,0.332276
1.120000,0.326505
1.130000,0.322902
1.140000,0.321131
1.140000,0.321061
1.150000,0.322804
1.150000,0.326679
1.160000,0.333137
1.160000,0.342636
1.170000,0.355502
1.170000,0.371808
1.180000,0.391273
1.180000,0.413222
1.190000,0.436600
1.190000,0.460047
1.200000,0.482023
1.200000,0.500967
1.210000,0.515459
1.210000,0.524378
1.220000,0.527019
1.220000,0.523164
1.230000,0.513095
1.230000,0.497551
1.240000,0.477636
1.240000,0.454691
1.250000,0.430153
1.250000,0.405414
1.260000,0.381697
1.260000,0.359965
1.270000,0.340873
1.270000,0.324762
1.280000,0.311685
1.280000,0.301482
1.280000,0.293854
1.290000,0.288460
1.290000,0.285001
1.300000,0.283284
1.300000,0.283259
1.310000,0.285026
1.310000,0.288807
1.320000,0.294885
1.320000,0.303527
1.330000,0.314896
1.330000,0.328966
1.340000,0.345459
1.340000,0.363808
1.350000,0.383161
1.350000,0.402429
1.360000,0.420367
1.360000,0.435694
1.370000,0.447225
1.380000,0.454004
1.380000,0.455415
1.390000,0.451262
1.390000,0.441800
1.400000,0.427705
1.400000,0.410005
1.410000,0.389955
1.410000,0.368898
1.420000,0.348118
1.420000,0.328704
1.430000,0.311461
1.430000,0.296860
1.440000,0.285048
1.440000,0.275902
1.450000,0.269127
1.450000,0.264368
1.460000,0.261313
1.460000,0.259781
1.470000,0.259766
1.470000,0.261425
1.480000,0.265034
1.480000,0.270891
1.490000,0.279213
1.490000,0.290029
1.500000,0.303096
1.500000,0.317868
1.510000,0.333506
1.510000,0.348949
1.520000,0.363020
1.520000,0.374572
1.530000,0.382627
1.530000,0.386497
1.540000,0.385872
1.540000,0.380847
1.540000,0.371903
1.550000,0.359828
1.550000,0.345605
1.560000,0.330287
1.560000,0.314875
1.570000,0.300219
1.570000,0.286959
1.580000,0.275508
1.580000,0.266079
1.590000,0.258737
1.590000,0.253461
1.600000,0.250216
1.600000,0.248988
1.610000,0.249805
1.610000,0.252716
1.620000,0.257753
1.620000,0.264870
1.630000,0.273886
1.640000,0.284442
1.640000,0.295986
1.650000,0.307794
1.650000,0.319025
1.660000,0.328800
1.660000,0.336310
1.670000,0.340901
1.670000,0.342167
1.680000,0.339988
1.680000,0.334554
1.690000,0.326329
1.690000,0.315999
1.700000,0.304387
1.700000,0.292362
1.710000,0.280754
1.710000,0.270285
1.720000,0.261522
1.720000,0.254856
1.730000,0.250507
1.730000,0.248538
1.740000,0.248882
1.740000,0.251366
1.750000,0.255734
1.750000,0.261656
1.760000,0.268733
1.760000,0.276504
1.770000,0.284454
1.770000,0.292026
1.780000,0.298657
1.780000,0.303813
1.790000,0.307044
1.790000,0.308032
1.790000,0.306634
1.800000,0.302914
1.800000,0.297144
1.810000,0.289786
1.810000,0.281450
1.820000,0.272823
1.820000,0.264602
1.830000,0.257416
1.830000,0.251761
1.840000,0.247959
1.840000,0.246137
1.850000,0.246230
1.850000,0.248011
1.860000,0.251128
1.860000,0.255160
1.870000,0.259662
1.880000,0.264210
1.880000,0.268429
1.890000,0.272012
1.890000,0.274729
1.900000,0.276425
1.900000,0.277014
1.910000,0.276475
1.910000,0.274847
1.920000,0.272226
1.920000,0.268763
1.930000,0.264660
1.930000,0.260159
1.940000,0.255528
1.940000,0.251037
1.950000,0.246936
1.950000,0.243424
1.960000,0.240631
1.960000,0.238599
1.970000,0.237283
1.970000,0.236561
1.980000,0.236257
1.980000,0.236173
1.990000,0.236122
1.990000,0.235964
2.000000,0.235625
2.000000,0.235109
2.000000,0.234493
2.010000,0.233909
2.020000,0.233517
2.020000,0.233469
2.020000,0.233879
2.030000,0.234799
2.040000,0.236201
2.040000,0.237977
2.040000,0.239949
2.050000,0.241892
2.060000,0.243552
2.060000,0.244683
2.060000,0.245065
2.070000,0.244530
2.080000,0.242974
2.080000,0.240368
2.080000,0.236760
2.090000,0.232275
2.100000,0.227111
2.100000,0.221528
2.100000,0.215838
2.110000,0.210386
2.120000,0.205526
2.120000,0.201594
2.120000,0.198872
2.130000,0.197557
2.140000,0.197729
2.140000,0.199333
2.150000,0.202170
2.150000,0.205908
2.160000,0.210111
2.160000,0.214286
2.170000,0.217935
2.170000,0.220618
2.180000,0.222006
2.180000,0.221920
2.190000,0.220352
2.190000,0.217458
2.190000,0.213532
2.200000,0.208960
2.210000,0.204160
2.210000,0.199523
2.210000,0.195366
2.220000,0.191896
2.230000,0.189200
2.230000,0.187251
2.230000,0.185939
2.240000,0.185109
2.250000,0.184601
2.250000,0.184289
2.250000,0.184104
2.260000,0.184038
2.270000,0.184138
2.270000,0.184480
2.270000,0.185142
2.280000,0.186173
2.290000,0.187574
2.290000,0.189286
2.290000,0.191193
2.300000,0.193146
2.310000,0.194983
2.310000,0.196561
2.310000,0.197778
2.320000,0.198589
2.330000,0.199008
2.330000,0.199096
2.330000,0.198940
2.340000,0.198626
2.350000,0.198214
2.350000,0.197719
2.350000,0.197103
2.360000,0.196281
2.370000,0.195138
2.370000,0.193552
2.380000,0.191421
2.380000,0.188689
2.390000,0.185356
2.390000,0.181490
2.400000,0.177212
2.400000,0.172684
2.410000,0.168082
2.410000,0.163581
2.420000,0.159329
2.420000,0.155441
2.430000,0.151996
2.430000,0.149045
2.440000,0.146621
2.440000,0.144751
2.440000,0.143465
2.450000,0.142796
2.460000,0.142775
2.460000,0.143414
2.460000,0.144693
2.470000,0.146540
2.480000,0.148825
2.480000,0.151353
2.480000,0.153885
2.490000,0.156153
2.500000,0.157900
2.500000,0.158911
2.500000,0.159048
2.510000,0.158272
2.520000,0.156653
2.520000,0.154361
2.520000,0.151643
2.530000,0.148791
2.540000,0.146092
2.540000,0.143795
2.540000,0.142075
2.550000,0.141013
2.560000,0.140593
2.560000,0.140715
2.560000,0.141217
2.570000,0.141910
2.580000,0.142613
2.580000,0.143177
2.580000,0.143510
2.590000,0.143579
2.600000,0.143410
2.600000,0.143071
2.600000,0.142654
2.610000,0.142250
2.620000,0.141934
2.620000,0.141749
2.620000,0.141706
2.630000,0.141786
2.640000,0.141946
2.640000,0.142135
2.650000,0.142300
2.650000,0.142400
2.660000,0.142404
2.660000,0.142298
2.670000,0.142073
2.670000,0.141723
2.680000,0.141242
2.680000,0.140618
2.690000,0.139837
2.690000,0.138886
2.690000,0.137760
2.700000,0.136473
2.710000,0.135059
2.710000,0.133580
2.710000,0.132117
2.720000,0.130769
2.730000,0.129637
2.730000,0.128812
2.730000,0.128362
2.740000,0.128319
2.750000,0.128673
2.750000,0.129373
2.750000,0.130334
2.760000,0.131443
2.770000,0.132573
2.770000,0.133601
2.770000,0.134416
2.780000,0.134930
2.790000,0.135082
2.790000,0.134843
2.790000,0.134211
2.800000,0.133209
2.810000,0.131877
2.810000,0.130274
2.810000,0.128466
2.820000,0.126531
2.830000,0.124551
2.830000,0.122615
2.830000,0.120809
2.840000,0.119218
2.850000,0.117914
2.850000,0.116953
2.850000,0.116364
2.860000,0.116149
2.870000,0.116275
2.870000,0.116679
2.880000,0.117273
2.880000,0.117952
2.890000,0.118608
2.890000,0.119143
2.900000,0.119479
2.900000,0.119566
2.910000,0.119389
2.910000,0.118967
2.920000,0.118343
2.920000,0.117578
2.930000,0.116738
2.930000,0.115884
2.940000,0.115059
2.940000,0.114285
2.940000,0.113559
2.950000,0.112857
2.960000,0.112143
2.960000,0.111375
2.960000,0.110514
2.970000,0.109537
2.980000,0.108441
2.980000,0.107243
2.980000,0.105984
2.990000,0.104720
3.000000,0.103516
3.000000,0.102435
3.000000,0.101535
3.010000,0.100857
3.020000,0.100419
3.020000,0.100219
3.020000,0.100234
3.030000,0.100421
3.040000,0.100727
3.040000,0.101093
3.040000,0.101462
3.050000,0.101782
3.060000,0.102013
3.060000,0.102130
3.060000,0.102120
3.070000,0.101981
3.080000,0.101722
3.080000,0.101360
3.080000,0.100913
3.090000,0.100398
3.100000,0.099833
3.100000,0.099231
3.100000,0.098603
3.110000,0.097956
3.120000,0.097297
3.120000,0.096634
3.120000,0.095976
3.130000,0.095333
3.140000,0.094718
3.140000,0.094142
3.150000,0.093617
3.150000,0.093151
3.160000,0.092747
3.160000,0.092403
3.170000,0.092110
3.170000,0.091856
3.180000,0.091626
3.180000,0.091404
3.190000,0.091181
3.190000,0.090947
3.200000,0.090705
3.200000,0.090462
3.210000,0.090229
3.210000,0.090024
3.210000,0.089862
3.220000,0.089753
3.230000,0.089701
3.230000,0.089699
3.230000,0.089727
3.240000,0.089759
3.250000,0.089759
3.250000,0.089689
3.250000,0.089512
3.260000,0.089199
3.270000,0.088728
3.270000,0.088095
3.270000,0.087304
3.280000,0.086377
3.290000,0.085342
3.290000,0.084237
3.290000,0.083098
3.300000,0.081963
3.310000,0.080862
3.310000,0.079819
3.310000,0.078848
3.320000,0.077955
3.330000,0.077136
3.330000,0.076383
3.330000,0.075686
3.340000,0.075032
3.350000,0.074409
3.350000,0.073809
3.350000,0.073227
3.360000,0.072665
3.370000,0.072125
3.370000,0.071615
3.380000,0.071146
3.380000,0.070725
3.390000,0.070361
3.390000,0.070056
3.400000,0.069807
3.400000,0.069605
3.410000,0.069432
3.410000,0.069265
3.420000,0.069076
3.420000,0.068836
3.430000,0.068517
3.430000,0.068098
3.440000,0.067566
3.440000,0.066918
3.450000,0.066163
3.450000,0.065323
3.460000,0.064424
3.460000,0.063501
3.460000,0.062587
3.470000,0.061711
3.480000,0.060897
3.480000,0.060158
3.480000,0.059501
3.490000,0.058922
3.500000,0.058416
3.500000,0.057974
3.500000,0.057592
3.510000,0.057267
3.520000,0.057005
3.520000,0.056818
3.520000,0.056718
3.530000,0.056718
3.540000,0.056826
3.540000,0.057043
3.540000,0.057357
3.550000,0.057745
3.560000,0.058174
3.560000,0.058603
3.560000,0.058989
3.570000,0.059289
3.580000,0.059469
3.580000,0.059507
3.580000,0.059393
3.590000,0.059132
3.600000,0.058740
3.600000,0.058244
3.600000,0.057673
3.610000,0.057060
3.620000,0.056432
3.620000,0.055812
3.620000,0.055213
3.630000,0.054643
3.640000,0.054102
3.640000,0.053586
3.650000,0.053089
3.650000,0.052603
3.660000,0.052122
3.660000,0.051642
3.670000,0.051159
3.670000,0.050675
3.680000,0.050194
3.680000,0.049720
3.690000,0.049262
3.690000,0.048832
3.700000,0.048442
3.700000,0.048111
3.710000,0.047853
3.710000,0.047688
3.710000,0.047627
3.720000,0.047679
3.730000,0.047844
3.730000,0.048112
3.730000,0.048461
3.740000,0.048857
3.750000,0.049259
3.750000,0.049620
3.750000,0.049893
3.760000,0.050034
3.770000,0.050010
3.770000,0.049803
3.770000,0.049408
3.780000,0.048839
3.790000,0.048125
3.790000,0.047307
3.790000,0.046431
3.800000,0.045546
3.810000,0.044696
3.810000,0.043917
3.810000,0.043233
3.820000,0.042656
3.830000,0.042186
3.830000,0.041814
3.830000,0.041525
3.840000,0.041300
3.850000,0.041121
3.850000,0.040974
3.850000,0.040849
3.860000,0.040743
3.870000,0.040658
3.870000,0.040596
3.880000,0.040563
3.880000,0.040561
3.890000,0.040589
3.890000,0.040642
3.900000,0.040707
3.900000,0.040768
3.910000,0.040805
3.910000,0.040795
3.920000,0.040717
3.920000,0.040554
3.930000,0.040292
3.930000,0.039928
3.940000,0.039464
3.940000,0.038912
3.950000,0.038290
3.950000,0.037620
3.960000,0.036931
3.960000,0.036247
3.970000,0.035595
3.970000,0.034995
3.980000,0.034462
3.980000,0.034004
3.980000,0.033627
3.990000,0.033325
4.000000,0.033094
4.000000,0.032921
4.000000,0.032797
4.010000,0.032709
4.010000,0.032643
4.020000,0.032589
4.030000,0.032536
4.030000,0.032473
4.040000,0.032392
4.040000,0.032283
4.040000,0.032140
4.050000,0.031957
4.050000,0.031731
4.060000,0.031459
4.070000,0.031145
4.070000,0.030794
4.080000,0.030414
4.080000,0.030015
4.080000,0.029610
4.090000,0.029208
4.090000,0.028820
4.100000,0.028453
4.110000,0.028111
4.110000,0.027794
4.120000,0.027500
4.120000,0.027226
4.120000,0.026965
4.130000,0.026713
4.130000,0.026465
4.140000,0.026219
4.150000,0.025973
4.150000,0.025726
4.160000,0.025480
4.160000,0.025234
4.170000,0.024988
4.170000,0.024741
4.170000,0.024493
4.180000,0.024242
4.190000,0.023988
4.190000,0.023731
4.200000,0.023473
4.200000,0.023219
4.210000,0.022973
4.210000,0.022742
4.210000,0.022533
4.220000,0.022349
4.220000,0.022194
4.230000,0.022067
4.240000,0.021965
4.240000,0.021881
4.250000,0.021808
4.250000,0.021738
4.250000,0.021664
4.260000,0.021580
4.260000,0.021483
4.270000,0.021372
4.280000,0.021249
4.280000,0.021118
4.290000,0.020982
4.290000,0.020845
4.290000,0.020710
4.300000,0.020578
4.300000,0.020449
4.310000,0.020324
4.320000,0.020201
4.320000,0.020080
4.330000,0.019963
4.330000,0.019851
4.330000,0.019745
4.340000,0.019648
4.340000,0.019562
4.350000,0.019487
4.360000,0.019421
4.360000,0.019362
4.370000,0.019305
4.370000,0.019246
4.380000,0.019179
4.380000,0.019101
4.380000,0.019011
4.390000,0.018908
4.400000,0.018797
4.400000,0.018680
4.410000,0.018562
4.410000,0.018448
4.420000,0.018342
4.420000,0.018244
4.420000,0.018154
4.430000,0.018071
4.440000,0.017992
4.440000,0.017914
4.450000,0.017836
4.450000,0.017757
4.460000,0.017678
4.460000,0.017601
4.460000,0.017527
4.470000,0.017460
4.480000,0.017399
4.480000,0.017345
4.490000,0.017293
4.490000,0.017241
4.500000,0.017183
4.500000,0.017114
4.500000,0.017032
4.510000,0.016935
4.510000,0.016824
4.520000,0.016704
4.530000,0.016578
4.530000,0.016453
4.540000,0.016333
4.540000,0.016222
4.540000,0.016121
4.550000,0.016029
4.550000,0.015942
4.560000,0.015856
4.570000,0.015767
4.570000,0.015673
4.580000,0.015572
4.580000,0.015466
4.580000,0.015359
4.590000,0.015256
4.590000,0.015162
4.600000,0.015082
4.610000,0.015017
4.610000,0.014967
4.620000,0.014930
4.620000,0.014901
4.620000,0.014872
4.630000,0.014839
4.630000,0.014796
4.640000,0.014741
4.650000,0.014673
4.650000,0.014597
4.660000,0.014515
4.660000,0.014434
4.670000,0.014357
4.670000,0.014287
4.670000,0.014227
4.680000,0.014176
4.690000,0.014131
4.690000,0.014089
4.700000,0.014049
4.700000,0.014007
4.710000,0.013965
4.710000,0.013923
4.710000,0.013884
4.720000,0.013852
4.730000,0.013830
4.730000,0.013820
4.740000,0.013824
4.740000,0.013838
4.750000,0.013861
4.750000,0.013888
4.750000,0.013915
4.760000,0.013939
4.760000,0.013957
4.770000,0.013968
4.780000,0.013974
4.780000,0.013976
4.790000,0.013976
4.790000,0.013976
4.790000,0.013978
4.800000,0.013979
4.800000,0.013980
4.810000,0.013977
4.820000,0.013969
4.820000,0.013953
4.830000,0.013932
4.830000,0.013906
4.830000,0.013880
4.840000,0.013858
4.840000,0.013845
4.850000,0.013845
4.860000,0.013858
4.860000,0.013885
4.870000,0.013921
4.870000,0.013962
4.880000,0.014002
4.880000,0.014033
4.880000,0.014052
4.890000,0.014054
4.900000,0.014042
4.900000,0.014015
4.910000,0.013980
4.910000,0.013940
4.920000,0.013900
4.920000,0.013864
4.920000,0.013834
4.930000,0.013809
4.940000,0.013789
4.940000,0.013769
4.950000,0.013747
4.950000,0.013723
4.960000,0.013694
4.960000,0.013662
4.960000,0.013628
4.970000,0.013596
4.980000,0.013568
4.980000,0.013543
4.990000,0.013521
4.990000,0.013499
5.000000,0.013473
5.000000,0.013437
5.000000,0.013386
5.010000,0.013316
5.010000,0.013228
5.020000,0.013121
5.030000,0.013000
5.030000,0.012870
5.040000,0.012739
5.040000,0.012612
5.040000,0.012494
5.050000,0.012387
5.050000,0.012291
5.060000,0.012204
5.070000,0.012122
5.070000,0.012043
5.080000,0.011961
5.080000,0.011877
5.080000,0.011791
5.090000,0.011705
5.090000,0.011623
5.100000,0.011548
5.110000,0.011484
5.110000,0.011433
5.120000,0.011395
5.120000,0.011366
5.120000,0.011344
5.130000,0.011324
5.130000,0.011301
5.140000,0.011272
5.150000,0.011237
5.150000,0.011196
5.160000,0.011152
5.160000,0.011109
5.170000,0.011071
5.170000,0.011042
5.170000,0.011023
5.180000,0.011015
5.190000,0.011017
5.190000,0.011024
5.200000,0.011035
5.200000,0.011044
5.210000,0.011050
5.210000,0.011051
5.210000,0.011047
5.220000,0.011040
5.230000,0.011030
5.230000,0.011021
5.240000,0.011012
5.240000,0.011003
5.250000,0.010994
5.250000,0.010983
5.250000,0.010967
5.260000,0.010947
5.260000,0.010923
5.270000,0.010896
5.280000,0.010868
5.280000,0.010846
5.290000,0.010832
5.290000,0.010830
5.290000,0.010843
5.300000,0.010870
5.300000,0.010909
5.310000,0.010957
5.320000,0.011008
5.320000,0.011056
5.330000,0.011098
5.330000,0.011130
5.330000,0.011151
5.340000,0.011164
5.340000,0.011169
5.350000,0.011171
5.360000,0.011173
5.360000,0.011177
5.370000,0.011185
5.370000,0.011195
5.380000,0.011206
5.380000,0.011215
5.380000,0.011221
5.390000,0.011221
5.400000,0.011215
5.400000,0.011205
5.410000,0.011193
5.410000,0.011182
5.420000,0.011175
5.420000,0.011174
5.420000,0.011179
5.430000,0.011189
5.440000,0.011202
5.440000,0.011213
5.450000,0.011219
5.450000,0.011216
5.460000,0.011203
5.460000,0.011182
5.460000,0.011153
5.470000,0.011120
5.480000,0.011089
5.480000,0.011062
5.490000,0.011043
5.490000,0.011032
5.500000,0.011030
5.500000,0.011035
5.500000,0.011043
5.510000,0.011051
5.510000,0.011058
5.520000,0.011063
5.530000,0.011067
5.530000,0.011071
5.540000,0.011080
5.540000,0.011094
5.540000,0.011117
5.550000,0.011147
5.550000,0.011183
5.560000,0.011219
5.570000,0.011251
5.570000,0.011272
5.580000,0.011277
5.580000,0.011264
5.580000,0.011230
5.590000,0.011178
5.590000,0.011112
5.600000,0.011038
5.610000,0.010962
5.610000,0.010892
5.620000,0.010831
5.620000,0.010783
5.620000,0.010749
5.630000,0.010727
5.630000,0.010715
5.640000,0.010710
5.650000,0.010707
5.650000,0.010705
5.660000,0.010700
5.660000,0.010692
5.670000,0.010680
5.670000,0.010664
5.670000,0.010643
5.680000,0.010618
5.690000,0.010587
5.690000,0.010550
5.700000,0.010506
5.700000,0.010457
5.710000,0.010404
5.710000,0.010349
5.710000,0.010297
5.720000,0.010252
5.730000,0.010218
5.730000,0.010197
5.740000,0.010193
5.740000,0.010203
5.750000,0.010225
5.750000,0.010255
5.750000,0.010289
5.760000,0.010321
5.760000,0.010347
5.770000,0.010364
5.780000,0.010372
5.780000,0.010371
5.790000,0.010365
5.790000,0.010357
5.790000,0.010349
5.800000,0.010344
5.800000,0.010342
5.810000,0.010344
5.820000,0.010347
5.820000,0.010349
5.830000,0.010347
5.830000,0.010339
5.830000,0.010324
5.840000,0.010304
5.840000,0.010278
5.850000,0.010250
5.860000,0.010222
5.860000,0.010195
5.870000,0.010172
5.870000,0.010152
5.880000,0.010134
5.880000,0.010116
5.880000,0.010097
5.890000,0.010076
5.900000,0.010051
5.900000,0.010025
5.910000,0.009997
5.910000,0.009971
5.920000,0.009949
5.920000,0.009932
5.920000,0.009922
5.930000,0.009916
5.940000,0.009914
5.940000,0.009912
5.950000,0.009907
5.950000,0.009898
5.960000,0.009881
5.960000,0.009858
5.960000,0.009828
5.970000,0.009796
5.980000,0.009762
5.980000,0.009732
5.990000,0.009705
5.990000,0.009684
6.000000,0.009666
6.000000,0.009651
6.000000,0.009636
6.010000,0.009617
6.020000,0.009592
6.020000,0.009562
6.030000,0.009525
6.030000,0.009485
6.040000,0.009444
6.040000,0.009405
6.040000,0.009372
6.050000,0.009346
6.050000,0.009326
6.060000,0.009313
6.070000,0.009302
6.070000,0.009290
6.080000,0.009274
6.080000,0.009250
6.080000,0.009219
6.090000,0.009180
6.090000,0.009135
6.100000,0.009087
6.110000,0.009039
6.110000,0.008995
6.120000,0.008958
6.120000,0.008928
6.120000,0.008905
6.130000,0.008887
6.130000,0.008874
6.140000,0.008863
6.150000,0.008853
6.150000,0.008843
6.160000,0.008834
6.160000,0.008827
6.170000,0.008822
6.170000,0.008820
6.170000,0.008822
6.180000,0.008825
6.190000,0.008827
6.190000,0.008826
6.200000,0.008819
6.200000,0.008803
6.210000,0.008778
6.210000,0.008743
6.210000,0.008700
6.220000,0.008653
6.230000,0.008605
6.230000,0.008561
6.240000,0.008523
6.240000,0.008494
6.250000,0.008472
6.250000,0.008458
6.250000,0.008447
6.260000,0.008438
6.270000,0.008427
6.270000,0.008413
6.280000,0.008393
6.280000,0.008370
6.290000,0.008345
6.290000,0.008320
6.290000,0.008298
6.300000,0.008279
6.300000,0.008264
6.310000,0.008253
6.320000,0.008243
6.320000,0.008233
6.330000,0.008221
6.330000,0.008204
6.330000,0.008184
6.340000,0.008161
6.340000,0.008137
6.350000,0.008115
6.360000,0.008099
6.360000,0.008090
6.370000,0.008091
6.370000,0.008101
6.380000,0.008120
6.380000,0.008144
6.380000,0.008171
6.390000,0.008200
6.400000,0.008228
6.400000,0.008254
6.410000,0.008280
6.410000,0.008307
6.420000,0.008337
6.420000,0.008370
6.420000,0.008406
6.430000,0.008445
6.440000,0.008484
6.440000,0.008519
6.450000,0.008546
6.450000,0.008563
6.460000,0.008566
6.460000,0.008555
6.460000,0.008532
6.470000,0.008499
6.480000,0.008459
6.480000,0.008416
6.490000,0.008373
6.490000,0.008333
6.500000,0.008296
6.500000,0.008260
6.500000,0.008223
6.510000,0.008182
6.520000,0.008133
6.520000,0.008076
6.530000,0.008010
6.530000,0.007937
6.540000,0.007858
6.540000,0.007779
6.540000,0.007702
6.550000,0.007630
6.550000,0.007564
6.560000,0.007505
6.570000,0.007451
6.570000,0.007400
6.580000,0.007348
6.580000,0.007293
6.580000,0.007234
6.590000,0.007171
6.590000,0.007104
6.600000,0.007037
6.610000,0.006972
6.610000,0.006912
6.620000,0.006857
6.620000,0.006809
6.620000,0.006766
6.630000,0.006725
6.630000,0.006684
6.640000,0.006641
6.650000,0.006593
6.650000,0.006541
6.660000,0.006485
6.660000,0.006429
6.670000,0.006377
6.670000,0.006331
6.670000,0.006294
6.680000,0.006269
6.690000,0.006255
6.690000,0.006250
6.700000,0.006251
6.700000,0.006255
6.710000,0.006257
6.710000,0.006256
6.710000,0.006250
6.720000,0.006238
6.730000,0.006223
6.730000,0.006207
6.740000,0.006191
6.740000,0.006177
6.750000,0.006166
6.750000,0.006158
6.750000,0.006150
6.760000,0.006140
6.770000,0.006127
6.770000,0.006108
6.780000,0.006083
6.780000,0.006053
6.790000,0.006019
6.790000,0.005985
6.790000,0.005952
6.800000,0.005923
6.800000,0.005899
6.810000,0.005880
6.820000,0.005865
6.820000,0.005850
6.830000,0.005833
6.830000,0.005811
6.830000,0.005783
6.840000,0.005748
6.840000,0.005707
6.850000,0.005662
6.860000,0.005615
6.860000,0.005569
6.870000,0.005526
6.870000,0.005485
6.880000,0.005446
6.880000,0.005407
6.880000,0.005364
6.890000,0.005317
6.900000,0.005261
6.900000,0.005198
6.910000,0.005127
6.910000,0.005050
6.920000,0.004972
6.920000,0.004894
6.920000,0.004820
6.930000,0.004752
6.940000,0.004690
6.940000,0.004633
6.950000,0.004580
6.950000,0.004527
6.960000,0.004471
6.960000,0.004412
6.960000,0.004348
6.970000,0.004281
6.980000,0.004212
6.980000,0.004144
6.990000,0.004080
6.990000,0.004021
7.000000,0.003970
7.000000,0.003925
7.000000,0.003884
7.010000,0.003845
7.020000,0.003806
7.020000,0.003763
7.030000,0.003717
7.030000,0.003666
7.040000,0.003613
7.040000,0.003559
7.040000,0.003508
7.050000,0.003462
7.050000,0.003421
7.060000,0.003388
7.070000,0.003359
7.070000,0.003334
7.080000,0.003309
7.080000,0.003281
7.080000,0.003248
7.090000,0.003209
7.090000,0.003166
7.100000,0.003119
7.110000,0.003071
7.110000,0.003025
7.120000,0.002984
7.120000,0.002947
7.120000,0.002917
7.130000,0.002889
7.130000,0.002864
7.140000,0.002837
7.150000,0.002806
7.150000,0.002771
7.160000,0.002730
7.160000,0.002685
7.170000,0.002638
7.170000,0.002593
7.170000,0.002550
7.180000,0.002513
7.190000,0.002483
7.190000,0.002457
7.200000,0.002435
7.200000,0.002413
7.210000,0.002390
7.210000,0.002363
7.210000,0.002331
7.220000,0.002294
7.230000,0.002254
7.230000,0.002213
7.240000,0.002174
7.240000,0.002138
7.250000,0.002109
7.250000,0.002085
7.250000,0.002065
7.260000,0.002048
7.270000,0.002031
7.270000,0.002012
7.280000,0.001989
7.280000,0.001962
7.290000,0.001931
7.290000,0.001898
7.290000,0.001865
7.300000,0.001835
7.300000,0.001808
7.310000,0.001785
7.320000,0.001765
7.320000,0.001747
7.330000,0.001728
7.330000,0.001707
7.330000,0.001681
7.340000,0.001649
7.340000,0.001612
7.350000,0.001572
7.360000,0.001530
7.360000,0.001491
7.370000,0.001456
7.370000,0.001426
7.380000,0.001402
7.380000,0.001382
7.380000,0.001366
7.390000,0.001349
7.400000,0.001330
7.400000,0.001307
7.410000,0.001280
7.410000,0.001250
7.420000,0.001217
7.420000,0.001186
7.420000,0.001157
7.430000,0.001132
7.440000,0.001112
7.440000,0.001098
7.450000,0.001086
7.450000,0.001074
7.460000,0.001061
7.460000,0.001044
7.460000,0.001022
7.470000,0.000996
7.480000,0.000966
7.480000,0.000936
7.490000,0.000907
7.490000,0.000882
7.500000,0.000861
7.500000,0.000847
7.500000,0.000836
7.510000,0.000828
7.520000,0.000820
7.520000,0.000809
7.530000,0.000794
7.530000,0.000774
7.540000,0.000750
7.540000,0.000723
7.540000,0.000696
7.550000,0.000672
7.550000,0.000652
7.560000,0.000637
7.570000,0.000626
7.570000,0.000620
7.580000,0.000615
7.580000,0.000608
7.580000,0.000599
7.590000,0.000585
7.590000,0.000567
7.600000,0.000545
7.610000,0.000522
7.610000,0.000501
7.620000,0.000482
7.620000,0.000469
7.620000,0.000461
7.630000,0.000458
7.630000,0.000457
7.640000,0.000457
7.650000,0.000454
7.650000,0.000447
7.660000,0.000435
7.660000,0.000419
7.670000,0.000401
7.670000,0.000381
7.670000,0.000363
7.680000,0.000349
7.690000,0.000339
7.690000,0.000334
7.700000,0.000332
7.700000,0.000332
7.710000,0.000331
7.710000,0.000326
7.710000,0.000317
7.720000,0.000303
7.730000,0.000285
7.730000,0.000266
7.740000,0.000248
7.740000,0.000232
7.750000,0.000221
7.750000,0.000215
7.750000,0.000213
7.760000,0.000214
7.770000,0.000215
7.770000,0.000214
7.780000,0.000209
7.780000,0.000199
7.790000,0.000185
7.790000,0.000168
7.790000,0.000150
7.800000,0.000133
7.810000,0.000120
7.810000,0.000112
7.820000,0.000109
7.820000,0.000109
7.830000,0.000111
7.830000,0.000112
7.830000,0.000111
7.840000,0.000105
7.840000,0.000095
7.850000,0.000081
7.860000,0.000064
7.860000,0.000048
7.870000,0.000035
7.870000,0.000025
7.880000,0.000020
7.880000,0.000020
7.880000,0.000022
7.890000,0.000025
7.900000,0.000026
7.900000,0.000024
7.910000,0.000016
7.910000,0.000005
7.920000,-0.000010
7.920000,-0.000025
7.920000,-0.000040
7.930000,-0.000051
7.940000,-0.000057
7.940000,-0.000058
7.950000,-0.000055
7.950000,-0.000050
7.960000,-0.000046
7.960000,-0.000044
7.960000,-0.000047
7.970000,-0.000054
7.980000,-0.000065
7.980000,-0.000078
7.990000,-0.000092
7.990000,-0.000103
8.000000,-0.000111
8.000000,-0.000113
8.010000,-0.000112
8.010000,-0.000108
8.020000,-0.000103
8.020000,-0.000099
8.030000,-0.000099
8.030000,-0.000104
8.040000,-0.000113
8.040000,-0.000125
8.040000,-0.000139
8.050000,-0.000152
8.050000,-0.000162
8.060000,-0.000168
8.060000,-0.000169
8.070000,-0.000166
8.070000,-0.000162
8.080000,-0.000157
8.090000,-0.000155
8.090000,-0.000158
8.100000,-0.000164
8.100000,-0.000175
8.110000,-0.000188
8.110000,-0.000202
8.120000,-0.000214
8.120000,-0.000222
8.120000,-0.000226
8.130000,-0.000225
8.130000,-0.000221
8.140000,-0.000215
8.140000,-0.000211
8.150000,-0.000210
8.150000,-0.000214
8.160000,-0.000221
8.170000,-0.000233
8.170000,-0.000246
8.180000,-0.000258
8.180000,-0.000268
8.190000,-0.000274
8.190000,-0.000275
8.200000,-0.000272
8.200000,-0.000266
8.210000,-0.000261
8.210000,-0.000258
8.210000,-0.000258
8.220000,-0.000263
8.220000,-0.000272
8.230000,-0.000284
8.230000,-0.000297
8.240000,-0.000308
8.250000,-0.000315
8.250000,-0.000319
8.260000,-0.000317
8.260000,-0.000313
8.270000,-0.000307
8.270000,-0.000302
8.280000,-0.000300
8.280000,-0.000302
8.290000,-0.000308
8.290000,-0.000318
8.290000,-0.000330
8.300000,-0.000342
8.300000,-0.000352
8.310000,-0.000357
8.310000,-0.000358
8.320000,-0.000355
8.320000,-0.000349
8.330000,-0.000344
8.340000,-0.000339
8.340000,-0.000339
8.350000,-0.000342
8.350000,-0.000350
8.360000,-0.000361
8.360000,-0.000373
8.370000,-0.000384
8.370000,-0.000391
8.380000,-0.000394
8.380000,-0.000393
8.380000,-0.000389
8.390000,-0.000383
8.390000,-0.000377
8.400000,-0.000374
8.400000,-0.000375
8.410000,-0.000381
8.420000,-0.000390
8.420000,-0.000401
8.430000,-0.000413
8.430000,-0.000422
8.440000,-0.000427
8.440000,-0.000429
8.450000,-0.000426
8.450000,-0.000420
8.460000,-0.000414
8.460000,-0.000410
8.460000,-0.000409
8.470000,-0.000412
8.470000,-0.000419
8.480000,-0.000430
8.480000,-0.000442
8.490000,-0.000453
8.500000,-0.000461
8.500000,-0.000464
8.510000,-0.000464
8.510000,-0.000460
8.520000,-0.000454
8.520000,-0.000449
8.530000,-0.000445
8.530000,-0.000446
8.540000,-0.000451
8.540000,-0.000460
8.540000,-0.000471
8.550000,-0.000483
8.550000,-0.000492
8.560000,-0.000498
8.560000,-0.000499
8.570000,-0.000497
8.580000,-0.000491
8.580000,-0.000484
8.590000,-0.000479
8.590000,-0.000477
8.600000,-0.000479
8.600000,-0.000485
8.610000,-0.000494
8.610000,-0.000506
8.620000,-0.000516
8.620000,-0.000524
8.620000,-0.000528
8.630000,-0.000528
8.630000,-0.000525
8.640000,-0.000519
8.640000,-0.000513
8.650000,-0.000510
8.650000,-0.000510
8.660000,-0.000514
8.670000,-0.000523
8.670000,-0.000534
8.680000,-0.000545
8.680000,-0.000555
8.690000,-0.000561
8.690000,-0.000564
8.700000,-0.000561
8.700000,-0.000556
8.710000,-0.000550
8.710000,-0.000544
8.710000,-0.000542
8.720000,-0.000543
8.720000,-0.000548
8.730000,-0.000557
8.730000,-0.000567
8.740000,-0.000577
8.750000,-0.000585
8.750000,-0.000589
8.760000,-0.000588
8.760000,-0.000584
8.770000,-0.000577
8.770000,-0.000571
8.780000,-0.000566
8.780000,-0.000564
8.790000,-0.000567
8.790000,-0.000574
8.790000,-0.000583
8.800000,-0.000593
8.800000,-0.000603
8.810000,-0.000609
8.810000,-0.000611
8.820000,-0.000609
8.830000,-0.000604
8.830000,-0.000597
8.840000,-0.000591
8.840000,-0.000588
8.850000,-0.000589
8.850000,-0.000594
8.860000,-0.000602
8.860000,-0.000612
8.870000,-0.000623
8.870000,-0.000631
8.880000,-0.000635
8.880000,-0.000635
8.880000,-0.000632
8.890000,-0.000625
8.890000,-0.000619
8.900000,-0.000613
8.900000,-0.000611
8.910000,-0.000613
8.920000,-0.000619
8.920000,-0.000628
8.930000,-0.000639
8.930000,-0.000648
8.940000,-0.000654
8.940000,-0.000656
8.950000,-0.000655
8.950000,-0.000650
8.960000,-0.000643
8.960000,-0.000637
8.960000,-0.000633
8.970000,-0.000633
8.970000,-0.000637
8.980000,-0.000645
8.980000,-0.000655
8.990000,-0.000665
9.000000,-0.000673
9.000000,-0.000678
9.010000,-0.000678
9.010000,-0.000675
9.020000,-0.000669
9.020000,-0.000663
9.030000,-0.000657
9.030000,-0.000655
9.040000,-0.000656
9.040000,-0.000662
9.040000,-0.000670
9.050000,-0.000680
9.050000,-0.000689
9.060000,-0.000695
9.060000,-0.000698
9.070000,-0.000696
9.080000,-0.000691
9.080000,-0.000685
9.090000,-0.000678
9.090000,-0.000673
9.100000,-0.000672
9.100000,-0.000675
9.110000,-0.000682
9.110000,-0.000691
9.120000,-0.000700
9.120000,-0.000708
9.120000,-0.000713
9.130000,-0.000714
9.130000,-0.000711
9.140000,-0.000705
9.140000,-0.000698
9.150000,-0.000693
9.150000,-0.000690
9.160000,-0.000691
9.170000,-0.000696
9.170000,-0.000705
9.180000,-0.000715
9.180000,-0.000724
9.190000,-0.000732
9.190000,-0.000736
9.200000,-0.000735
9.200000,-0.000731
9.210000,-0.000725
9.210000,-0.000719
9.210000,-0.000715
9.220000,-0.000713
9.220000,-0.000716
9.230000,-0.000723
9.230000,-0.000733
9.240000,-0.000743
9.250000,-0.000751
9.250000,-0.000757
9.260000,-0.000759
9.260000,-0.000757
9.270000,-0.000752
9.270000,-0.000746
9.280000,-0.000741
9.280000,-0.000738
9.290000,-0.000739
9.290000,-0.000745
9.290000,-0.000753
9.300000,-0.000764
9.300000,-0.000774
9.310000,-0.000782
9.310000,-0.000787
9.320000,-0.000788
9.330000,-0.000785
9.330000,-0.000780
9.340000,-0.000775
9.340000,-0.000771
9.350000,-0.000771
9.350000,-0.000774
9.360000,-0.000781
9.360000,-0.000791
9.370000,-0.000802
9.370000,-0.000812
9.380000,-0.000819
9.380000,-0.000822
9.380000,-0.000822
9.390000,-0.000818
9.390000,-0.000812
9.400000,-0.000807
9.400000,-0.000805
9.410000,-0.000806
9.420000,-0.000811
9.420000,-0.000819
9.430000,-0.000829
9.430000,-0.000840
9.440000,-0.000848
9.440000,-0.000854
9.450000,-0.000855
9.450000,-0.000853
9.460000,-0.000849
9.460000,-0.000844
9.460000,-0.000840
9.470000,-0.000839
9.470000,-0.000842
9.480000,-0.000849
9.480000,-0.000859
9.490000,-0.000869
9.500000,-0.000879
9.500000,-0.000887
9.510000,-0.000890
9.510000,-0.000890
9.520000,-0.000886
9.520000,-0.000881
9.530000,-0.000875
9.530000,-0.000872
9.540000,-0.000872
9.540000,-0.000876
9.540000,-0.000884
9.550000,-0.000894
9.550000,-0.000904
9.560000,-0.000912
9.560000,-0.000918
9.570000,-0.000919
9.580000,-0.000917
9.580000,-0.000912
9.590000,-0.000907
9.590000,-0.000902
9.600000,-0.000900
9.600000,-0.000902
9.610000,-0.000908
9.610000,-0.000916
9.620000,-0.000926
9.620000,-0.000936
9.620000,-0.000943
9.630000,-0.000947
9.630000,-0.000947
9.640000,-0.000943
9.640000,-0.000937
9.650000,-0.000932
9.650000,-0.000928
9.660000,-0.000928
9.670000,-0.000931
9.670000,-0.000938
9.680000,-0.000947
9.680000,-0.000956
9.690000,-0.000965
9.690000,-0.000970
9.700000,-0.000972
9.700000,-0.000970
9.710000,-0.000965
9.710000,-0.000959
9.710000,-0.000953
9.720000,-0.000951
9.720000,-0.000952
9.730000,-0.000956
9.730000,-0.000964
9.740000,-0.000973
9.750000,-0.000982
9.750000,-0.000989
9.760000,-0.000993
9.760000,-0.000993
9.770000,-0.000989
9.770000,-0.000983
9.780000,-0.000977
9.780000,-0.000973
9.790000,-0.000971
9.790000,-0.000973
9.790000,-0.000979
9.800000,-0.000988
9.800000,-0.000997
9.810000,-0.001005
9.810000,-0.001011
9.820000,-0.001012
9.830000,-0.001010
9.830000,-0.001006
9.840000,-0.000999
9.840000,-0.000994
9.850000,-0.000990
9.850000,-0.000990
9.860000,-0.000994
9.860000,-0.001001
9.870000,-0.001010
9.870000,-0.001019
9.880000,-0.001026
9.880000,-0.001030
9.880000,-0.001030
9.890000,-0.001026
9.890000,-0.001020
9.900000,-0.001014
9.900000,-0.001009
9.910000,-0.001007
9.920000,-0.001009
9.920000,-0.001014
9.930000,-0.001022
9.930000,-0.001031
9.940000,-0.001039
9.940000,-0.001045
9.950000,-0.001047
9.950000,-0.001045
9.960000,-0.001041
9.960000,-0.001035
9.960000,-0.001029
9.970000,-0.001025
9.970000,-0.001024
9.980000,-0.001028
9.980000,-0.001034
9.990000,-0.001043
10.000000,-0.001051
10.000000,-0.001058


==> anc/fig7/lancz_b.csv <==
omega/omega_0,sigma
0.000000,29.620448
0.010000,29.327218
0.010000,28.481361
0.010000,27.175064
0.020000,25.535426
0.030000,23.697147
0.030000,21.780756
0.040000,19.880720
0.040000,18.062662
0.040000,16.366470
0.050000,14.811959
0.060000,13.404798
0.060000,12.141550
0.070000,11.013482
0.070000,10.009210
0.070000,9.116421
0.080000,8.322911
0.090000,7.617181
0.090000,6.988714
0.100000,6.428087
0.100000,5.926966
0.100000,5.478041
0.110000,5.074934
0.120000,4.712102
0.120000,4.384726
0.120000,4.088626
0.130000,3.820169
0.140000,3.576195
0.140000,3.353953
0.140000,3.151042
0.150000,2.965368
0.150000,2.795102
0.160000,2.638641
0.170000,2.494581
0.170000,2.361690
0.180000,2.238882
0.180000,2.125196
0.180000,2.019780
0.190000,1.921874
0.200000,1.830795
0.200000,1.745935
0.210000,1.666745
0.210000,1.592734
0.210000,1.523462
0.220000,1.458536
0.230000,1.397608
0.230000,1.340363
0.240000,1.286522
0.240000,1.235831
0.240000,1.188061
0.250000,1.142998
0.260000,1.100445
0.260000,1.060218
0.270000,1.022147
0.270000,0.986075
0.280000,0.951858
0.280000,0.919368
0.290000,0.888491
0.290000,0.859126
0.290000,0.831183
0.300000,0.804581
0.300000,0.779244
0.310000,0.755100
0.320000,0.732078
0.320000,0.710107
0.330000,0.689120
0.330000,0.669050
0.340000,0.649838
0.340000,0.631428
0.350000,0.613775
0.350000,0.596839
0.350000,0.580589
0.360000,0.564998
0.360000,0.550038
0.370000,0.535686
0.380000,0.521912
0.380000,0.508685
0.390000,0.495972
0.390000,0.483738
0.400000,0.471949
0.400000,0.460576
0.410000,0.449595
0.410000,0.438989
0.420000,0.428746
0.420000,0.418859
0.420000,0.409323
0.430000,0.400130
0.430000,0.391271
0.440000,0.382732
0.450000,0.374492
0.450000,0.366530
0.460000,0.358822
0.460000,0.351347
0.470000,0.344089
0.470000,0.337037
0.480000,0.330188
0.480000,0.323543
0.480000,0.317105
0.490000,0.310879
0.490000,0.304865
0.500000,0.299056
0.510000,0.293442
0.510000,0.288005
0.520000,0.282727
0.520000,0.277589
0.530000,0.272575
0.530000,0.267678
0.540000,0.262894
0.540000,0.258230
0.550000,0.253693
0.550000,0.249293
0.560000,0.245038
0.560000,0.240928
0.570000,0.236959
0.570000,0.233116
0.580000,0.229383
0.580000,0.225741
0.580000,0.222173
0.590000,0.218669
0.590000,0.215225
0.600000,0.211848
0.600000,0.208549
0.610000,0.205341
0.610000,0.202238
0.620000,0.199247
0.620000,0.196367
0.630000,0.193590
0.640000,0.190900
0.640000,0.188275
0.650000,0.185698
0.650000,0.183154
0.660000,0.180636
0.660000,0.178149
0.670000,0.175704
0.670000,0.173319
0.680000,0.171012
0.680000,0.168797
0.690000,0.166680
0.690000,0.164656
0.700000,0.162711
0.700000,0.160824
0.700000,0.158973
0.710000,0.157137
0.710000,0.155305
0.720000,0.153479
0.720000,0.151668
0.730000,0.149894
0.730000,0.148178
0.740000,0.146543
0.740000,0.145000
0.750000,0.143553
0.760000,0.142190
0.760000,0.140890
0.770000,0.139625
0.770000,0.138371
0.780000,0.137110
0.780000,0.135836
0.790000,0.134558
0.790000,0.133296
0.800000,0.132079
0.800000,0.130938
0.810000,0.129893
0.810000,0.128957
0.820000,0.128123
0.820000,0.127371
0.830000,0.126672
0.830000,0.125994
0.830000,0.125310
0.840000,0.124606
0.840000,0.123888
0.850000,0.123177
0.850000,0.122509
0.860000,0.121924
0.860000,0.121458
0.870000,0.121136
0.880000,0.120961
0.880000,0.120919
0.890000,0.120979
0.890000,0.121103
0.900000,0.121257
0.900000,0.121420
0.910000,0.121595
0.910000,0.121809
0.920000,0.122111
0.920000,0.122562
0.930000,0.123225
0.930000,0.124149
0.940000,0.125364
0.940000,0.126871
0.950000,0.128651
0.950000,0.130672
0.960000,0.132906
0.960000,0.135340
0.960000,0.137994
0.970000,0.140921
0.970000,0.144206
0.980000,0.147943
0.980000,0.152218
0.990000,0.157078
0.990000,0.162510
1.000000,0.168423
1.010000,0.174651
1.010000,0.180968
1.020000,0.187125
1.020000,0.192892
1.020000,0.198106
1.030000,0.202711
1.030000,0.206787
1.040000,0.210547
1.040000,0.214320
1.050000,0.218494
1.050000,0.223458
1.060000,0.229523
1.060000,0.236858
1.070000,0.245436
1.070000,0.255021
1.080000,0.265173
1.080000,0.275300
1.090000,0.284727
1.090000,0.292784
1.100000,0.298898
1.100000,0.302665
1.110000,0.303904
1.110000,0.302671
1.120000,0.299255
1.120000,0.294124
1.130000,0.287874
1.140000,0.281156
1.140000,0.274615
1.150000,0.268839
1.150000,0.264328
1.160000,0.261485
1.160000,0.260616
1.170000,0.261940
1.170000,0.265598
1.180000,0.271648
1.180000,0.280054
1.190000,0.290657
1.190000,0.303153
1.200000,0.317060
1.200000,0.331717
1.210000,0.346296
1.210000,0.359854
1.220000,0.371408
1.220000,0.380035
1.230000,0.384980
1.230000,0.385756
1.240000,0.382216
1.240000,0.374587
1.250000,0.363454
1.250000,0.349695
1.260000,0.334371
1.260000,0.318607
1.270000,0.303452
1.270000,0.289771
1.280000,0.278168
1.280000,0.268963
1.280000,0.262216
1.290000,0.257791
1.290000,0.255455
1.300000,0.254973
1.300000,0.256195
1.310000,0.259099
1.310000,0.263797
1.320000,0.270483
1.320000,0.279357
1.330000,0.290512
1.330000,0.303843
1.340000,0.318962
1.340000,0.335179
1.350000,0.351519
1.350000,0.366815
1.360000,0.379830
1.360000,0.389414
1.370000,0.394661
1.380000,0.395028
1.380000,0.390421
1.390000,0.381203
1.390000,0.368148
1.400000,0.352332
1.400000,0.334983
1.410000,0.317329
1.410000,0.300448
1.420000,0.285162
1.420000,0.271983
1.430000,0.261111
1.430000,0.252494
1.440000,0.245916
1.440000,0.241110
1.450000,0.237853
1.450000,0.236044
1.460000,0.235730
1.460000,0.237091
1.470000,0.240381
1.470000,0.245837
1.480000,0.253583
1.480000,0.263547
1.490000,0.275397
1.490000,0.288537
1.500000,0.302138
1.500000,0.315217
1.510000,0.326745
1.510000,0.335774
1.520000,0.341547
1.520000,0.343588
1.530000,0.341752
1.530000,0.336234
1.540000,0.327523
1.540000,0.316335
1.540000,0.303513
1.550000,0.289933
1.550000,0.276413
1.560000,0.263647
1.560000,0.252171
1.570000,0.242355
1.570000,0.234420
1.580000,0.228471
1.580000,0.224534
1.590000,0.222585
1.590000,0.222571
1.600000,0.224408
1.600000,0.227970
1.610000,0.233064
1.610000,0.239408
1.620000,0.246618
1.620000,0.254206
1.630000,0.261602
1.640000,0.268195
1.640000,0.273393
1.650000,0.276686
1.650000,0.277711
1.660000,0.276308
1.660000,0.272543
1.670000,0.266715
1.670000,0.259328
1.680000,0.251033
1.680000,0.242558
1.690000,0.234620
1.690000,0.227847
1.700000,0.222703
1.700000,0.219446
1.710000,0.218107
1.710000,0.218498
1.720000,0.220254
1.720000,0.222887
1.730000,0.225855
1.730000,0.228637
1.740000,0.230791
1.740000,0.232006
1.750000,0.232126
1.750000,0.231153
1.760000,0.229233
1.760000,0.226614
1.770000,0.223606
1.770000,0.220529
1.780000,0.217667
1.780000,0.215232
1.790000,0.213345
1.790000,0.212026
1.790000,0.211206
1.800000,0.210748
1.800000,0.210480
1.810000,0.210222
1.810000,0.209823
1.820000,0.209179
1.820000,0.208248
1.830000,0.207047
1.830000,0.205648
1.840000,0.204156
1.840000,0.202682
1.850000,0.201328
1.850000,0.200161
1.860000,0.199203
1.860000,0.198430
1.870000,0.197778
1.880000,0.197159
1.880000,0.196482
1.890000,0.195675
1.890000,0.194704
1.900000,0.193580
1.900000,0.192367
1.910000,0.191169
1.910000,0.190111
1.920000,0.189316
1.920000,0.188881
1.930000,0.188851
1.930000,0.189205
1.940000,0.189853
1.940000,0.190644
1.950000,0.191384
1.950000,0.191869
1.960000,0.191917
1.960000,0.191397
1.970000,0.190257
1.970000,0.188534
1.980000,0.186354
1.980000,0.183912
1.990000,0.181447
1.990000,0.179204
2.000000,0.177399
2.000000,0.176185
2.000000,0.175635
2.010000,0.175732
2.020000,0.176382
2.020000,0.177439
2.020000,0.178732
2.030000,0.180108
2.040000,0.181459
2.040000,0.182750
2.040000,0.184019
2.050000,0.185374
2.060000,0.186968
2.060000,0.188964
2.060000,0.191495
2.070000,0.194631
2.080000,0.198351
2.080000,0.202531
2.080000,0.206954
2.090000,0.211329
2.100000,0.215331
2.100000,0.218645
2.100000,0.221006
2.110000,0.222239
2.120000,0.222278
2.120000,0.221177
2.120000,0.219096
2.130000,0.216277
2.140000,0.213014
2.140000,0.209614
2.150000,0.206363
2.150000,0.203502
2.160000,0.201215
2.160000,0.199625
2.170000,0.198798
2.170000,0.198759
2.180000,0.199502
2.180000,0.201000
2.190000,0.203207
2.190000,0.206053
2.190000,0.209440
2.200000,0.213222
2.210000,0.217208
2.210000,0.221153
2.210000,0.224769
2.220000,0.227751
2.230000,0.229802
2.230000,0.230671
2.230000,0.230188
2.240000,0.228289
2.250000,0.225034
2.250000,0.220602
2.250000,0.215271
2.260000,0.209384
2.270000,0.203305
2.270000,0.197370
2.270000,0.191851
2.280000,0.186931
2.290000,0.182693
2.290000,0.179137
2.290000,0.176204
2.300000,0.173815
2.310000,0.171914
2.310000,0.170494
2.310000,0.169621
2.320000,0.169426
2.330000,0.170084
2.330000,0.171773
2.330000,0.174628
2.340000,0.178687
2.350000,0.183859
2.350000,0.189901
2.350000,0.196425
2.360000,0.202932
2.370000,0.208863
2.370000,0.213669
2.380000,0.216879
2.380000,0.218164
2.390000,0.217380
2.390000,0.214586
2.400000,0.210030
2.400000,0.204114
2.410000,0.197336
2.410000,0.190221
2.420000,0.183261
2.420000,0.176856
2.430000,0.171287
2.430000,0.166701
2.440000,0.163127
2.440000,0.160507
2.440000,0.158736
2.450000,0.157707
2.460000,0.157339
2.460000,0.157603
2.460000,0.158515
2.470000,0.160127
2.480000,0.162495
2.480000,0.165644
2.480000,0.169534
2.490000,0.174040
2.500000,0.178942
2.500000,0.183936
2.500000,0.188662
2.510000,0.192742
2.520000,0.195828
2.520000,0.197642
2.520000,0.198019
2.530000,0.196921
2.540000,0.194442
2.540000,0.190799
2.540000,0.186296
2.550000,0.181293
2.560000,0.176157
2.560000,0.171231
2.560000,0.166796
2.570000,0.163055
2.580000,0.160122
2.580000,0.158026
2.580000,0.156723
2.590000,0.156113
2.600000,0.156056
2.600000,0.156392
2.600000,0.156957
2.610000,0.157590
2.620000,0.158141
2.620000,0.158481
2.620000,0.158501
2.630000,0.158120
2.640000,0.157290
2.640000,0.156000
2.650000,0.154282
2.650000,0.152211
2.660000,0.149906
2.660000,0.147518
2.670000,0.145223
2.670000,0.143201
2.680000,0.141617
2.680000,0.140602
2.690000,0.140237
2.690000,0.140535
2.690000,0.141445
2.700000,0.142847
2.710000,0.144572
2.710000,0.146414
2.710000,0.148159
2.720000,0.149605
2.730000,0.150585
2.730000,0.150987
2.730000,0.150759
2.740000,0.149915
2.750000,0.148526
2.750000,0.146709
2.750000,0.144607
2.760000,0.142369
2.770000,0.140136
2.770000,0.138017
2.770000,0.136085
2.780000,0.134372
2.790000,0.132867
2.790000,0.131530
2.790000,0.130298
2.800000,0.129101
2.810000,0.127878
2.810000,0.126583
2.810000,0.125198
2.820000,0.123732
2.830000,0.122219
2.830000,0.120714
2.830000,0.119280
2.840000,0.117979
2.850000,0.116863
2.850000,0.115963
2.850000,0.115285
2.860000,0.114815
2.870000,0.114516
2.870000,0.114344
2.880000,0.114251
2.880000,0.114198
2.890000,0.114160
2.890000,0.114134
2.900000,0.114136
2.900000,0.114197
2.910000,0.114350
2.910000,0.114629
2.920000,0.115049
2.920000,0.115601
2.930000,0.116249
2.930000,0.116928
2.940000,0.117555
2.940000,0.118034
2.940000,0.118274
2.950000,0.118202
2.960000,0.117778
2.960000,0.117000
2.960000,0.115906
2.970000,0.114575
2.980000,0.113109
2.980000,0.111625
2.980000,0.110233
2.990000,0.109025
3.000000,0.108060
3.000000,0.107360
3.000000,0.106908
3.010000,0.106655
3.020000,0.106534
3.020000,0.106467
3.020000,0.106387
3.030000,0.106246
3.040000,0.106020
3.040000,0.105715
3.040000,0.105359
3.050000,0.104995
3.060000,0.104672
3.060000,0.104428
3.060000,0.104290
3.070000,0.104258
3.080000,0.104311
3.080000,0.104410
3.080000,0.104503
3.090000,0.104537
3.100000,0.104467
3.100000,0.104262
3.100000,0.103915
3.110000,0.103437
3.120000,0.102860
3.120000,0.102227
3.120000,0.101585
3.130000,0.100977
3.140000,0.100436
3.140000,0.099981
3.150000,0.099615
3.150000,0.099327
3.160000,0.099095
3.160000,0.098894
3.170000,0.098698
3.170000,0.098484
3.180000,0.098238
3.180000,0.097948
3.190000,0.097609
3.190000,0.097220
3.200000,0.096779
3.200000,0.096285
3.210000,0.095735
3.210000,0.095127
3.210000,0.094464
3.220000,0.093752
3.230000,0.093005
3.230000,0.092245
3.230000,0.091501
3.240000,0.090806
3.250000,0.090191
3.250000,0.089679
3.250000,0.089285
3.260000,0.089004
3.270000,0.088817
3.270000,0.088688
3.270000,0.088567
3.280000,0.088401
3.290000,0.088140
3.290000,0.087740
3.290000,0.087179
3.300000,0.086450
3.310000,0.085570
3.310000,0.084576
3.310000,0.083518
3.320000,0.082454
3.330000,0.081441
3.330000,0.080529
3.330000,0.079756
3.340000,0.079145
3.350000,0.078702
3.350000,0.078417
3.350000,0.078272
3.360000,0.078241
3.370000,0.078297
3.370000,0.078412
3.380000,0.078566
3.380000,0.078739
3.390000,0.078918
3.390000,0.079088
3.400000,0.079236
3.400000,0.079346
3.410000,0.079400
3.410000,0.079375
3.420000,0.079250
3.420000,0.079003
3.430000,0.078616
3.430000,0.078079
3.440000,0.077389
3.440000,0.076554
3.450000,0.075591
3.450000,0.074524
3.460000,0.073384
3.460000,0.072203
3.460000,0.071013
3.470000,0.069842
3.480000,0.068712
3.480000,0.067640
3.480000,0.066635
3.490000,0.065702
3.500000,0.064842
3.500000,0.064051
3.500000,0.063330
3.510000,0.062677
3.520000,0.062093
3.520000,0.061582
3.520000,0.061149
3.530000,0.060797
3.540000,0.060529
3.540000,0.060344
3.540000,0.060238
3.550000,0.060200
3.560000,0.060214
3.560000,0.060262
3.560000,0.060322
3.570000,0.060373
3.580000,0.060396
3.580000,0.060376
3.580000,0.060308
3.590000,0.060190
3.600000,0.060030
3.600000,0.059842
3.600000,0.059642
3.610000,0.059447
3.620000,0.059271
3.620000,0.059122
3.620000,0.059003
3.630000,0.058904
3.640000,0.058812
3.640000,0.058706
3.650000,0.058566
3.650000,0.058372
3.660000,0.058110
3.660000,0.057774
3.670000,0.057368
3.670000,0.056904
3.680000,0.056403
3.680000,0.055888
3.690000,0.055382
3.690000,0.054901
3.700000,0.054457
3.700000,0.054049
3.710000,0.053667
3.710000,0.053294
3.710000,0.052908
3.720000,0.052488
3.730000,0.052016
3.730000,0.051483
3.730000,0.050892
3.740000,0.050254
3.750000,0.049591
3.750000,0.048928
3.750000,0.048292
3.760000,0.047706
3.770000,0.047187
3.770000,0.046738
3.770000,0.046356
3.780000,0.046025
3.790000,0.045726
3.790000,0.045434
3.790000,0.045128
3.800000,0.044793
3.810000,0.044420
3.810000,0.044009
3.810000,0.043568
3.820000,0.043111
3.830000,0.042653
3.830000,0.042210
3.830000,0.041793
3.840000,0.041408
3.850000,0.041057
3.850000,0.040735
3.850000,0.040436
3.860000,0.040148
3.870000,0.039864
3.870000,0.039576
3.880000,0.039280
3.880000,0.038975
3.890000,0.038663
3.890000,0.038349
3.900000,0.038039
3.900000,0.037739
3.910000,0.037460
3.910000,0.037211
3.920000,0.037006
3.920000,0.036858
3.930000,0.036781
3.930000,0.036791
3.940000,0.036899
3.940000,0.037112
3.950000,0.037426
3.950000,0.037831
3.960000,0.038303
3.960000,0.038808
3.970000,0.039304
3.970000,0.039745
3.980000,0.040086
3.980000,0.040290
3.980000,0.040330
3.990000,0.040197
4.000000,0.039897
4.000000,0.039455
4.000000,0.038906
4.010000,0.038295
4.010000,0.037666
4.020000,0.037060
4.030000,0.036507
4.030000,0.036022
4.040000,0.035609
4.040000,0.035256
4.040000,0.034946
4.050000,0.034653
4.050000,0.034356
4.060000,0.034038
4.070000,0.033689
4.070000,0.033311
4.080000,0.032912
4.080000,0.032507
4.080000,0.032113
4.090000,0.031747
4.090000,0.031420
4.100000,0.031135
4.110000,0.030891
4.110000,0.030678
4.120000,0.030484
4.120000,0.030293
4.120000,0.030092
4.130000,0.029871
4.130000,0.029625
4.140000,0.029351
4.150000,0.029052
4.150000,0.028732
4.160000,0.028397
4.160000,0.028049
4.170000,0.027690
4.170000,0.027322
4.170000,0.026942
4.180000,0.026549
4.190000,0.026142
4.190000,0.025722
4.200000,0.025292
4.200000,0.024859
4.210000,0.024428
4.210000,0.024008
4.210000,0.023604
4.220000,0.023223
4.220000,0.022864
4.230000,0.022529
4.240000,0.022216
4.240000,0.021920
4.250000,0.021641
4.250000,0.021375
4.250000,0.021125
4.260000,0.020893
4.260000,0.020681
4.270000,0.020495
4.280000,0.020337
4.280000,0.020207
4.290000,0.020105
4.290000,0.020026
4.290000,0.019964
4.300000,0.019911
4.300000,0.019862
4.310000,0.019810
4.320000,0.019754
4.320000,0.019694
4.330000,0.019631
4.330000,0.019569
4.330000,0.019512
4.340000,0.019460
4.340000,0.019413
4.350000,0.019367
4.360000,0.019316
4.360000,0.019251
4.370000,0.019164
4.370000,0.019051
4.380000,0.018908
4.380000,0.018737
4.380000,0.018544
4.390000,0.018339
4.400000,0.018132
4.400000,0.017935
4.410000,0.017759
4.410000,0.017611
4.420000,0.017493
4.420000,0.017405
4.420000,0.017342
4.430000,0.017298
4.440000,0.017265
4.440000,0.017237
4.450000,0.017208
4.450000,0.017176
4.460000,0.017139
4.460000,0.017098
4.460000,0.017054
4.470000,0.017005
4.480000,0.016950
4.480000,0.016887
4.490000,0.016810
4.490000,0.016718
4.500000,0.016605
4.500000,0.016471
4.500000,0.016317
4.510000,0.016148
4.510000,0.015970
4.520000,0.015791
4.530000,0.015617
4.530000,0.015455
4.540000,0.015306
4.540000,0.015170
4.540000,0.015043
4.550000,0.014920
4.550000,0.014792
4.560000,0.014654
4.570000,0.014501
4.570000,0.014333
4.580000,0.014152
4.580000,0.013964
4.580000,0.013778
4.590000,0.013601
4.590000,0.013441
4.600000,0.013303
4.610000,0.013187
4.610000,0.013092
4.620000,0.013013
4.620000,0.012942
4.620000,0.012873
4.630000,0.012799
4.630000,0.012717
4.640000,0.012625
4.650000,0.012526
4.650000,0.012423
4.660000,0.012322
4.660000,0.012228
4.670000,0.012147
4.670000,0.012080
4.670000,0.012030
4.680000,0.011996
4.690000,0.011976
4.690000,0.011969
4.700000,0.011974
4.700000,0.011988
4.710000,0.012011
4.710000,0.012043
4.710000,0.012085
4.720000,0.012134
4.730000,0.012190
4.730000,0.012249
4.740000,0.012308
4.740000,0.012363
4.750000,0.012410
4.750000,0.012446
4.750000,0.012472
4.760000,0.012488
4.760000,0.012498
4.770000,0.012505
4.780000,0.012513
4.780000,0.012525
4.790000,0.012543
4.790000,0.012565
4.790000,0.012588
4.800000,0.012606
4.800000,0.012615
4.810000,0.012609
4.820000,0.012584
4.820000,0.012539
4.830000,0.012476
4.830000,0.012399
4.830000,0.012314
4.840000,0.012228
4.840000,0.012147
4.850000,0.012077
4.860000,0.012020
4.860000,0.011977
4.870000,0.011946
4.870000,0.011924
4.880000,0.011909
4.880000,0.011899
4.880000,0.011893
4.890000,0.011892
4.900000,0.011899
4.900000,0.011919
4.910000,0.011956
4.910000,0.012013
4.920000,0.012091
4.920000,0.012190
4.920000,0.012308
4.930000,0.012439
4.940000,0.012580
4.940000,0.012725
4.950000,0.012871
4.950000,0.013016
4.960000,0.013160
4.960000,0.013305
4.960000,0.013453
4.970000,0.013606
4.980000,0.013764
4.980000,0.013928
4.990000,0.014094
4.990000,0.014258
5.000000,0.014416
5.000000,0.014561
5.000000,0.014689
5.010000,0.014798
5.010000,0.014885
5.020000,0.014953
5.030000,0.015005
5.030000,0.015044
5.040000,0.015076
5.040000,0.015103
5.040000,0.015129
5.050000,0.015156
5.050000,0.015183
5.060000,0.015211
5.070000,0.015239
5.070000,0.015267
5.080000,0.015297
5.080000,0.015329
5.080000,0.015366
5.090000,0.015409
5.090000,0.015459
5.100000,0.015517
5.110000,0.015580
5.110000,0.015647
5.120000,0.015712
5.120000,0.015770
5.120000,0.015818
5.130000,0.015850
5.130000,0.015866
5.140000,0.015865
5.150000,0.015847
5.150000,0.015816
5.160000,0.015774
5.160000,0.015725
5.170000,0.015672
5.170000,0.015615
5.170000,0.015556
5.180000,0.015496
5.190000,0.015435
5.190000,0.015375
5.200000,0.015318
5.200000,0.015267
5.210000,0.015228
5.210000,0.015203
5.210000,0.015198
5.220000,0.015215
5.230000,0.015251
5.230000,0.015306
5.240000,0.015372
5.240000,0.015443
5.250000,0.015510
5.250000,0.015564
5.250000,0.015601
5.260000,0.015615
5.260000,0.015606
5.270000,0.015576
5.280000,0.015529
5.280000,0.015470
5.290000,0.015405
5.290000,0.015337
5.290000,0.015270
5.300000,0.015203
5.300000,0.015136
5.310000,0.015066
5.320000,0.014990
5.320000,0.014908
5.330000,0.014818
5.330000,0.014721
5.330000,0.014620
5.340000,0.014519
5.340000,0.014420
5.350000,0.014327
5.360000,0.014242
5.360000,0.014167
5.370000,0.014101
5.370000,0.014042
5.380000,0.013990
5.380000,0.013944
5.380000,0.013907
5.390000,0.013879
5.400000,0.013866
5.400000,0.013871
5.410000,0.013898
5.410000,0.013949
5.420000,0.014023
5.420000,0.014117
5.420000,0.014224
5.430000,0.014335
5.440000,0.014441
5.440000,0.014530
5.450000,0.014594
5.450000,0.014627
5.460000,0.014628
5.460000,0.014597
5.460000,0.014539
5.470000,0.014462
5.480000,0.014375
5.480000,0.014287
5.490000,0.014205
5.490000,0.014135
5.500000,0.014082
5.500000,0.014047
5.500000,0.014030
5.510000,0.014031
5.510000,0.014046
5.520000,0.014072
5.530000,0.014105
5.530000,0.014141
5.540000,0.014173
5.540000,0.014195
5.540000,0.014202
5.550000,0.014185
5.550000,0.014140
5.560000,0.014064
5.570000,0.013955
5.570000,0.013816
5.580000,0.013653
5.580000,0.013473
5.580000,0.013288
5.590000,0.013107
5.590000,0.012941
5.600000,0.012795
5.610000,0.012672
5.610000,0.012572
5.620000,0.012487
5.620000,0.012411
5.620000,0.012333
5.630000,0.012244
5.630000,0.012138
5.640000,0.012010
5.650000,0.011862
5.650000,0.011696
5.660000,0.011521
5.660000,0.011344
5.670000,0.011174
5.670000,0.011017
5.670000,0.010876
5.680000,0.010753
5.690000,0.010645
5.690000,0.010548
5.700000,0.010458
5.700000,0.010370
5.710000,0.010281
5.710000,0.010190
5.710000,0.010099
5.720000,0.010009
5.730000,0.009925
5.730000,0.009849
5.740000,0.009781
5.740000,0.009721
5.750000,0.009666
5.750000,0.009612
5.750000,0.009553
5.760000,0.009485
5.760000,0.009404
5.770000,0.009311
5.780000,0.009205
5.780000,0.009092
5.790000,0.008976
5.790000,0.008865
5.790000,0.008763
5.800000,0.008676
5.800000,0.008606
5.810000,0.008553
5.820000,0.008514
5.820000,0.008485
5.830000,0.008464
5.830000,0.008445
5.830000,0.008426
5.840000,0.008406
5.840000,0.008383
5.850000,0.008360
5.860000,0.008337
5.860000,0.008317
5.870000,0.008299
5.870000,0.008286
5.880000,0.008276
5.880000,0.008269
5.880000,0.008266
5.890000,0.008266
5.900000,0.008270
5.900000,0.008282
5.910000,0.008304
5.910000,0.008339
5.920000,0.008391
5.920000,0.008462
5.920000,0.008553
5.930000,0.008664
5.940000,0.008792
5.940000,0.008935
5.950000,0.009088
5.950000,0.009249
5.960000,0.009413
5.960000,0.009579
5.960000,0.009745
5.970000,0.009910
5.980000,0.010074
5.980000,0.010236
5.990000,0.010395
5.990000,0.010547
6.000000,0.010689
6.000000,0.010816
6.000000,0.010925
6.010000,0.011010
6.020000,0.011069
6.020000,0.011103
6.030000,0.011112
6.030000,0.011100
6.040000,0.011072
6.040000,0.011034
6.040000,0.010993
6.050000,0.010952
6.050000,0.010915
6.060000,0.010885
6.070000,0.010862
6.070000,0.010844
6.080000,0.010829
6.080000,0.010816
6.080000,0.010803
6.090000,0.010789
6.090000,0.010773
6.100000,0.010757
6.110000,0.010740
6.110000,0.010724
6.120000,0.010708
6.120000,0.010693
6.120000,0.010676
6.130000,0.010657
6.130000,0.010635
6.140000,0.010607
6.150000,0.010573
6.150000,0.010532
6.160000,0.010483
6.160000,0.010428
6.170000,0.010367
6.170000,0.010300
6.170000,0.010226
6.180000,0.010146
6.190000,0.010059
6.190000,0.009965
6.200000,0.009863
6.200000,0.009755
6.210000,0.009642
6.210000,0.009527
6.210000,0.009413
6.220000,0.009305
6.230000,0.009207
6.230000,0.009121
6.240000,0.009050
6.240000,0.008993
6.250000,0.008950
6.250000,0.008918
6.250000,0.008895
6.260000,0.008877
6.270000,0.008863
6.270000,0.008851
6.280000,0.008840
6.280000,0.008830
6.290000,0.008824
6.290000,0.008822
6.290000,0.008825
6.300000,0.008834
6.300000,0.008848
6.310000,0.008865
6.320000,0.008884
6.320000,0.008903
6.330000,0.008917
6.330000,0.008927
6.330000,0.008932
6.340000,0.008930
6.340000,0.008925
6.350000,0.008916
6.360000,0.008905
6.360000,0.008894
6.370000,0.008883
6.370000,0.008872
6.380000,0.008862
6.380000,0.008851
6.380000,0.008838
6.390000,0.008824
6.400000,0.008810
6.400000,0.008796
6.410000,0.008783
6.410000,0.008775
6.420000,0.008771
6.420000,0.008772
6.420000,0.008779
6.430000,0.008789
6.440000,0.008801
6.440000,0.008811
6.450000,0.008818
6.450000,0.008819
6.460000,0.008814
6.460000,0.008803
6.460000,0.008788
6.470000,0.008771
6.480000,0.008754
6.480000,0.008739
6.490000,0.008729
6.490000,0.008724
6.500000,0.008722
6.500000,0.008722
6.500000,0.008721
6.510000,0.008716
6.520000,0.008707
6.520000,0.008690
6.530000,0.008666
6.530000,0.008635
6.540000,0.008598
6.540000,0.008556
6.540000,0.008510
6.550000,0.008460
6.550000,0.008405
6.560000,0.008344
6.570000,0.008276
6.570000,0.008198
6.580000,0.008110
6.580000,0.008012
6.580000,0.007905
6.590000,0.007790
6.590000,0.007671
6.600000,0.007551
6.610000,0.007432
6.610000,0.007318
6.620000,0.007209
6.620000,0.007105
6.620000,0.007006
6.630000,0.006910
6.630000,0.006818
6.640000,0.006727
6.650000,0.006638
6.650000,0.006551
6.660000,0.006468
6.660000,0.006390
6.670000,0.006317
6.670000,0.006251
6.670000,0.006190
6.680000,0.006132
6.690000,0.006074
6.690000,0.006013
6.700000,0.005946
6.700000,0.005870
6.710000,0.005784
6.710000,0.005688
6.710000,0.005586
6.720000,0.005479
6.730000,0.005372
6.730000,0.005269
6.740000,0.005172
6.740000,0.005082
6.750000,0.005001
6.750000,0.004926
6.750000,0.004855
6.760000,0.004786
6.770000,0.004717
6.770000,0.004646
6.780000,0.004575
6.780000,0.004503
6.790000,0.004434
6.790000,0.004370
6.790000,0.004312
6.800000,0.004263
6.800000,0.004223
6.810000,0.004190
6.820000,0.004162
6.820000,0.004138
6.830000,0.004114
6.830000,0.004089
6.830000,0.004061
6.840000,0.004031
6.840000,0.004000
6.850000,0.003969
6.860000,0.003942
6.860000,0.003920
6.870000,0.003903
6.870000,0.003891
6.880000,0.003883
6.880000,0.003875
6.880000,0.003867
6.890000,0.003855
6.900000,0.003839
6.900000,0.003818
6.910000,0.003795
6.910000,0.003770
6.920000,0.003748
6.920000,0.003730
6.920000,0.003720
6.930000,0.003718
6.940000,0.003723
6.940000,0.003735
6.950000,0.003752
6.950000,0.003770
6.960000,0.003787
6.960000,0.003801
6.960000,0.003811
6.970000,0.003818
6.980000,0.003821
6.980000,0.003821
6.990000,0.003820
6.990000,0.003816
7.000000,0.003810
7.000000,0.003800
7.000000,0.003785
7.010000,0.003764
7.020000,0.003735
7.020000,0.003698
7.030000,0.003654
7.030000,0.003605
7.040000,0.003553
7.040000,0.003502
7.040000,0.003454
7.050000,0.003411
7.050000,0.003374
7.060000,0.003341
7.070000,0.003311
7.070000,0.003283
7.080000,0.003254
7.080000,0.003221
7.080000,0.003185
7.090000,0.003146
7.090000,0.003104
7.100000,0.003063
7.110000,0.003024
7.110000,0.002990
7.120000,0.002961
7.120000,0.002939
7.120000,0.002922
7.130000,0.002909
7.130000,0.002897
7.140000,0.002885
7.150000,0.002870
7.150000,0.002852
7.160000,0.002832
7.160000,0.002811
7.170000,0.002789
7.170000,0.002770
7.170000,0.002755
7.180000,0.002743
7.190000,0.002734
7.190000,0.002727
7.200000,0.002720
7.200000,0.002709
7.210000,0.002694
7.210000,0.002672
7.210000,0.002646
7.220000,0.002614
7.230000,0.002580
7.230000,0.002545
7.240000,0.002513
7.240000,0.002483
7.250000,0.002458
7.250000,0.002436
7.250000,0.002416
7.260000,0.002397
7.270000,0.002377
7.270000,0.002354
7.280000,0.002328
7.280000,0.002299
7.290000,0.002271
7.290000,0.002243
7.290000,0.002219
7.300000,0.002200
7.300000,0.002186
7.310000,0.002179
7.320000,0.002176
7.320000,0.002175
7.330000,0.002175
7.330000,0.002172
7.330000,0.002166
7.340000,0.002157
7.340000,0.002143
7.350000,0.002126
7.360000,0.002108
7.360000,0.002090
7.370000,0.002072
7.370000,0.002055
7.380000,0.002037
7.380000,0.002018
7.380000,0.001995
7.390000,0.001967
7.400000,0.001934
7.400000,0.001895
7.410000,0.001850
7.410000,0.001803
7.420000,0.001755
7.420000,0.001709
7.420000,0.001667
7.430000,0.001629
7.440000,0.001596
7.440000,0.001566
7.450000,0.001538
7.450000,0.001509
7.460000,0.001477
7.460000,0.001442
7.460000,0.001403
7.470000,0.001361
7.480000,0.001318
7.480000,0.001276
7.490000,0.001237
7.490000,0.001204
7.500000,0.001177
7.500000,0.001155
7.500000,0.001138
7.510000,0.001124
7.520000,0.001109
7.520000,0.001094
7.530000,0.001076
7.530000,0.001056
7.540000,0.001034
7.540000,0.001012
7.540000,0.000992
7.550000,0.000975
7.550000,0.000962
7.560000,0.000952
7.570000,0.000945
7.570000,0.000938
7.580000,0.000930
7.580000,0.000918
7.580000,0.000902
7.590000,0.000881
7.590000,0.000855
7.600000,0.000828
7.610000,0.000800
7.610000,0.000774
7.620000,0.000752
7.620000,0.000735
7.620000,0.000722
7.630000,0.000713
7.630000,0.000705
7.640000,0.000697
7.650000,0.000686
7.650000,0.000673
7.660000,0.000657
7.660000,0.000639
7.670000,0.000620
7.670000,0.000603
7.670000,0.000589
7.680000,0.000580
7.690000,0.000575
7.690000,0.000574
7.700000,0.000575
7.700000,0.000577
7.710000,0.000576
7.710000,0.000572
7.710000,0.000565
7.720000,0.000553
7.730000,0.000540
7.730000,0.000526
7.740000,0.000514
7.740000,0.000505
7.750000,0.000499
7.750000,0.000497
7.750000,0.000498
7.760000,0.000499
7.770000,0.000499
7.770000,0.000495
7.780000,0.000488
7.780000,0.000477
7.790000,0.000462
7.790000,0.000446
7.790000,0.000430
7.800000,0.000417
7.810000,0.000407
7.810000,0.000401
7.820000,0.000399
7.820000,0.000399
7.830000,0.000400
7.830000,0.000399
7.830000,0.000395
7.840000,0.000387
7.840000,0.000376
7.850000,0.000363
7.860000,0.000350
7.860000,0.000338
7.870000,0.000328
7.870000,0.000323
7.880000,0.000322
7.880000,0.000323
7.880000,0.000326
7.890000,0.000329
7.900000,0.000329
7.900000,0.000325
7.910000,0.000318
7.910000,0.000308
7.920000,0.000296
7.920000,0.000285
7.920000,0.000276
7.930000,0.000271
7.940000,0.000269
7.940000,0.000271
7.950000,0.000276
7.950000,0.000282
7.960000,0.000286
7.960000,0.000288
7.960000,0.000286
7.970000,0.000282
7.980000,0.000274
7.980000,0.000267
7.990000,0.000261
7.990000,0.000257
8.000000,0.000258
8.000000,0.000262
8.010000,0.000270
8.010000,0.000278
8.020000,0.000287
8.020000,0.000293
8.030000,0.000295
8.030000,0.000294
8.040000,0.000289
8.040000,0.000281
8.040000,0.000274
8.050000,0.000267
8.050000,0.000263
8.060000,0.000263
8.060000,0.000266
8.070000,0.000270
8.070000,0.000275
8.080000,0.000278
8.090000,0.000278
8.090000,0.000274
8.100000,0.000266
8.100000,0.000255
8.110000,0.000243
8.110000,0.000232
8.120000,0.000222
8.120000,0.000217
8.120000,0.000215
8.130000,0.000216
8.130000,0.000220
8.140000,0.000223
8.140000,0.000224
8.150000,0.000223
8.150000,0.000218
8.160000,0.000209
8.170000,0.000199
8.170000,0.000189
8.180000,0.000180
8.180000,0.000174
8.190000,0.000172
8.190000,0.000174
8.200000,0.000178
8.200000,0.000183
8.210000,0.000187
8.210000,0.000189
8.210000,0.000187
8.220000,0.000181
8.220000,0.000173
8.230000,0.000164
8.230000,0.000154
8.240000,0.000147
8.250000,0.000144
8.250000,0.000144
8.260000,0.000148
8.260000,0.000154
8.270000,0.000160
8.270000,0.000164
8.280000,0.000166
8.280000,0.000164
8.290000,0.000159
8.290000,0.000152
8.290000,0.000144
8.300000,0.000137
8.300000,0.000132
8.310000,0.000130
8.310000,0.000132
8.320000,0.000135
8.320000,0.000139
8.330000,0.000143
8.340000,0.000143
8.340000,0.000141
8.350000,0.000135
8.350000,0.000126
8.360000,0.000117
8.360000,0.000107
8.370000,0.000101
8.370000,0.000097
8.380000,0.000098
8.380000,0.000102
8.380000,0.000109
8.390000,0.000115
8.390000,0.000121
8.400000,0.000123
8.400000,0.000121
8.410000,0.000116
8.420000,0.000108
8.420000,0.000099
8.430000,0.000091
8.430000,0.000085
8.440000,0.000083
8.440000,0.000084
8.450000,0.000088
8.450000,0.000094
8.460000,0.000099
8.460000,0.000101
8.460000,0.000101
8.470000,0.000097
8.470000,0.000089
8.480000,0.000080
8.480000,0.000071
8.490000,0.000062
8.500000,0.000057
8.500000,0.000055
8.510000,0.000056
8.510000,0.000059
8.520000,0.000062
8.520000,0.000063
8.530000,0.000062
8.530000,0.000056
8.540000,0.000047
8.540000,0.000035
8.540000,0.000022
8.550000,0.000009
8.550000,-0.000001
8.560000,-0.000009
8.560000,-0.000013
8.570000,-0.000014
8.580000,-0.000013
8.580000,-0.000012
8.590000,-0.000013
8.590000,-0.000016
8.600000,-0.000023
8.600000,-0.000033
8.610000,-0.000044
8.610000,-0.000054
8.620000,-0.000064
8.620000,-0.000070
8.620000,-0.000072
8.630000,-0.000071
8.630000,-0.000067
8.640000,-0.000063
8.640000,-0.000059
8.650000,-0.000057
8.650000,-0.000058
8.660000,-0.000063
8.670000,-0.000071
8.670000,-0.000080
8.680000,-0.000089
8.680000,-0.000095
8.690000,-0.000099
8.690000,-0.000100
8.700000,-0.000098
8.700000,-0.000094
8.710000,-0.000090
8.710000,-0.000088
8.710000,-0.000089
8.720000,-0.000093
8.720000,-0.000100
8.730000,-0.000109
8.730000,-0.000119
8.740000,-0.000127
8.750000,-0.000133
8.750000,-0.000136
8.760000,-0.000135
8.760000,-0.000132
8.770000,-0.000128
8.770000,-0.000125
8.780000,-0.000125
8.780000,-0.000127
8.790000,-0.000134
8.790000,-0.000143
8.790000,-0.000153
8.800000,-0.000163
8.800000,-0.000171
8.810000,-0.000177
8.810000,-0.000178
8.820000,-0.000177
8.830000,-0.000173
8.830000,-0.000169
8.840000,-0.000167
8.840000,-0.000167
8.850000,-0.000171
8.850000,-0.000178
8.860000,-0.000187
8.860000,-0.000197
8.870000,-0.000207
8.870000,-0.000214
8.880000,-0.000218
8.880000,-0.000218
8.880000,-0.000216
8.890000,-0.000213
8.890000,-0.000209
8.900000,-0.000208
8.900000,-0.000210
8.910000,-0.000215
8.920000,-0.000223
8.920000,-0.000233
8.930000,-0.000242
8.930000,-0.000251
8.940000,-0.000256
8.940000,-0.000258
8.950000,-0.000258
8.950000,-0.000254
8.960000,-0.000251
8.960000,-0.000248
8.960000,-0.000247
8.970000,-0.000250
8.970000,-0.000255
8.980000,-0.000263
8.980000,-0.000271
8.990000,-0.000279
9.000000,-0.000284
9.000000,-0.000286
9.010000,-0.000285
9.010000,-0.000281
9.020000,-0.000276
9.020000,-0.000270
9.030000,-0.000267
9.030000,-0.000266
9.040000,-0.000268
9.040000,-0.000274
9.040000,-0.000281
9.050000,-0.000288
9.050000,-0.000294
9.060000,-0.000298
9.060000,-0.000298
9.070000,-0.000295
9.080000,-0.000290
9.080000,-0.000285
9.090000,-0.000280
9.090000,-0.000278
9.100000,-0.000279
9.100000,-0.000284
9.110000,-0.000291
9.110000,-0.000300
9.120000,-0.000309
9.120000,-0.000316
9.120000,-0.000320
9.130000,-0.000320
9.130000,-0.000319
9.140000,-0.000315
9.140000,-0.000312
9.150000,-0.000310
9.150000,-0.000311
9.160000,-0.000314
9.170000,-0.000321
9.170000,-0.000329
9.180000,-0.000338
9.180000,-0.000345
9.190000,-0.000350
9.190000,-0.000351
9.200000,-0.000349
9.200000,-0.000345
9.210000,-0.000339
9.210000,-0.000333
9.210000,-0.000330
9.220000,-0.000329
9.220000,-0.000332
9.230000,-0.000337
9.230000,-0.000343
9.240000,-0.000350
9.250000,-0.000354
9.250000,-0.000357
9.260000,-0.000356
9.260000,-0.000352
9.270000,-0.000348
9.270000,-0.000343
9.280000,-0.000340
9.280000,-0.000340
9.290000,-0.000343
9.290000,-0.000350
9.290000,-0.000359
9.300000,-0.000369
9.300000,-0.000378
9.310000,-0.000385
9.310000,-0.000389
9.320000,-0.000390
9.330000,-0.000388
9.330000,-0.000385
9.340000,-0.000383
9.340000,-0.000382
9.350000,-0.000384
9.350000,-0.000390
9.360000,-0.000398
9.360000,-0.000407
9.370000,-0.000417
9.370000,-0.000425
9.380000,-0.000430
9.380000,-0.000432
9.380000,-0.000431
9.390000,-0.000428
9.390000,-0.000425
9.400000,-0.000423
9.400000,-0.000422
9.410000,-0.000425
9.420000,-0.000431
9.420000,-0.000439
9.430000,-0.000448
9.430000,-0.000456
9.440000,-0.000462
9.440000,-0.000465
9.450000,-0.000465
9.450000,-0.000463
9.460000,-0.000459
9.460000,-0.000455
9.460000,-0.000453
9.470000,-0.000454
9.470000,-0.000458
9.480000,-0.000465
9.480000,-0.000474
9.490000,-0.000482
9.500000,-0.000490
9.500000,-0.000495
9.510000,-0.000497
9.510000,-0.000496
9.520000,-0.000493
9.520000,-0.000489
9.530000,-0.000486
9.530000,-0.000485
9.540000,-0.000487
9.540000,-0.000492
9.540000,-0.000499
9.550000,-0.000507
9.550000,-0.000515
9.560000,-0.000521
9.560000,-0.000524
9.570000,-0.000524
9.580000,-0.000521
9.580000,-0.000516
9.590000,-0.000512
9.590000,-0.000509
9.600000,-0.000509
9.600000,-0.000512
9.610000,-0.000518
9.610000,-0.000526
9.620000,-0.000534
9.620000,-0.000541
9.620000,-0.000545
9.630000,-0.000547
9.630000,-0.000546
9.640000,-0.000542
9.640000,-0.000538
9.650000,-0.000534
9.650000,-0.000532
9.660000,-0.000534
9.670000,-0.000538
9.670000,-0.000544
9.680000,-0.000552
9.680000,-0.000559
9.690000,-0.000565
9.690000,-0.000568
9.700000,-0.000568
9.700000,-0.000566
9.710000,-0.000561
9.710000,-0.000557
9.710000,-0.000553
9.720000,-0.000552
9.720000,-0.000554
9.730000,-0.000559
9.730000,-0.000566
9.740000,-0.000574
9.750000,-0.000580
9.750000,-0.000585
9.760000,-0.000586
9.760000,-0.000585
9.770000,-0.000581
9.770000,-0.000576
9.780000,-0.000572
9.780000,-0.000570
9.790000,-0.000570
9.790000,-0.000573
9.790000,-0.000579
9.800000,-0.000587
9.800000,-0.000594
9.810000,-0.000600
9.810000,-0.000603
9.820000,-0.000604
9.830000,-0.000601
9.830000,-0.000597
9.840000,-0.000592
9.840000,-0.000589
9.850000,-0.000587
9.850000,-0.000589
9.860000,-0.000593
9.860000,-0.000600
9.870000,-0.000607
9.870000,-0.000614
9.880000,-0.000619
9.880000,-0.000621
9.880000,-0.000619
9.890000,-0.000616
9.890000,-0.000611
9.900000,-0.000607
9.900000,-0.000604
9.910000,-0.000604
9.920000,-0.000606
9.920000,-0.000612
9.930000,-0.000619
9.930000,-0.000626
9.940000,-0.000632
9.940000,-0.000635
9.950000,-0.000635
9.950000,-0.000633
9.960000,-0.000629
9.960000,-0.000624
9.960000,-0.000620
9.970000,-0.000618
9.970000,-0.000619
9.980000,-0.000623
9.980000,-0.000629
9.990000,-0.000636
10.000000,-0.000643
10.000000,-0.000647


==> anc/fig7/lancz_c.csv <==
omega/omega_0,sigma
0.000000,30.679706
0.010000,30.375930
0.010000,29.499660
0.010000,28.146418
0.020000,26.447901
0.030000,24.543674
0.030000,22.558613
0.040000,20.590576
0.040000,18.707526
0.040000,16.950750
0.050000,15.340734
0.060000,13.883310
0.060000,12.574891
0.070000,11.406415
0.070000,10.366096
0.070000,9.441199
0.080000,8.619120
0.090000,7.887981
0.090000,7.236923
0.100000,6.656204
0.100000,6.137195
0.100000,5.672308
0.110000,5.254909
0.120000,4.879218
0.120000,4.540212
0.120000,4.233537
0.130000,3.955422
0.140000,3.702603
0.140000,3.472255
0.140000,3.261927
0.150000,3.069486
0.150000,2.893062
0.160000,2.731010
0.170000,2.581871
0.170000,2.444347
0.180000,2.317282
0.180000,2.199643
0.180000,2.090517
0.190000,1.989098
0.200000,1.894680
0.200000,1.806648
0.210000,1.724464
0.210000,1.647656
0.210000,1.575801
0.220000,1.508515
0.230000,1.445443
0.230000,1.386248
0.240000,1.330613
0.240000,1.278240
0.240000,1.228856
0.250000,1.182213
0.260000,1.138095
0.260000,1.096319
0.270000,1.056732
0.270000,1.019205
0.280000,0.983627
0.280000,0.949894
0.290000,0.917905
0.290000,0.887554
0.290000,0.858727
0.300000,0.831308
0.300000,0.805183
0.310000,0.780242
0.320000,0.756392
0.320000,0.733556
0.330000,0.711679
0.330000,0.690721
0.340000,0.670657
0.340000,0.651466
0.350000,0.633126
0.350000,0.615606
0.350000,0.598861
0.360000,0.582839
0.360000,0.567474
0.370000,0.552704
0.380000,0.538470
0.380000,0.524725
0.390000,0.511440
0.390000,0.498600
0.400000,0.486207
0.400000,0.474268
0.410000,0.462792
0.410000,0.451779
0.420000,0.441218
0.420000,0.431083
0.420000,0.421335
0.430000,0.411928
0.430000,0.402817
0.440000,0.393962
0.450000,0.385337
0.450000,0.376933
0.460000,0.368757
0.460000,0.360824
0.470000,0.353157
0.470000,0.345773
0.480000,0.338679
0.480000,0.331868
0.480000,0.325317
0.490000,0.318991
0.490000,0.312851
0.500000,0.306857
0.510000,0.300983
0.510000,0.295213
0.520000,0.289550
0.520000,0.284013
0.530000,0.278627
0.530000,0.273418
0.540000,0.268407
0.540000,0.263601
0.550000,0.258990
0.550000,0.254550
0.560000,0.250245
0.560000,0.246039
0.570000,0.241896
0.570000,0.237797
0.580000,0.233738
0.580000,0.229730
0.580000,0.225797
0.590000,0.221973
0.590000,0.218284
0.600000,0.214750
0.600000,0.211375
0.610000,0.208144
0.610000,0.205029
0.620000,0.201993
0.620000,0.199001
0.630000,0.196022
0.640000,0.193042
0.640000,0.190067
0.650000,0.187115
0.650000,0.184218
0.660000,0.181409
0.660000,0.178718
0.670000,0.176160
0.670000,0.173732
0.680000,0.171416
0.680000,0.169178
0.690000,0.166980
0.690000,0.164787
0.700000,0.162574
0.700000,0.160334
0.700000,0.158080
0.710000,0.155837
0.710000,0.153643
0.720000,0.151533
0.720000,0.149532
0.730000,0.147653
0.730000,0.145886
0.740000,0.144206
0.740000,0.142575
0.750000,0.140952
0.760000,0.139306
0.760000,0.137617
0.770000,0.135886
0.770000,0.134132
0.780000,0.132390
0.780000,0.130699
0.790000,0.129095
0.790000,0.127600
0.800000,0.126221
0.800000,0.124939
0.810000,0.123724
0.810000,0.122533
0.820000,0.121324
0.820000,0.120069
0.830000,0.118755
0.830000,0.117391
0.830000,0.116003
0.840000,0.114634
0.840000,0.113325
0.850000,0.112111
0.850000,0.111011
0.860000,0.110022
0.860000,0.109119
0.870000,0.108263
0.880000,0.107408
0.880000,0.106513
0.890000,0.105552
0.890000,0.104521
0.900000,0.103438
0.900000,0.102339
0.910000,0.101270
0.910000,0.100276
0.920000,0.099391
0.920000,0.098626
0.930000,0.097970
0.930000,0.097390
0.940000,0.096839
0.940000,0.096267
0.950000,0.095636
0.950000,0.094924
0.960000,0.094135
0.960000,0.093298
0.960000,0.092458
0.970000,0.091668
0.970000,0.090975
0.980000,0.090408
0.980000,0.089972
0.990000,0.089646
0.990000,0.089387
1.000000,0.089142
1.010000,0.088857
1.010000,0.088497
1.020000,0.088046
1.020000,0.087520
1.020000,0.086960
1.030000,0.086421
1.030000,0.085963
1.040000,0.085637
1.040000,0.085467
1.050000,0.085451
1.050000,0.085557
1.060000,0.085733
1.060000,0.085916
1.070000,0.086051
1.070000,0.086107
1.080000,0.086078
1.080000,0.085995
1.090000,0.085916
1.090000,0.085914
1.100000,0.086061
1.100000,0.086414
1.110000,0.087000
1.110000,0.087812
1.120000,0.088809
1.120000,0.089931
1.130000,0.091112
1.140000,0.092298
1.140000,0.093470
1.150000,0.094647
1.150000,0.095891
1.160000,0.097299
1.160000,0.098986
1.170000,0.101062
1.170000,0.103611
1.180000,0.106673
1.180000,0.110232
1.190000,0.114216
1.190000,0.118510
1.200000,0.122974
1.200000,0.127468
1.210000,0.131877
1.210000,0.136129
1.220000,0.140213
1.220000,0.144173
1.230000,0.148106
1.230000,0.152139
1.240000,0.156411
1.240000,0.161041
1.250000,0.166113
1.250000,0.171652
1.260000,0.177621
1.260000,0.183911
1.270000,0.190354
1.270000,0.196732
1.280000,0.202793
1.280000,0.208271
1.280000,0.212913
1.290000,0.216495
1.290000,0.218854
1.300000,0.219904
1.300000,0.219661
1.310000,0.218259
1.310000,0.215950
1.320000,0.213106
1.320000,0.210195
1.330000,0.207745
1.330000,0.206298
1.340000,0.206346
1.340000,0.208276
1.350000,0.212307
1.350000,0.218450
1.360000,0.226487
1.360000,0.235978
1.370000,0.246296
1.380000,0.256692
1.380000,0.266367
1.390000,0.274569
1.390000,0.280668
1.400000,0.284227
1.400000,0.285041
1.410000,0.283149
1.410000,0.278815
1.420000,0.272480
1.420000,0.264703
1.430000,0.256096
1.430000,0.247259
1.440000,0.238737
1.440000,0.230994
1.450000,0.224400
1.450000,0.219244
1.460000,0.215750
1.460000,0.214091
1.470000,0.214400
1.470000,0.216765
1.480000,0.221210
1.480000,0.227672
1.490000,0.235964
1.490000,0.245757
1.500000,0.256566
1.500000,0.267765
1.510000,0.278625
1.510000,0.288372
1.520000,0.296264
1.520000,0.301672
1.530000,0.304150
1.530000,0.303490
1.540000,0.299745
1.540000,0.293222
1.540000,0.284444
1.550000,0.274085
1.550000,0.262896
1.560000,0.251623
1.560000,0.240949
1.570000,0.231433
1.570000,0.223495
1.580000,0.217411
1.580000,0.213326
1.590000,0.211281
1.590000,0.211242
1.600000,0.213115
1.600000,0.216759
1.610000,0.221982
1.610000,0.228525
1.620000,0.236054
1.620000,0.244149
1.630000,0.252304
1.640000,0.259958
1.640000,0.266527
1.650000,0.271468
1.650000,0.274333
1.660000,0.274835
1.660000,0.272894
1.670000,0.268656
1.670000,0.262492
1.680000,0.254959
1.680000,0.246740
1.690000,0.238565
1.690000,0.231126
1.700000,0.224999
1.700000,0.220581
1.710000,0.218056
1.710000,0.217390
1.720000,0.218350
1.720000,0.220553
1.730000,0.223524
1.730000,0.226765
1.740000,0.229815
1.740000,0.232299
1.750000,0.233966
1.750000,0.234697
1.760000,0.234508
1.760000,0.233525
1.770000,0.231962
1.770000,0.230082
1.780000,0.228164
1.780000,0.226467
1.790000,0.225206
1.790000,0.224526
1.790000,0.224486
1.800000,0.225056
1.800000,0.226114
1.810000,0.227455
1.810000,0.228813
1.820000,0.229880
1.820000,0.230344
1.830000,0.229917
1.830000,0.228370
1.840000,0.225558
1.840000,0.221445
1.850000,0.216102
1.850000,0.209702
1.860000,0.202501
1.860000,0.194804
1.870000,0.186927
1.880000,0.179165
1.880000,0.171754
1.890000,0.164855
1.890000,0.158544
1.900000,0.152819
1.900000,0.147617
1.910000,0.142839
1.910000,0.138381
1.920000,0.134155
1.920000,0.130107
1.930000,0.126228
1.930000,0.122549
1.940000,0.119131
1.940000,0.116046
1.950000,0.113366
1.950000,0.111143
1.960000,0.109402
1.960000,0.108141
1.970000,0.107333
1.970000,0.106935
1.980000,0.106901
1.980000,0.107184
1.990000,0.107744
1.990000,0.108548
2.000000,0.109560
2.000000,0.110736
2.000000,0.112017
2.010000,0.113321
2.020000,0.114551
2.020000,0.115598
2.020000,0.116358
2.030000,0.116746
2.040000,0.116719
2.040000,0.116283
2.040000,0.115505
2.050000,0.114504
2.060000,0.113444
2.060000,0.112508
2.060000,0.111878
2.070000,0.111708
2.080000,0.112103
2.080000,0.113108
2.080000,0.114703
2.090000,0.116809
2.100000,0.119305
2.100000,0.122043
2.100000,0.124873
2.110000,0.127656
2.120000,0.130276
2.120000,0.132650
2.120000,0.134723
2.130000,0.136466
2.140000,0.137867
2.140000,0.138923
2.150000,0.139642
2.150000,0.140034
2.160000,0.140120
2.160000,0.139936
2.170000,0.139532
2.170000,0.138981
2.180000,0.138372
2.180000,0.137802
2.190000,0.137371
2.190000,0.137163
2.190000,0.137235
2.200000,0.137611
2.210000,0.138273
2.210000,0.139172
2.210000,0.140232
2.220000,0.141371
2.230000,0.142515
2.230000,0.143617
2.230000,0.144668
2.240000,0.145702
2.250000,0.146789
2.250000,0.148026
2.250000,0.149514
2.260000,0.151339
2.270000,0.153554
2.270000,0.156159
2.270000,0.159094
2.280000,0.162248
2.290000,0.165462
2.290000,0.168554
2.290000,0.171343
2.300000,0.173671
2.310000,0.175429
2.310000,0.176575
2.310000,0.177134
2.320000,0.177206
2.330000,0.176947
2.330000,0.176553
2.330000,0.176237
2.340000,0.176200
2.350000,0.176606
2.350000,0.177566
2.350000,0.179119
2.360000,0.181232
2.370000,0.183807
2.370000,0.186692
2.380000,0.189707
2.380000,0.192670
2.390000,0.195426
2.390000,0.197868
2.400000,0.199959
2.400000,0.201734
2.410000,0.203296
2.410000,0.204801
2.420000,0.206422
2.420000,0.208326
2.430000,0.210631
2.430000,0.213385
2.440000,0.216546
2.440000,0.219980
2.440000,0.223484
2.450000,0.226809
2.460000,0.229707
2.460000,0.231977
2.460000,0.233505
2.470000,0.234292
2.480000,0.234465
2.480000,0.234263
2.480000,0.234001
2.490000,0.234022
2.500000,0.234635
2.500000,0.236061
2.500000,0.238385
2.510000,0.241540
2.520000,0.245302
2.520000,0.249329
2.520000,0.253210
2.530000,0.256534
2.540000,0.258954
2.540000,0.260248
2.540000,0.260354
2.550000,0.259375
2.560000,0.257561
2.560000,0.255262
2.560000,0.252859
2.570000,0.250703
2.580000,0.249046
2.580000,0.248004
2.580000,0.247540
2.590000,0.247478
2.600000,0.247541
2.600000,0.247409
2.600000,0.246780
2.610000,0.245431
2.620000,0.243255
2.620000,0.240279
2.620000,0.236652
2.630000,0.232617
2.640000,0.228457
2.640000,0.224438
2.650000,0.220761
2.650000,0.217528
2.660000,0.214722
2.660000,0.212216
2.670000,0.209809
2.670000,0.207261
2.680000,0.204345
2.680000,0.200891
2.690000,0.196817
2.690000,0.192143
2.690000,0.186981
2.700000,0.181516
2.710000,0.175967
2.710000,0.170551
2.710000,0.165445
2.720000,0.160759
2.730000,0.156532
2.730000,0.152727
2.730000,0.149254
2.740000,0.145997
2.750000,0.142835
2.750000,0.139678
2.750000,0.136474
2.760000,0.133227
2.770000,0.129985
2.770000,0.126836
2.770000,0.123885
2.780000,0.121241
2.790000,0.118995
2.790000,0.117212
2.790000,0.115924
2.800000,0.115128
2.810000,0.114792
2.810000,0.114860
2.810000,0.115259
2.820000,0.115905
2.830000,0.116704
2.830000,0.117559
2.830000,0.118368
2.840000,0.119026
2.850000,0.119432
2.850000,0.119494
2.850000,0.119132
2.860000,0.118295
2.870000,0.116958
2.870000,0.115133
2.880000,0.112869
2.880000,0.110245
2.890000,0.107364
2.890000,0.104344
2.900000,0.101304
2.900000,0.098356
2.910000,0.095594
2.910000,0.093093
2.920000,0.090909
2.920000,0.089076
2.930000,0.087617
2.930000,0.086544
2.940000,0.085859
2.940000,0.085560
2.940000,0.085631
2.950000,0.086041
2.960000,0.086745
2.960000,0.087671
2.960000,0.088734
2.970000,0.089829
2.980000,0.090847
2.980000,0.091687
2.980000,0.092261
2.990000,0.092516
3.000000,0.092429
3.000000,0.092020
3.000000,0.091341
3.010000,0.090469
3.020000,0.089496
3.020000,0.088514
3.020000,0.087603
3.030000,0.086825
3.040000,0.086219
3.040000,0.085802
3.040000,0.085577
3.050000,0.085537
3.060000,0.085676
3.060000,0.085992
3.060000,0.086490
3.070000,0.087179
3.080000,0.088068
3.080000,0.089158
3.080000,0.090437
3.090000,0.091878
3.100000,0.093434
3.100000,0.095045
3.100000,0.096649
3.110000,0.098184
3.120000,0.099603
3.120000,0.100881
3.120000,0.102014
3.130000,0.103018
3.140000,0.103923
3.140000,0.104761
3.150000,0.105557
3.150000,0.106318
3.160000,0.107028
3.160000,0.107649
3.170000,0.108127
3.170000,0.108403
3.180000,0.108422
3.180000,0.108154
3.190000,0.107593
3.190000,0.106771
3.200000,0.105749
3.200000,0.104613
3.210000,0.103460
3.210000,0.102385
3.210000,0.101464
3.220000,0.100747
3.230000,0.100255
3.230000,0.099976
3.230000,0.099877
3.240000,0.099909
3.250000,0.100023
3.250000,0.100175
3.250000,0.100335
3.260000,0.100488
3.270000,0.100631
3.270000,0.100766
3.270000,0.100896
3.280000,0.101014
3.290000,0.101102
3.290000,0.101130
3.290000,0.101060
3.300000,0.100853
3.310000,0.100478
3.310000,0.099917
3.310000,0.099175
3.320000,0.098274
3.330000,0.097254
3.330000,0.096167
3.330000,0.095061
3.340000,0.093977
3.350000,0.092938
3.350000,0.091945
3.350000,0.090980
3.360000,0.090010
3.370000,0.088998
3.370000,0.087911
3.380000,0.086731
3.380000,0.085461
3.390000,0.084126
3.390000,0.082773
3.400000,0.081461
3.400000,0.080255
3.410000,0.079211
3.410000,0.078371
3.420000,0.077757
3.420000,0.077369
3.430000,0.077186
3.430000,0.077178
3.440000,0.077306
3.440000,0.077537
3.450000,0.077844
3.450000,0.078212
3.460000,0.078634
3.460000,0.079111
3.460000,0.079643
3.470000,0.080224
3.480000,0.080837
3.480000,0.081452
3.480000,0.082027
3.490000,0.082512
3.500000,0.082853
3.500000,0.083003
3.500000,0.082925
3.510000,0.082596
3.520000,0.082013
3.520000,0.081189
3.520000,0.080149
3.530000,0.078929
3.540000,0.077570
3.540000,0.076116
3.540000,0.074606
3.550000,0.073081
3.560000,0.071581
3.560000,0.070145
3.560000,0.068814
3.570000,0.067629
3.580000,0.066633
3.580000,0.065861
3.580000,0.065344
3.590000,0.065097
3.600000,0.065122
3.600000,0.065399
3.600000,0.065895
3.610000,0.066561
3.620000,0.067339
3.620000,0.068168
3.620000,0.068991
3.630000,0.069757
3.640000,0.070429
3.640000,0.070980
3.650000,0.071394
3.650000,0.071665
3.660000,0.071788
3.660000,0.071766
3.670000,0.071597
3.670000,0.071284
3.680000,0.070833
3.680000,0.070254
3.690000,0.069565
3.690000,0.068795
3.700000,0.067981
3.700000,0.067164
3.710000,0.066390
3.710000,0.065697
3.710000,0.065112
3.720000,0.064649
3.730000,0.064299
3.730000,0.064038
3.730000,0.063825
3.740000,0.063612
3.750000,0.063349
3.750000,0.062990
3.750000,0.062506
3.760000,0.061881
3.770000,0.061116
3.770000,0.060229
3.770000,0.059245
3.780000,0.058195
3.790000,0.057106
3.790000,0.056000
3.790000,0.054888
3.800000,0.053773
3.810000,0.052651
3.810000,0.051517
3.810000,0.050364
3.820000,0.049194
3.830000,0.048016
3.830000,0.046845
3.830000,0.045703
3.840000,0.044616
3.850000,0.043604
3.850000,0.042684
3.850000,0.041866
3.860000,0.041148
3.870000,0.040520
3.870000,0.039970
3.880000,0.039480
3.880000,0.039035
3.890000,0.038624
3.890000,0.038242
3.900000,0.037885
3.900000,0.037554
3.910000,0.037252
3.910000,0.036975
3.920000,0.036718
3.920000,0.036469
3.930000,0.036212
3.930000,0.035931
3.940000,0.035608
3.940000,0.035232
3.950000,0.034798
3.950000,0.034307
3.960000,0.033769
3.960000,0.033201
3.970000,0.032621
3.970000,0.032045
3.980000,0.031488
3.980000,0.030958
3.980000,0.030457
3.990000,0.029983
4.000000,0.029529
4.000000,0.029090
4.000000,0.028661
4.010000,0.028239
4.010000,0.027828
4.020000,0.027433
4.030000,0.027059
4.030000,0.026712
4.040000,0.026393
4.040000,0.026098
4.040000,0.025819
4.050000,0.025544
4.050000,0.025261
4.060000,0.024957
4.070000,0.024627
4.070000,0.024269
4.080000,0.023892
4.080000,0.023507
4.080000,0.023131
4.090000,0.022782
4.090000,0.022475
4.100000,0.022220
4.110000,0.022019
4.110000,0.021867
4.120000,0.021753
4.120000,0.021661
4.120000,0.021577
4.130000,0.021488
4.130000,0.021384
4.140000,0.021262
4.150000,0.021123
4.150000,0.020973
4.160000,0.020816
4.160000,0.020659
4.170000,0.020502
4.170000,0.020345
4.170000,0.020183
4.180000,0.020012
4.190000,0.019826
4.190000,0.019624
4.200000,0.019407
4.200000,0.019184
4.210000,0.018966
4.210000,0.018766
4.210000,0.018599
4.220000,0.018475
4.220000,0.018400
4.230000,0.018373
4.240000,0.018388
4.240000,0.018433
4.250000,0.018495
4.250000,0.018559
4.250000,0.018615
4.260000,0.018655
4.260000,0.018678
4.270000,0.018684
4.280000,0.018680
4.280000,0.018669
4.290000,0.018655
4.290000,0.018639
4.290000,0.018618
4.300000,0.018586
4.300000,0.018537
4.310000,0.018467
4.320000,0.018375
4.320000,0.018263
4.330000,0.018141
4.330000,0.018020
4.330000,0.017914
4.340000,0.017836
4.340000,0.017796
4.350000,0.017795
4.360000,0.017829
4.360000,0.017887
4.370000,0.017954
4.370000,0.018011
4.380000,0.018044
4.380000,0.018042
4.380000,0.018000
4.390000,0.017923
4.400000,0.017822
4.400000,0.017712
4.410000,0.017610
4.410000,0.017531
4.420000,0.017485
4.420000,0.017477
4.420000,0.017505
4.430000,0.017560
4.440000,0.017630
4.440000,0.017703
4.450000,0.017769
4.450000,0.017818
4.460000,0.017849
4.460000,0.017859
4.460000,0.017853
4.470000,0.017832
4.480000,0.017800
4.480000,0.017756
4.490000,0.017699
4.490000,0.017624
4.500000,0.017527
4.500000,0.017406
4.500000,0.017261
4.510000,0.017096
4.510000,0.016920
4.520000,0.016743
4.530000,0.016579
4.530000,0.016439
4.540000,0.016330
4.540000,0.016257
4.540000,0.016216
4.550000,0.016200
4.550000,0.016197
4.560000,0.016197
4.570000,0.016188
4.570000,0.016164
4.580000,0.016123
4.580000,0.016069
4.580000,0.016010
4.590000,0.015956
4.590000,0.015916
4.600000,0.015900
4.610000,0.015912
4.610000,0.015950
4.620000,0.016012
4.620000,0.016090
4.620000,0.016177
4.630000,0.016265
4.630000,0.016351
4.640000,0.016433
4.650000,0.016514
4.650000,0.016597
4.660000,0.016686
4.660000,0.016782
4.670000,0.016885
4.670000,0.016989
4.670000,0.017087
4.680000,0.017169
4.690000,0.017225
4.690000,0.017249
4.700000,0.017236
4.700000,0.017189
4.710000,0.017111
4.710000,0.017014
4.710000,0.016906
4.720000,0.016799
4.730000,0.016699
4.730000,0.016610
4.740000,0.016531
4.740000,0.016458
4.750000,0.016385
4.750000,0.016306
4.750000,0.016220
4.760000,0.016126
4.760000,0.016031
4.770000,0.015943
4.780000,0.015873
4.780000,0.015832
4.790000,0.015827
4.790000,0.015863
4.790000,0.015938
4.800000,0.016045
4.800000,0.016174
4.810000,0.016315
4.820000,0.016455
4.820000,0.016587
4.830000,0.016707
4.830000,0.016818
4.830000,0.016924
4.840000,0.017033
4.840000,0.017153
4.850000,0.017292
4.860000,0.017451
4.860000,0.017629
4.870000,0.017821
4.870000,0.018019
4.880000,0.018215
4.880000,0.018400
4.880000,0.018571
4.890000,0.018724
4.900000,0.018863
4.900000,0.018990
4.910000,0.019109
4.910000,0.019223
4.920000,0.019334
4.920000,0.019436
4.920000,0.019524
4.930000,0.019590
4.940000,0.019626
4.940000,0.019623
4.950000,0.019581
4.950000,0.019501
4.960000,0.019389
4.960000,0.019257
4.960000,0.019116
4.970000,0.018980
4.980000,0.018856
4.980000,0.018751
4.990000,0.018666
4.990000,0.018595
5.000000,0.018532
5.000000,0.018467
5.000000,0.018395
5.010000,0.018309
5.010000,0.018208
5.020000,0.018095
5.030000,0.017975
5.030000,0.017853
5.040000,0.017737
5.040000,0.017629
5.040000,0.017529
5.050000,0.017434
5.050000,0.017340
5.060000,0.017240
5.070000,0.017129
5.070000,0.017006
5.080000,0.016871
5.080000,0.016730
5.080000,0.016593
5.090000,0.016468
5.090000,0.016366
5.100000,0.016291
5.110000,0.016248
5.110000,0.016232
5.120000,0.016238
5.120000,0.016255
5.120000,0.016274
5.130000,0.016286
5.130000,0.016287
5.140000,0.016275
5.150000,0.016257
5.150000,0.016237
5.160000,0.016226
5.160000,0.016232
5.170000,0.016259
5.170000,0.016308
5.170000,0.016377
5.180000,0.016458
5.190000,0.016543
5.190000,0.016621
5.200000,0.016687
5.200000,0.016736
5.210000,0.016770
5.210000,0.016793
5.210000,0.016813
5.220000,0.016837
5.230000,0.016873
5.230000,0.016924
5.240000,0.016989
5.240000,0.017064
5.250000,0.017141
5.250000,0.017212
5.250000,0.017268
5.260000,0.017304
5.260000,0.017315
5.270000,0.017305
5.280000,0.017277
5.280000,0.017237
5.290000,0.017191
5.290000,0.017143
5.290000,0.017094
5.300000,0.017042
5.300000,0.016983
5.310000,0.016911
5.320000,0.016822
5.320000,0.016712
5.330000,0.016583
5.330000,0.016440
5.330000,0.016292
5.340000,0.016149
5.340000,0.016022
5.350000,0.015918
5.360000,0.015843
5.360000,0.015796
5.370000,0.015770
5.370000,0.015758
5.380000,0.015748
5.380000,0.015731
5.380000,0.015699
5.390000,0.015647
5.400000,0.015578
5.400000,0.015496
5.410000,0.015407
5.410000,0.015318
5.420000,0.015237
5.420000,0.015165
5.420000,0.015102
5.430000,0.015044
5.440000,0.014985
5.440000,0.014918
5.450000,0.014839
5.450000,0.014746
5.460000,0.014641
5.460000,0.014528
5.460000,0.014417
5.470000,0.014314
5.480000,0.014227
5.480000,0.014161
5.490000,0.014116
5.490000,0.014087
5.500000,0.014066
5.500000,0.014045
5.500000,0.014015
5.510000,0.013969
5.510000,0.013905
5.520000,0.013822
5.530000,0.013727
5.530000,0.013626
5.540000,0.013528
5.540000,0.013440
5.540000,0.013366
5.550000,0.013305
5.550000,0.013255
5.560000,0.013209
5.570000,0.013163
5.570000,0.013108
5.580000,0.013044
5.580000,0.012968
5.580000,0.012884
5.590000,0.012799
5.590000,0.012719
5.600000,0.012649
5.610000,0.012594
5.610000,0.012553
5.620000,0.012523
5.620000,0.012498
5.620000,0.012469
5.630000,0.012429
5.630000,0.012374
5.640000,0.012301
5.650000,0.012212
5.650000,0.012115
5.660000,0.012016
5.660000,0.011925
5.670000,0.011847
5.670000,0.011788
5.670000,0.011746
5.680000,0.011716
5.690000,0.011693
5.690000,0.011667
5.700000,0.011630
5.700000,0.011578
5.710000,0.011510
5.710000,0.011429
5.710000,0.011341
5.720000,0.011254
5.730000,0.011177
5.730000,0.011116
5.740000,0.011074
5.740000,0.011050
5.750000,0.011040
5.750000,0.011036
5.750000,0.011029
5.760000,0.011015
5.760000,0.010988
5.770000,0.010948
5.780000,0.010899
5.780000,0.010847
5.790000,0.010800
5.790000,0.010764
5.790000,0.010744
5.800000,0.010743
5.800000,0.010759
5.810000,0.010787
5.820000,0.010822
5.820000,0.010855
5.830000,0.010883
5.830000,0.010902
5.830000,0.010913
5.840000,0.010920
5.840000,0.010927
5.850000,0.010939
5.860000,0.010961
5.860000,0.010993
5.870000,0.011034
5.870000,0.011079
5.880000,0.011122
5.880000,0.011157
5.880000,0.011178
5.890000,0.011181
5.900000,0.011166
5.900000,0.011136
5.910000,0.011097
5.910000,0.011054
5.920000,0.011013
5.920000,0.010978
5.920000,0.010949
5.930000,0.010925
5.940000,0.010902
5.940000,0.010874
5.950000,0.010836
5.950000,0.010787
5.960000,0.010725
5.960000,0.010654
5.960000,0.010580
5.970000,0.010510
5.980000,0.010450
5.980000,0.010405
5.990000,0.010378
5.990000,0.010367
6.000000,0.010366
6.000000,0.010369
6.000000,0.010368
6.010000,0.010355
6.020000,0.010328
6.020000,0.010285
6.030000,0.010230
6.030000,0.010169
6.040000,0.010108
6.040000,0.010054
6.040000,0.010013
6.050000,0.009986
6.050000,0.009973
6.060000,0.009970
6.070000,0.009972
6.070000,0.009972
6.080000,0.009967
6.080000,0.009955
6.080000,0.009937
6.090000,0.009916
6.090000,0.009899
6.100000,0.009890
6.110000,0.009893
6.110000,0.009911
6.120000,0.009942
6.120000,0.009980
6.120000,0.010020
6.130000,0.010054
6.130000,0.010076
6.140000,0.010080
6.150000,0.010068
6.150000,0.010041
6.160000,0.010004
6.160000,0.009964
6.170000,0.009928
6.170000,0.009901
6.170000,0.009883
6.180000,0.009875
6.190000,0.009873
6.190000,0.009869
6.200000,0.009860
6.200000,0.009839
6.210000,0.009805
6.210000,0.009758
6.210000,0.009703
6.220000,0.009645
6.230000,0.009589
6.230000,0.009542
6.240000,0.009506
6.240000,0.009480
6.250000,0.009463
6.250000,0.009448
6.250000,0.009429
6.260000,0.009400
6.270000,0.009358
6.270000,0.009301
6.280000,0.009233
6.280000,0.009158
6.290000,0.009081
6.290000,0.009009
6.290000,0.008946
6.300000,0.008894
6.300000,0.008852
6.310000,0.008814
6.320000,0.008776
6.320000,0.008731
6.330000,0.008675
6.330000,0.008605
6.330000,0.008522
6.340000,0.008432
6.340000,0.008339
6.350000,0.008252
6.360000,0.008175
6.360000,0.008114
6.370000,0.008068
6.370000,0.008036
6.380000,0.008012
6.380000,0.007989
6.380000,0.007962
6.390000,0.007927
6.400000,0.007880
6.400000,0.007825
6.410000,0.007765
6.410000,0.007706
6.420000,0.007655
6.420000,0.007616
6.420000,0.007591
6.430000,0.007580
6.440000,0.007580
6.440000,0.007583
6.450000,0.007585
6.450000,0.007580
6.460000,0.007565
6.460000,0.007539
6.460000,0.007505
6.470000,0.007468
6.480000,0.007435
6.480000,0.007410
6.490000,0.007397
6.490000,0.007397
6.500000,0.007407
6.500000,0.007422
6.500000,0.007435
6.510000,0.007441
6.520000,0.007435
6.520000,0.007415
6.530000,0.007381
6.530000,0.007338
6.540000,0.007290
6.540000,0.007245
6.540000,0.007207
6.550000,0.007179
6.550000,0.007159
6.560000,0.007145
6.570000,0.007131
6.570000,0.007111
6.580000,0.007079
6.580000,0.007032
6.580000,0.006970
6.590000,0.006894
6.590000,0.006812
6.600000,0.006728
6.610000,0.006649
6.610000,0.006581
6.620000,0.006524
6.620000,0.006479
6.620000,0.006440
6.630000,0.006403
6.630000,0.006362
6.640000,0.006312
6.650000,0.006251
6.650000,0.006180
6.660000,0.006102
6.660000,0.006023
6.670000,0.005950
6.670000,0.005887
6.670000,0.005838
6.680000,0.005803
6.690000,0.005780
6.690000,0.005763
6.700000,0.005748
6.700000,0.005728
6.710000,0.005698
6.710000,0.005658
6.710000,0.005609
6.720000,0.005555
6.730000,0.005500
6.730000,0.005450
6.740000,0.005408
6.740000,0.005377
6.750000,0.005354
6.750000,0.005337
6.750000,0.005319
6.760000,0.005295
6.770000,0.005260
6.770000,0.005213
6.780000,0.005154
6.780000,0.005087
6.790000,0.005017
6.790000,0.004950
6.790000,0.004892
6.800000,0.004848
6.800000,0.004817
6.810000,0.004797
6.820000,0.004785
6.820000,0.004774
6.830000,0.004758
6.830000,0.004734
6.830000,0.004700
6.840000,0.004657
6.840000,0.004608
6.850000,0.004559
6.860000,0.004516
6.860000,0.004482
6.870000,0.004461
6.870000,0.004450
6.880000,0.004446
6.880000,0.004445
6.880000,0.004440
6.890000,0.004427
6.900000,0.004401
6.900000,0.004363
6.910000,0.004315
6.910000,0.004262
6.920000,0.004208
6.920000,0.004160
6.920000,0.004121
6.930000,0.004094
6.940000,0.004075
6.940000,0.004062
6.950000,0.004050
6.950000,0.004034
6.960000,0.004009
6.960000,0.003975
6.960000,0.003933
6.970000,0.003885
6.980000,0.003836
6.980000,0.003793
6.990000,0.003758
6.990000,0.003733
7.000000,0.003719
7.000000,0.003711
7.000000,0.003706
7.010000,0.003696
7.020000,0.003677
7.020000,0.003647
7.030000,0.003604
7.030000,0.003552
7.040000,0.003494
7.040000,0.003438
7.040000,0.003387
7.050000,0.003347
7.050000,0.003319
7.060000,0.003301
7.070000,0.003291
7.070000,0.003282
7.080000,0.003270
7.080000,0.003250
7.080000,0.003221
7.090000,0.003183
7.090000,0.003139
7.100000,0.003094
7.110000,0.003054
7.110000,0.003023
7.120000,0.003003
7.120000,0.002994
7.120000,0.002993
7.130000,0.002996
7.130000,0.002997
7.140000,0.002990
7.150000,0.002972
7.150000,0.002943
7.160000,0.002903
7.160000,0.002856
7.170000,0.002809
7.170000,0.002767
7.170000,0.002733
7.180000,0.002710
7.190000,0.002696
7.190000,0.002689
7.200000,0.002684
7.200000,0.002675
7.210000,0.002658
7.210000,0.002631
7.210000,0.002593
7.220000,0.002548
7.230000,0.002499
7.230000,0.002454
7.240000,0.002415
7.240000,0.002387
7.250000,0.002370
7.250000,0.002361
7.250000,0.002357
7.260000,0.002353
7.270000,0.002342
7.270000,0.002323
7.280000,0.002293
7.280000,0.002253
7.290000,0.002207
7.290000,0.002160
7.290000,0.002118
7.300000,0.002084
7.300000,0.002061
7.310000,0.002047
7.320000,0.002040
7.320000,0.002035
7.330000,0.002028
7.330000,0.002014
7.330000,0.001990
7.340000,0.001956
7.340000,0.001914
7.350000,0.001870
7.360000,0.001828
7.360000,0.001793
7.370000,0.001768
7.370000,0.001755
7.380000,0.001750
7.380000,0.001751
7.380000,0.001753
7.390000,0.001749
7.400000,0.001738
7.400000,0.001716
7.410000,0.001684
7.410000,0.001647
7.420000,0.001608
7.420000,0.001573
7.420000,0.001546
7.430000,0.001530
7.440000,0.001523
7.440000,0.001524
7.450000,0.001529
7.450000,0.001531
7.460000,0.001527
7.460000,0.001513
7.460000,0.001490
7.470000,0.001458
7.480000,0.001422
7.480000,0.001387
7.490000,0.001358
7.490000,0.001338
7.500000,0.001328
7.500000,0.001327
7.500000,0.001332
7.510000,0.001337
7.520000,0.001338
7.520000,0.001331
7.530000,0.001315
7.530000,0.001289
7.540000,0.001257
7.540000,0.001224
7.540000,0.001194
7.550000,0.001171
7.550000,0.001158
7.560000,0.001156
7.570000,0.001161
7.570000,0.001170
7.580000,0.001178
7.580000,0.001180
7.580000,0.001173
7.590000,0.001156
7.590000,0.001131
7.600000,0.001102
7.610000,0.001073
7.610000,0.001049
7.620000,0.001034
7.620000,0.001029
7.620000,0.001033
7.630000,0.001043
7.630000,0.001054
7.640000,0.001062
7.650000,0.001061
7.650000,0.001051
7.660000,0.001031
7.660000,0.001004
7.670000,0.000975
7.670000,0.000948
7.670000,0.000929
7.680000,0.000919
7.690000,0.000919
7.690000,0.000928
7.700000,0.000940
7.700000,0.000953
7.710000,0.000960
7.710000,0.000959
7.710000,0.000948
7.720000,0.000929
7.730000,0.000905
7.730000,0.000881
7.740000,0.000861
7.740000,0.000850
7.750000,0.000848
7.750000,0.000855
7.750000,0.000869
7.760000,0.000885
7.770000,0.000897
7.770000,0.000903
7.780000,0.000899
7.780000,0.000886
7.790000,0.000865
7.790000,0.000841
7.790000,0.000818
7.800000,0.000801
7.810000,0.000794
7.810000,0.000795
7.820000,0.000805
7.820000,0.000820
7.830000,0.000834
7.830000,0.000843
7.830000,0.000844
7.840000,0.000836
7.840000,0.000818
7.850000,0.000796
7.860000,0.000772
7.860000,0.000752
7.870000,0.000740
7.870000,0.000737
7.880000,0.000744
7.880000,0.000757
7.880000,0.000772
7.890000,0.000785
7.900000,0.000792
7.900000,0.000789
7.910000,0.000777
7.910000,0.000757
7.920000,0.000733
7.920000,0.000710
7.920000,0.000693
7.930000,0.000684
7.940000,0.000685
7.940000,0.000694
7.950000,0.000708
7.950000,0.000723
7.960000,0.000734
7.960000,0.000737
7.960000,0.000731
7.970000,0.000716
7.980000,0.000695
7.980000,0.000673
7.990000,0.000653
7.990000,0.000641
8.000000,0.000638
8.000000,0.000644
8.010000,0.000657
8.010000,0.000673
8.020000,0.000688
8.020000,0.000697
8.030000,0.000696
8.030000,0.000686
8.040000,0.000668
8.040000,0.000646
8.040000,0.000623
8.050000,0.000605
8.050000,0.000595
8.060000,0.000593
8.060000,0.000601
8.070000,0.000613
8.070000,0.000627
8.080000,0.000637
8.090000,0.000640
8.090000,0.000633
8.100000,0.000618
8.100000,0.000597
8.110000,0.000573
8.110000,0.000552
8.120000,0.000537
8.120000,0.000532
8.120000,0.000535
8.130000,0.000546
8.130000,0.000561
8.140000,0.000575
8.140000,0.000584
8.150000,0.000584
8.150000,0.000576
8.160000,0.000559
8.170000,0.000538
8.170000,0.000517
8.180000,0.000499
8.180000,0.000489
8.190000,0.000488
8.190000,0.000496
8.200000,0.000509
8.200000,0.000523
8.210000,0.000535
8.210000,0.000539
8.210000,0.000535
8.220000,0.000522
8.220000,0.000501
8.230000,0.000478
8.230000,0.000457
8.240000,0.000441
8.250000,0.000435
8.250000,0.000437
8.260000,0.000447
8.260000,0.000461
8.270000,0.000475
8.270000,0.000484
8.280000,0.000485
8.280000,0.000477
8.290000,0.000461
8.290000,0.000439
8.290000,0.000417
8.300000,0.000398
8.300000,0.000386
8.310000,0.000383
8.310000,0.000388
8.320000,0.000400
8.320000,0.000414
8.330000,0.000425
8.340000,0.000431
8.340000,0.000428
8.350000,0.000416
8.350000,0.000397
8.360000,0.000374
8.360000,0.000352
8.370000,0.000335
8.370000,0.000327
8.380000,0.000327
8.380000,0.000335
8.380000,0.000348
8.390000,0.000362
8.390000,0.000371
8.400000,0.000374
8.400000,0.000368
8.410000,0.000353
8.420000,0.000333
8.420000,0.000312
8.430000,0.000294
8.430000,0.000282
8.440000,0.000279
8.440000,0.000285
8.450000,0.000297
8.450000,0.000313
8.460000,0.000326
8.460000,0.000334
8.460000,0.000334
8.470000,0.000324
8.470000,0.000308
8.480000,0.000287
8.480000,0.000267
8.490000,0.000251
8.500000,0.000243
8.500000,0.000243
8.510000,0.000252
8.510000,0.000266
8.520000,0.000281
8.520000,0.000292
8.530000,0.000297
8.530000,0.000292
8.540000,0.000280
8.540000,0.000261
8.540000,0.000240
8.550000,0.000222
8.550000,0.000209
8.560000,0.000204
8.560000,0.000208
8.570000,0.000219
8.580000,0.000233
8.580000,0.000246
8.590000,0.000254
8.590000,0.000254
8.600000,0.000246
8.600000,0.000230
8.610000,0.000210
8.610000,0.000190
8.620000,0.000173
8.620000,0.000164
8.620000,0.000163
8.630000,0.000170
8.630000,0.000183
8.640000,0.000197
8.640000,0.000208
8.650000,0.000212
8.650000,0.000209
8.660000,0.000197
8.670000,0.000179
8.670000,0.000158
8.680000,0.000139
8.680000,0.000125
8.690000,0.000120
8.690000,0.000123
8.700000,0.000133
8.700000,0.000147
8.710000,0.000160
8.710000,0.000169
8.710000,0.000171
8.720000,0.000164
8.720000,0.000150
8.730000,0.000130
8.730000,0.000110
8.740000,0.000094
8.750000,0.000084
8.750000,0.000082
8.760000,0.000089
8.760000,0.000101
8.770000,0.000116
8.770000,0.000128
8.780000,0.000135
8.780000,0.000133
8.790000,0.000123
8.790000,0.000107
8.790000,0.000087
8.800000,0.000068
8.800000,0.000054
8.810000,0.000048
8.810000,0.000050
8.820000,0.000060
8.830000,0.000073
8.830000,0.000087
8.840000,0.000097
8.840000,0.000100
8.850000,0.000095
8.850000,0.000082
8.860000,0.000064
8.860000,0.000044
8.870000,0.000027
8.870000,0.000016
8.880000,0.000013
8.880000,0.000019
8.880000,0.000030
8.890000,0.000044
8.890000,0.000056
8.900000,0.000063
8.900000,0.000063
8.910000,0.000053
8.920000,0.000038
8.920000,0.000018
8.930000,-0.000001
8.930000,-0.000016
8.940000,-0.000023
8.940000,-0.000022
8.950000,-0.000014
8.950000,-0.000001
8.960000,0.000013
8.960000,0.000024
8.960000,0.000028
8.970000,0.000025
8.970000,0.000013
8.980000,-0.000004
8.980000,-0.000023
8.990000,-0.000040
9.000000,-0.000052
9.000000,-0.000055
9.010000,-0.000050
9.010000,-0.000039
9.020000,-0.000025
9.020000,-0.000012
9.030000,-0.000004
9.030000,-0.000003
9.040000,-0.000011
9.040000,-0.000025
9.040000,-0.000044
9.050000,-0.000063
9.050000,-0.000078
9.060000,-0.000086
9.060000,-0.000086
9.070000,-0.000079
9.080000,-0.000066
9.080000,-0.000052
9.090000,-0.000041
9.090000,-0.000036
9.100000,-0.000039
9.100000,-0.000049
9.110000,-0.000066
9.110000,-0.000085
9.120000,-0.000102
9.120000,-0.000114
9.120000,-0.000119
9.130000,-0.000115
9.130000,-0.000105
9.140000,-0.000091
9.140000,-0.000078
9.150000,-0.000068
9.150000,-0.000066
9.160000,-0.000072
9.170000,-0.000086
9.170000,-0.000103
9.180000,-0.000122
9.180000,-0.000137
9.190000,-0.000146
9.190000,-0.000147
9.200000,-0.000140
9.200000,-0.000128
9.210000,-0.000114
9.210000,-0.000102
9.210000,-0.000096
9.220000,-0.000097
9.220000,-0.000106
9.230000,-0.000122
9.230000,-0.000140
9.240000,-0.000158
9.250000,-0.000170
9.250000,-0.000176
9.260000,-0.000173
9.260000,-0.000164
9.270000,-0.000150
9.270000,-0.000137
9.280000,-0.000127
9.280000,-0.000124
9.290000,-0.000129
9.290000,-0.000141
9.290000,-0.000158
9.300000,-0.000176
9.300000,-0.000191
9.310000,-0.000201
9.310000,-0.000202
9.320000,-0.000196
9.330000,-0.000184
9.330000,-0.000170
9.340000,-0.000158
9.340000,-0.000150
9.350000,-0.000150
9.350000,-0.000158
9.360000,-0.000172
9.360000,-0.000190
9.370000,-0.000207
9.370000,-0.000220
9.380000,-0.000226
9.380000,-0.000224
9.380000,-0.000215
9.390000,-0.000202
9.390000,-0.000188
9.400000,-0.000178
9.400000,-0.000173
9.410000,-0.000177
9.420000,-0.000187
9.420000,-0.000203
9.430000,-0.000221
9.430000,-0.000236
9.440000,-0.000246
9.440000,-0.000249
9.450000,-0.000244
9.450000,-0.000233
9.460000,-0.000219
9.460000,-0.000206
9.460000,-0.000197
9.470000,-0.000196
9.470000,-0.000203
9.480000,-0.000216
9.480000,-0.000233
9.490000,-0.000250
9.500000,-0.000263
9.500000,-0.000270
9.510000,-0.000269
9.510000,-0.000261
9.520000,-0.000248
9.520000,-0.000234
9.530000,-0.000223
9.530000,-0.000217
9.540000,-0.000219
9.540000,-0.000229
9.540000,-0.000244
9.550000,-0.000261
9.550000,-0.000276
9.560000,-0.000287
9.560000,-0.000290
9.570000,-0.000286
9.580000,-0.000275
9.580000,-0.000261
9.590000,-0.000248
9.590000,-0.000239
9.600000,-0.000236
9.600000,-0.000242
9.610000,-0.000254
9.610000,-0.000270
9.620000,-0.000287
9.620000,-0.000300
9.620000,-0.000308
9.630000,-0.000308
9.630000,-0.000300
9.640000,-0.000288
9.640000,-0.000274
9.650000,-0.000262
9.650000,-0.000256
9.660000,-0.000256
9.670000,-0.000265
9.670000,-0.000279
9.680000,-0.000295
9.680000,-0.000311
9.690000,-0.000322
9.690000,-0.000326
9.700000,-0.000323
9.700000,-0.000313
9.710000,-0.000300
9.710000,-0.000286
9.710000,-0.000276
9.720000,-0.000272
9.720000,-0.000276
9.730000,-0.000287
9.730000,-0.000303
9.740000,-0.000319
9.750000,-0.000333
9.750000,-0.000341
9.760000,-0.000342
9.760000,-0.000336
9.770000,-0.000324
9.770000,-0.000310
9.780000,-0.000297
9.780000,-0.000290
9.790000,-0.000290
9.790000,-0.000297
9.790000,-0.000310
9.800000,-0.000326
9.800000,-0.000342
9.810000,-0.000353
9.810000,-0.000358
9.820000,-0.000356
9.830000,-0.000347
9.830000,-0.000334
9.840000,-0.000320
9.840000,-0.000309
9.850000,-0.000305
9.850000,-0.000308
9.860000,-0.000317
9.860000,-0.000332
9.870000,-0.000348
9.870000,-0.000362
9.880000,-0.000371
9.880000,-0.000373
9.880000,-0.000367
9.890000,-0.000356
9.890000,-0.000342
9.900000,-0.000330
9.900000,-0.000321
9.910000,-0.000320
9.920000,-0.000326
9.920000,-0.000338
9.930000,-0.000354
9.930000,-0.000369
9.940000,-0.000381
9.940000,-0.000387
9.950000,-0.000386
9.950000,-0.000378
9.960000,-0.000365
9.960000,-0.000351
9.960000,-0.000340
9.970000,-0.000335
9.970000,-0.000337
9.980000,-0.000345
9.980000,-0.000359
9.990000,-0.000375
10.000000,-0.000390
10.000000,-0.000399


==> anc/fig8/dmrg_L20_a.csv <==
omega/omega_0,sigma
0.041891,3.154817
0.083781,1.515313
0.125672,0.896546
0.167563,0.553424
0.209453,0.341459
0.251344,0.211611
0.293235,0.138531
0.335126,0.103897
0.377016,0.092476
0.418907,0.091978
0.460798,0.093857
0.502688,0.093868
0.544579,0.091877
0.586470,0.090851
0.628360,0.095267
0.670251,0.109337
0.712142,0.135509
0.754033,0.173593
0.795923,0.220672
0.837814,0.271771
0.879705,0.321028
0.921595,0.363023
0.963486,0.393907
1.005377,0.412048
1.047267,0.418086
1.089158,0.414441
1.131049,0.404466
1.172939,0.391528
1.214830,0.378259
1.256721,0.366167
1.298612,0.355661
1.340502,0.346415
1.382393,0.337895
1.424284,0.329870
1.466174,0.322698
1.508065,0.317329
1.549956,0.315014
1.591846,0.316839
1.633737,0.323240
1.675628,0.333684
1.717518,0.346621
1.759409,0.359743
1.801300,0.370507
1.843191,0.376754
1.885081,0.377276
1.926972,0.372151
1.968863,0.362751
2.010753,0.351413
2.052644,0.340847
2.094535,0.333448
2.136425,0.330683
2.178316,0.332719
2.220207,0.338395
2.262098,0.345540
2.303988,0.351565
2.345879,0.354151
2.387770,0.351874
2.429660,0.344585
2.471551,0.333456
2.513442,0.320671
2.555332,0.308849
2.597223,0.300350
2.639114,0.296644
2.681004,0.297909
2.722895,0.302961
2.764786,0.309530
2.806677,0.314812
2.848567,0.316150
2.890458,0.311667
2.932349,0.300702
2.974239,0.283930
3.016130,0.263158
3.058021,0.240862
3.099911,0.219593
3.141802,0.201401
3.183693,0.187438
3.225583,0.177814
3.267474,0.171730
3.309365,0.167823
3.351256,0.164616
3.393146,0.160935
3.435037,0.156188
3.476928,0.150432
3.518818,0.144232
3.560709,0.138386
3.602600,0.133588
3.644490,0.130162
3.686381,0.127932
3.728272,0.126258
3.770163,0.124233
3.812053,0.120958
3.853944,0.115809
3.895835,0.108631
3.937725,0.099775
3.979616,0.090006
4.021507,0.080291
4.063397,0.071544
4.105288,0.064409
4.147179,0.059126
4.189069,0.055523
4.230960,0.053122
4.272851,0.051301
4.314742,0.049494
4.356632,0.047323
4.398523,0.044674
4.440414,0.041676
4.482304,0.038612
4.524195,0.035801
4.566086,0.033493
4.607976,0.031804
4.649867,0.030705
4.691758,0.030062
4.733649,0.029707
4.775539,0.029502
4.817430,0.029379
4.859321,0.029345
4.901211,0.029458
4.943102,0.029778
4.984993,0.030331
5.026883,0.031085
5.068774,0.031959
5.110665,0.032850
5.152555,0.033672
5.194446,0.034384
5.236337,0.035003
5.278228,0.035582
5.320118,0.036181
5.362009,0.036830
5.403900,0.037498
5.445790,0.038099
5.487681,0.038504
5.529572,0.038595
5.571462,0.038300
5.613353,0.037626
5.655244,0.036668
5.697134,0.035576
5.739025,0.034513
5.780916,0.033602
5.822807,0.032887
5.864697,0.032325
5.906588,0.031805
5.948479,0.031197
5.990369,0.030414
6.032260,0.029459
6.074151,0.028443
6.116041,0.027571
6.157932,0.027089
6.199823,0.027213
6.241714,0.028059
6.283604,0.029595
6.325495,0.031633
6.367386,0.033862
6.409276,0.035907
6.451167,0.037417
6.493058,0.038128
6.534948,0.037920
6.576839,0.036823
6.618730,0.034995
6.660620,0.032677
6.702511,0.030129
6.744402,0.027583
6.786293,0.025213
6.828183,0.023120
6.870074,0.021348
6.911965,0.019909
6.953855,0.018799
6.995746,0.018018
7.037637,0.017569
7.079527,0.017446
7.121418,0.017623
7.163309,0.018038
7.205199,0.018591
7.247090,0.019157
7.288981,0.019599
7.330872,0.019798
7.372762,0.019673
7.414653,0.019194
7.456544,0.018385
7.498434,0.017311
7.540325,0.016066
7.582216,0.014746
7.624106,0.013438
7.665997,0.012207
7.707888,0.011092
7.749779,0.010115
7.791669,0.009281
7.833560,0.008588
7.875451,0.008030
7.917341,0.007594
7.959232,0.007266
8.001123,0.007021
8.043013,0.006830
8.084904,0.006661
8.126795,0.006484
8.168685,0.006277
8.210576,0.006033
8.252467,0.005755
8.294358,0.005457
8.336248,0.005160
8.378139,0.004883
8.420030,0.004637
8.461920,0.004427
8.503811,0.004248
8.545702,0.004093
8.587592,0.003952
8.629483,0.003821
8.671374,0.003698
8.713265,0.003589
8.755155,0.003495
8.797046,0.003419
8.838937,0.003358
8.880827,0.003304
8.922718,0.003245
8.964609,0.003171
9.006499,0.003076
9.048390,0.002960
9.090281,0.002831
9.132171,0.002701
9.174062,0.002583
9.215953,0.002490
9.257844,0.002426
9.299734,0.002391
9.341625,0.002381
9.383516,0.002386
9.425406,0.002397
9.467297,0.002407
9.509188,0.002410
9.551078,0.002404
9.592969,0.002389
9.634860,0.002363
9.676750,0.002325
9.718641,0.002275
9.760532,0.002211
9.802423,0.002136
9.844313,0.002051
9.886204,0.001962
9.928095,0.001875
9.969985,0.001792
10.011876,0.001715
10.053767,0.001642
10.095657,0.001567
10.137548,0.001484
10.179439,0.001391
10.221330,0.001287
10.263220,0.001178
10.305111,0.001071
10.347002,0.000977
10.388892,0.000903
10.430783,0.000854
10.472674,0.000825
10.514564,0.000811
10.556455,0.000800
10.598346,0.000784
10.640236,0.000755
10.682127,0.000713
10.724018,0.000661
10.765909,0.000608
10.807799,0.000561
10.849690,0.000525
10.891581,0.000502
10.933471,0.000487
10.975362,0.000474
11.017253,0.000458
11.059143,0.000434
11.101034,0.000401
11.142925,0.000365
11.184816,0.000331
11.226706,0.000306
11.268597,0.000294
11.310488,0.000295
11.352378,0.000304
11.394269,0.000314
11.436160,0.000318
11.478050,0.000312
11.519941,0.000295
11.561832,0.000272
11.603722,0.000247
11.645613,0.000229
11.687504,0.000222
11.729395,0.000225
11.771285,0.000234
11.813176,0.000245
11.855067,0.000249
11.896957,0.000245
11.938848,0.000230
11.980739,0.000209
12.022629,0.000187
12.064520,0.000171
12.106411,0.000165
12.148301,0.000168
12.190192,0.000178
12.232083,0.000189
12.273974,0.000194
12.315864,0.000191
12.357755,0.000178
12.399646,0.000160
12.441536,0.000142
12.483427,0.000128
12.525318,0.000124
12.567208,0.000128
12.609099,0.000137
12.650990,0.000147
12.692881,0.000152
12.734771,0.000149
12.776662,0.000137
12.818553,0.000120
12.860443,0.000103
12.902334,0.000091
12.944225,0.000088
12.986115,0.000093
13.028006,0.000104
13.069897,0.000115
13.111787,0.000121
13.153678,0.000119
13.195569,0.000109
13.237460,0.000094
13.279350,0.000079
13.321241,0.000069
13.363132,0.000067
13.405022,0.000074
13.446913,0.000084
13.488804,0.000095
13.530694,0.000101
13.572585,0.000099
13.614476,0.000089
13.656366,0.000075
13.698257,0.000061
13.740148,0.000051
13.782039,0.000050
13.823929,0.000055
13.865820,0.000066
13.907711,0.000077
13.949601,0.000083
13.991492,0.000082
14.033383,0.000074
14.075273,0.000061
14.117164,0.000048
14.159055,0.000040
14.200946,0.000038
14.242836,0.000044
14.284727,0.000055
14.326618,0.000065
14.368508,0.000070
14.410399,0.000069
14.452290,0.000061
14.494180,0.000048
14.536071,0.000036
14.577962,0.000028
14.619852,0.000027
14.661743,0.000033
14.703634,0.000043
14.745525,0.000053
14.787415,0.000059
14.829306,0.000058
14.871197,0.000051
14.913087,0.000040
14.954978,0.000029
14.996869,0.000022
15.038759,0.000022
15.080650,0.000028
15.122541,0.000038
15.164432,0.000048
15.206322,0.000054
15.248213,0.000054
15.290104,0.000047
15.331994,0.000037
15.373885,0.000027
15.415776,0.000021
15.457666,0.000021
15.499557,0.000027
15.541448,0.000036
15.583338,0.000046
15.625229,0.000052
15.667120,0.000052
15.709011,0.000045
15.750901,0.000035
15.792792,0.000026
15.834683,0.000019
15.876573,0.000019
15.918464,0.000025
15.960355,0.000034
16.002245,0.000043
16.044136,0.000049
16.086027,0.000048
16.127917,0.000042
16.169808,0.000033
16.211699,0.000023
16.253590,0.000017
16.295480,0.000017
16.337371,0.000022
16.379262,0.000031
16.421152,0.000039
16.463043,0.000044
16.504934,0.000043
16.546824,0.000037
16.588715,0.000028
16.630606,0.000019
16.672497,0.000013
16.714387,0.000013
16.756278,0.000018
16.798169,0.000026
16.840059,0.000034
16.881950,0.000039
16.923841,0.000039
16.965731,0.000033
17.007622,0.000024
17.049513,0.000015
17.091403,0.000010
17.133294,0.000010
17.175185,0.000015
17.217076,0.000023
17.258966,0.000031
17.300857,0.000036
17.342748,0.000036
17.384638,0.000030
17.426529,0.000022
17.468420,0.000014
17.510310,0.000009
17.552201,0.000009
17.594092,0.000014
17.635982,0.000022
17.677873,0.000029
17.719764,0.000034
17.761655,0.000034
17.803545,0.000029
17.845436,0.000021
17.887327,0.000013
17.929217,0.000008
17.971108,0.000008
18.012999,0.000013
18.054889,0.000020
18.096780,0.000028
18.138671,0.000032
18.180562,0.000032
18.222452,0.000027
18.264343,0.000020
18.306234,0.000012
18.348124,0.000008
18.390015,0.000008
18.431906,0.000012
18.473796,0.000019
18.515687,0.000026
18.557578,0.000031
18.599468,0.000030
18.641359,0.000026
18.683250,0.000018
18.725141,0.000011
18.767031,0.000007
18.808922,0.000007
18.850813,0.000011
18.892703,0.000018
18.934594,0.000024
18.976485,0.000028
19.018375,0.000028
19.060266,0.000024
19.102157,0.000016
19.144048,0.000009
19.185938,0.000005
19.227829,0.000005
19.269720,0.000009
19.311610,0.000016
19.353501,0.000022
19.395392,0.000026
19.437282,0.000026
19.479173,0.000022
19.521064,0.000015
19.562954,0.000008
19.604845,0.000004
19.646736,0.000004
19.688627,0.000008
19.730517,0.000014
19.772408,0.000021
19.814299,0.000024
19.856189,0.000024
19.898080,0.000020
19.939971,0.000014
19.981861,0.000007


==> anc/fig8/dmrg_L20_b.csv <==
omega/omega_0,sigma
0.041891,3.560609
0.083781,1.687354
0.125672,1.001105
0.167563,0.631848
0.209453,0.405262
0.251344,0.260365
0.293235,0.167681
0.335126,0.109880
0.377016,0.075857
0.418907,0.058313
0.460798,0.052272
0.502688,0.053941
0.544579,0.059924
0.586470,0.066951
0.628360,0.072151
0.670251,0.073704
0.712142,0.071540
0.754033,0.067704
0.795923,0.066095
0.837814,0.071530
0.879705,0.088309
0.921595,0.118722
0.963486,0.161959
1.005377,0.213861
1.047267,0.267646
1.089158,0.315481
1.131049,0.350461
1.172939,0.368398
1.214830,0.368886
1.256721,0.355273
1.298612,0.333556
1.340502,0.310522
1.382393,0.291706
1.424284,0.279820
1.466174,0.274131
1.508065,0.270975
1.549956,0.265257
1.591846,0.252412
1.633737,0.230229
1.675628,0.199925
1.717518,0.166134
1.759409,0.135803
1.801300,0.116333
1.843191,0.113545
1.885081,0.130061
1.926972,0.164585
1.968863,0.212249
2.010753,0.265876
2.052644,0.317746
2.094535,0.361313
2.136425,0.392415
2.178316,0.409686
2.220207,0.414174
2.262098,0.408413
2.303988,0.395351
2.345879,0.377508
2.387770,0.356631
2.429660,0.333851
2.471551,0.310183
2.513442,0.287051
2.555332,0.266541
2.597223,0.251189
2.639114,0.243345
2.681004,0.244313
2.722895,0.253612
2.764786,0.268681
2.806677,0.285221
2.848567,0.298152
2.890458,0.302932
2.932349,0.296859
2.974239,0.279916
3.016130,0.254894
3.058021,0.226694
3.099911,0.201012
3.141802,0.182771
3.183693,0.174792
3.225583,0.177070
3.267474,0.186883
3.309365,0.199682
3.351256,0.210456
3.393146,0.215169
3.435037,0.211814
3.476928,0.200799
3.518818,0.184587
3.560709,0.166739
3.602600,0.150709
3.644490,0.138779
3.686381,0.131464
3.728272,0.127544
3.770163,0.124662
3.812053,0.120259
3.853944,0.112508
3.895835,0.100943
3.937725,0.086583
3.979616,0.071552
4.021507,0.058336
4.063397,0.048961
4.105288,0.044360
4.147179,0.044132
4.189069,0.046751
4.230960,0.050130
4.272851,0.052328
4.314742,0.052155
4.356632,0.049482
4.398523,0.045172
4.440414,0.040679
4.482304,0.037472
4.524195,0.036495
4.566086,0.037843
4.607976,0.040750
4.649867,0.043888
4.691758,0.045835
4.733649,0.045572
4.775539,0.042816
4.817430,0.038096
4.859321,0.032564
4.901211,0.027608
4.943102,0.024410
4.984993,0.023605
5.026883,0.025130
5.068774,0.028308
5.110665,0.032115
5.152555,0.035531
5.194446,0.037847
5.236337,0.038835
5.278228,0.038745
5.320118,0.038133
5.362009,0.037620
5.403900,0.037650
5.445790,0.038351
5.487681,0.039521
5.529572,0.040742
5.571462,0.041566
5.613353,0.041696
5.655244,0.041098
5.697134,0.040012
5.739025,0.038858
5.780916,0.038082
5.822807,0.037998
5.864697,0.038684
5.906588,0.039957
5.948479,0.041439
5.990369,0.042684
6.032260,0.043313
6.074151,0.043119
6.116041,0.042118
6.157932,0.040519
6.199823,0.038651
6.241714,0.036861
6.283604,0.035428
6.325495,0.034502
6.367386,0.034094
6.409276,0.034091
6.451167,0.034305
6.493058,0.034518
6.534948,0.034519
6.576839,0.034136
6.618730,0.033255
6.660620,0.031830
6.702511,0.029902
6.744402,0.027601
6.786293,0.025141
6.828183,0.022793
6.870074,0.020842
6.911965,0.019518
6.953855,0.018942
6.995746,0.019080
7.037637,0.019738
7.079527,0.020602
7.121418,0.021318
7.163309,0.021580
7.205199,0.021216
7.247090,0.020232
7.288981,0.018802
7.330872,0.017206
7.372762,0.015744
7.414653,0.014635
7.456544,0.013954
7.498434,0.013620
7.540325,0.013433
7.582216,0.013156
7.624106,0.012607
7.665997,0.011726
7.707888,0.010603
7.749779,0.009440
7.791669,0.008484
7.833560,0.007931
7.875451,0.007855
7.917341,0.008174
7.959232,0.008676
8.001123,0.009085
8.043013,0.009154
8.084904,0.008747
8.126795,0.007882
8.168685,0.006727
8.210576,0.005537
8.252467,0.004579
8.294358,0.004038
8.336248,0.003969
8.378139,0.004286
8.420030,0.004801
8.461920,0.005287
8.503811,0.005562
8.545702,0.005535
8.587592,0.005232
8.629483,0.004765
8.671374,0.004289
8.713265,0.003938
8.755155,0.003780
8.797046,0.003801
8.838937,0.003921
8.880827,0.004036
8.922718,0.004057
8.964609,0.003954
9.006499,0.003755
9.048390,0.003536
9.090281,0.003381
9.132171,0.003344
9.174062,0.003423
9.215953,0.003561
9.257844,0.003663
9.299734,0.003639
9.341625,0.003439
9.383516,0.003076
9.425406,0.002627
9.467297,0.002201
9.509188,0.001909
9.551078,0.001813
9.592969,0.001912
9.634860,0.002137
9.676750,0.002379
9.718641,0.002527
9.760532,0.002510
9.802423,0.002319
9.844313,0.002012
9.886204,0.001684
9.928095,0.001437
9.969985,0.001336
10.011876,0.001387
10.053767,0.001538
10.095657,0.001695
10.137548,0.001763
10.179439,0.001679
10.221330,0.001441
10.263220,0.001102
10.305111,0.000756
10.347002,0.000498
10.388892,0.000394
10.430783,0.000453
10.472674,0.000628
10.514564,0.000831
10.556455,0.000971
10.598346,0.000985
10.640236,0.000861
10.682127,0.000639
10.724018,0.000400
10.765909,0.000228
10.807799,0.000182
10.849690,0.000271
10.891581,0.000455
10.933471,0.000657
10.975362,0.000798
11.017253,0.000820
11.059143,0.000712
11.101034,0.000514
11.142925,0.000297
11.184816,0.000137
11.226706,0.000089
11.268597,0.000162
11.310488,0.000320
11.352378,0.000496
11.394269,0.000614
11.436160,0.000627
11.478050,0.000523
11.519941,0.000340
11.561832,0.000144
11.603722,0.000004
11.645613,-0.000029
11.687504,0.000051
11.729395,0.000212
11.771285,0.000389
11.813176,0.000512
11.855067,0.000536
11.896957,0.000450
11.938848,0.000287
11.980739,0.000109
12.022629,-0.000020
12.064520,-0.000054
12.106411,0.000017
12.148301,0.000161
12.190192,0.000319
12.232083,0.000429
12.273974,0.000445
12.315864,0.000360
12.357755,0.000205
12.399646,0.000035
12.441536,-0.000088
12.483427,-0.000120
12.525318,-0.000054
12.567208,0.000082
12.609099,0.000234
12.650990,0.000343
12.692881,0.000366
12.734771,0.000296
12.776662,0.000159
12.818553,0.000007
12.860443,-0.000103
12.902334,-0.000130
12.944225,-0.000067
12.986115,0.000061
13.028006,0.000204
13.069897,0.000306
13.111787,0.000329
13.153678,0.000264
13.195569,0.000136
13.237460,-0.000007
13.279350,-0.000111
13.321241,-0.000139
13.363132,-0.000081
13.405022,0.000037
13.446913,0.000171
13.488804,0.000268
13.530694,0.000291
13.572585,0.000233
13.614476,0.000116
13.656366,-0.000015
13.698257,-0.000112
13.740148,-0.000138
13.782039,-0.000086
13.823929,0.000023
13.865820,0.000147
13.907711,0.000237
13.949601,0.000259
13.991492,0.000206
14.033383,0.000098
14.075273,-0.000023
14.117164,-0.000112
14.159055,-0.000136
14.200946,-0.000086
14.242836,0.000016
14.284727,0.000132
14.326618,0.000216
14.368508,0.000236
14.410399,0.000185
14.452290,0.000083
14.494180,-0.000032
14.536071,-0.000116
14.577962,-0.000138
14.619852,-0.000092
14.661743,0.000005
14.703634,0.000114
14.745525,0.000195
14.787415,0.000216
14.829306,0.000170
14.871197,0.000076
14.913087,-0.000030
14.954978,-0.000108
14.996869,-0.000128
15.038759,-0.000085
15.080650,0.000006
15.122541,0.000109
15.164432,0.000184
15.206322,0.000203
15.248213,0.000160
15.290104,0.000071
15.331994,-0.000029
15.373885,-0.000103
15.415776,-0.000123
15.457666,-0.000081
15.499557,0.000005
15.541448,0.000102
15.583338,0.000173
15.625229,0.000193
15.667120,0.000153
15.709011,0.000069
15.750901,-0.000025
15.792792,-0.000095
15.834683,-0.000115
15.876573,-0.000077
15.918464,0.000003
15.960355,0.000094
16.002245,0.000161
16.044136,0.000179
16.086027,0.000141
16.127917,0.000062
16.169808,-0.000027
16.211699,-0.000094
16.253590,-0.000112
16.295480,-0.000077
16.337371,-0.000001
16.379262,0.000085
16.421152,0.000148
16.463043,0.000166
16.504934,0.000130
16.546824,0.000056
16.588715,-0.000029
16.630606,-0.000092
16.672497,-0.000109
16.714387,-0.000076
16.756278,-0.000004
16.798169,0.000077
16.840059,0.000138
16.881950,0.000155
16.923841,0.000122
16.965731,0.000052
17.007622,-0.000028
17.049513,-0.000087
17.091403,-0.000104
17.133294,-0.000072
17.175185,-0.000005
17.217076,0.000072
17.258966,0.000130
17.300857,0.000146
17.342748,0.000115
17.384638,0.000048
17.426529,-0.000027
17.468420,-0.000084
17.510310,-0.000100
17.552201,-0.000069
17.594092,-0.000005
17.635982,0.000069
17.677873,0.000124
17.719764,0.000139
17.761655,0.000110
17.803545,0.000048
17.845436,-0.000024
17.887327,-0.000078
17.929217,-0.000093
17.971108,-0.000065
18.012999,-0.000004
18.054889,0.000066
18.096780,0.000118
18.138671,0.000133
18.180562,0.000105
18.222452,0.000045
18.264343,-0.000024
18.306234,-0.000075
18.348124,-0.000090
18.390015,-0.000063
18.431906,-0.000006
18.473796,0.000061
18.515687,0.000110
18.557578,0.000125
18.599468,0.000098
18.641359,0.000042
18.683250,-0.000023
18.725141,-0.000072
18.767031,-0.000087
18.808922,-0.000061
18.850813,-0.000006
18.892703,0.000057
18.934594,0.000104
18.976485,0.000118
19.018375,0.000093
19.060266,0.000039
19.102157,-0.000023
19.144048,-0.000070
19.185938,-0.000083
19.227829,-0.000059
19.269720,-0.000007
19.311610,0.000053
19.353501,0.000098
19.395392,0.000112
19.437282,0.000088
19.479173,0.000036
19.521064,-0.000023
19.562954,-0.000068
19.604845,-0.000081
19.646736,-0.000058
19.688627,-0.000008
19.730517,0.000049
19.772408,0.000093
19.814299,0.000106
19.856189,0.000083
19.898080,0.000035
19.939971,-0.000022
19.981861,-0.000065


==> anc/fig8/dmrg_L20_c.csv <==
omega/omega_0,sigma
0.041891,3.810650
0.083781,1.916849
0.125672,1.185320
0.167563,0.752984
0.209453,0.458645
0.251344,0.255133
0.293235,0.123506
0.335126,0.051002
0.377016,0.024298
0.418907,0.028337
0.460798,0.047650
0.502688,0.068662
0.544579,0.081859
0.586470,0.083054
0.628360,0.073313
0.670251,0.057595
0.712142,0.042521
0.754033,0.033950
0.795923,0.035105
0.837814,0.045757
0.879705,0.062675
0.921595,0.081099
0.963486,0.096688
1.005377,0.107249
1.047267,0.113614
1.089158,0.119372
1.131049,0.129496
1.172939,0.148361
1.214830,0.177805
1.256721,0.215945
1.298612,0.257189
1.340502,0.293517
1.382393,0.316678
1.424284,0.320616
1.466174,0.303366
1.508065,0.267792
1.549956,0.220894
1.591846,0.171891
1.633737,0.129654
1.675628,0.100304
1.717518,0.085726
1.759409,0.083479
1.801300,0.088112
1.843191,0.093449
1.885081,0.095082
1.926972,0.092222
1.968863,0.088268
2.010753,0.089859
2.052644,0.104663
2.094535,0.138586
2.136425,0.193289
2.178316,0.264839
2.220207,0.343973
2.262098,0.417987
2.303988,0.473748
2.345879,0.500979
2.387770,0.494892
2.429660,0.457405
2.471551,0.396626
2.513442,0.324770
2.555332,0.255115
2.597223,0.198890
2.639114,0.162920
2.681004,0.148637
2.722895,0.152603
2.764786,0.168258
2.806677,0.188277
2.848567,0.206775
2.890458,0.220710
2.932349,0.230173
2.974239,0.237565
3.016130,0.246088
3.058021,0.258090
3.099911,0.273868
3.141802,0.291302
3.183693,0.306399
3.225583,0.314541
3.267474,0.311974
3.309365,0.297036
3.351256,0.270750
3.393146,0.236583
3.435037,0.199506
3.476928,0.164657
3.518818,0.136058
3.560709,0.115752
3.602600,0.103597
3.644490,0.097711
3.686381,0.095367
3.728272,0.093994
3.770163,0.091965
3.812053,0.088931
3.853944,0.085643
3.895835,0.083383
3.937725,0.083253
3.979616,0.085577
4.021507,0.089658
4.063397,0.093929
4.105288,0.096450
4.147179,0.095553
4.189069,0.090399
4.230960,0.081266
4.272851,0.069463
4.314742,0.056931
4.356632,0.045654
4.398523,0.037101
4.440414,0.031860
4.482304,0.029584
4.524195,0.029235
4.566086,0.029522
4.607976,0.029379
4.649867,0.028313
4.691758,0.026524
4.733649,0.024774
4.775539,0.024061
4.817430,0.025241
4.859321,0.028703
4.901211,0.034228
4.943102,0.041047
4.984993,0.048068
5.026883,0.054185
5.068774,0.058568
5.110665,0.060833
5.152555,0.061072
5.194446,0.059736
5.236337,0.057441
5.278228,0.054774
5.320118,0.052151
5.362009,0.049779
5.403900,0.047702
5.445790,0.045893
5.487681,0.044358
5.529572,0.043182
5.571462,0.042524
5.613353,0.042548
5.655244,0.043342
5.697134,0.044855
5.739025,0.046879
5.780916,0.049094
5.822807,0.051149
5.864697,0.052755
5.906588,0.053753
5.948479,0.054126
5.990369,0.053970
6.032260,0.053415
6.074151,0.052555
6.116041,0.051406
6.157932,0.049904
6.199823,0.047955
6.241714,0.045511
6.283604,0.042633
6.325495,0.039518
6.367386,0.036474
6.409276,0.033842
6.451167,0.031893
6.493058,0.030743
6.534948,0.030303
6.576839,0.030303
6.618730,0.030366
6.660620,0.030123
6.702511,0.029323
6.744402,0.027910
6.786293,0.026028
6.828183,0.023973
6.870074,0.022092
6.911965,0.020679
6.953855,0.019885
6.995746,0.019691
7.037637,0.019926
7.079527,0.020338
7.121418,0.020677
7.163309,0.020768
7.205199,0.020553
7.247090,0.020078
7.288981,0.019453
7.330872,0.018796
7.372762,0.018176
7.414653,0.017596
7.456544,0.017002
7.498434,0.016312
7.540325,0.015472
7.582216,0.014480
7.624106,0.013404
7.665997,0.012354
7.707888,0.011450
7.749779,0.010776
7.791669,0.010348
7.833560,0.010112
7.875451,0.009968
7.917341,0.009809
7.959232,0.009561
8.001123,0.009212
8.043013,0.008815
8.084904,0.008458
8.126795,0.008229
8.168685,0.008172
8.210576,0.008267
8.252467,0.008430
8.294358,0.008540
8.336248,0.008488
8.378139,0.008212
8.420030,0.007726
8.461920,0.007113
8.503811,0.006503
8.545702,0.006020
8.587592,0.005744
8.629483,0.005682
8.671374,0.005766
8.713265,0.005884
8.755155,0.005917
8.797046,0.005785
8.838937,0.005477
8.880827,0.005049
8.922718,0.004602
8.964609,0.004247
9.006499,0.004058
9.048390,0.004045
9.090281,0.004155
9.132171,0.004292
9.174062,0.004349
9.215953,0.004254
9.257844,0.003994
9.299734,0.003615
9.341625,0.003211
9.383516,0.002880
9.425406,0.002692
9.467297,0.002664
9.509188,0.002750
9.551078,0.002866
9.592969,0.002917
9.634860,0.002836
9.676750,0.002610
9.718641,0.002279
9.760532,0.001925
9.802423,0.001639
9.844313,0.001487
9.886204,0.001487
9.928095,0.001599
9.969985,0.001748
10.011876,0.001848
10.053767,0.001834
10.095657,0.001688
10.137548,0.001442
10.179439,0.001168
10.221330,0.000944
10.263220,0.000831
10.305111,0.000847
10.347002,0.000961
10.388892,0.001108
10.430783,0.001214
10.472674,0.001221
10.514564,0.001114
10.556455,0.000920
10.598346,0.000703
10.640236,0.000531
10.682127,0.000460
10.724018,0.000503
10.765909,0.000634
10.807799,0.000792
10.849690,0.000910
10.891581,0.000937
10.933471,0.000857
10.975362,0.000696
11.017253,0.000509
11.059143,0.000361
11.101034,0.000299
11.142925,0.000338
11.184816,0.000452
11.226706,0.000590
11.268597,0.000689
11.310488,0.000706
11.352378,0.000627
11.394269,0.000476
11.436160,0.000304
11.478050,0.000171
11.519941,0.000119
11.561832,0.000160
11.603722,0.000273
11.645613,0.000408
11.687504,0.000507
11.729395,0.000530
11.771285,0.000465
11.813176,0.000332
11.855067,0.000180
11.896957,0.000061
11.938848,0.000017
11.980739,0.000059
12.022629,0.000166
12.064520,0.000293
12.106411,0.000389
12.148301,0.000414
12.190192,0.000357
12.232083,0.000238
12.273974,0.000101
12.315864,-0.000005
12.357755,-0.000042
12.399646,-0.000000
12.441536,0.000102
12.483427,0.000223
12.525318,0.000314
12.567208,0.000341
12.609099,0.000291
12.650990,0.000185
12.692881,0.000060
12.734771,-0.000035
12.776662,-0.000068
12.818553,-0.000027
12.860443,0.000069
12.902334,0.000182
12.944225,0.000269
12.986115,0.000295
13.028006,0.000250
13.069897,0.000153
13.111787,0.000038
13.153678,-0.000049
13.195569,-0.000079
13.237460,-0.000040
13.279350,0.000050
13.321241,0.000156
13.363132,0.000237
13.405022,0.000262
13.446913,0.000221
13.488804,0.000129
13.530694,0.000022
13.572585,-0.000060
13.614476,-0.000089
13.656366,-0.000054
13.698257,0.000029
13.740148,0.000127
13.782039,0.000203
13.823929,0.000226
13.865820,0.000188
13.907711,0.000104
13.949601,0.000006
13.991492,-0.000071
14.033383,-0.000097
14.075273,-0.000063
14.117164,0.000015
14.159055,0.000107
14.200946,0.000178
14.242836,0.000201
14.284727,0.000166
14.326618,0.000088
14.368508,-0.000004
14.410399,-0.000075
14.452290,-0.000099
14.494180,-0.000067
14.536071,0.000007
14.577962,0.000094
14.619852,0.000162
14.661743,0.000184
14.703634,0.000152
14.745525,0.000080
14.787415,-0.000005
14.829306,-0.000071
14.871197,-0.000093
14.913087,-0.000063
14.954978,0.000007
14.996869,0.000089
15.038759,0.000152
15.080650,0.000172
15.122541,0.000142
15.164432,0.000074
15.206322,-0.000006
15.248213,-0.000069
15.290104,-0.000089
15.331994,-0.000061
15.373885,0.000004
15.415776,0.000082
15.457666,0.000141
15.499557,0.000161
15.541448,0.000133
15.583338,0.000069
15.625229,-0.000006
15.667120,-0.000065
15.709011,-0.000085
15.750901,-0.000059
15.792792,0.000002
15.834683,0.000074
15.876573,0.000130
15.918464,0.000148
15.960355,0.000122
16.002245,0.000062
16.044136,-0.000010
16.086027,-0.000066
16.127917,-0.000085
16.169808,-0.000061
16.211699,-0.000003
16.253590,0.000066
16.295480,0.000119
16.337371,0.000137
16.379262,0.000113
16.421152,0.000057
16.463043,-0.000011
16.504934,-0.000063
16.546824,-0.000081
16.588715,-0.000058
16.630606,-0.000004
16.672497,0.000061
16.714387,0.000111
16.756278,0.000128
16.798169,0.000105
16.840059,0.000052
16.881950,-0.000012
16.923841,-0.000061
16.965731,-0.000078
17.007622,-0.000056
17.049513,-0.000005
17.091403,0.000057
17.133294,0.000105
17.175185,0.000121
17.217076,0.000100
17.258966,0.000050
17.300857,-0.000010
17.342748,-0.000057
17.384638,-0.000074
17.426529,-0.000053
17.468420,-0.000005
17.510310,0.000053
17.552201,0.000099
17.594092,0.000114
17.635982,0.000094
17.677873,0.000046
17.719764,-0.000011
17.761655,-0.000056
17.803545,-0.000071
17.845436,-0.000052
17.887327,-0.000006
17.929217,0.000049
17.971108,0.000092
18.012999,0.000107
18.054889,0.000088
18.096780,0.000043
18.138671,-0.000012
18.180562,-0.000054
18.222452,-0.000069
18.264343,-0.000050
18.306234,-0.000007
18.348124,0.000046
18.390015,0.000087
18.431906,0.000101
18.473796,0.000083
18.515687,0.000040
18.557578,-0.000012
18.599468,-0.000052
18.641359,-0.000066
18.683250,-0.000048
18.725141,-0.000007
18.767031,0.000044
18.808922,0.000083
18.850813,0.000096
18.892703,0.000079
18.934594,0.000038
18.976485,-0.000011
19.018375,-0.000050
19.060266,-0.000063
19.102157,-0.000047
19.144048,-0.000007
19.185938,0.000040
19.227829,0.000078
19.269720,0.000091
19.311610,0.000075
19.353501,0.000036
19.395392,-0.000011
19.437282,-0.000047
19.479173,-0.000060
19.521064,-0.000045
19.562954,-0.000007
19.604845,0.000039
19.646736,0.000074
19.688627,0.000087
19.730517,0.000071
19.772408,0.000034
19.814299,-0.000010
19.856189,-0.000046
19.898080,-0.000059
19.939971,-0.000044
19.981861,-0.000008


==> anc/fig8/dmrg_L40_a.csv <==
omega/omega_0,sigma
0.041891,1.190284
0.083781,0.557047
0.125672,0.326075
0.167563,0.204838
0.209453,0.135490
0.251344,0.097435
0.293235,0.079476
0.335126,0.073515
0.377016,0.073181
0.418907,0.073876
0.460798,0.073085
0.502688,0.070498
0.544579,0.067737
0.586470,0.067703
0.628360,0.073663
0.670251,0.088293
0.712142,0.112887
0.754033,0.146934
0.795923,0.188121
0.837814,0.232772
0.879705,0.276575
0.921595,0.315428
0.963486,0.346191
1.005377,0.367168
1.047267,0.378250
1.089158,0.380692
1.131049,0.376632
1.172939,0.368502
1.214830,0.358480
1.256721,0.348132
1.298612,0.338307
1.340502,0.329267
1.382393,0.320991
1.424284,0.313507
1.466174,0.307145
1.508065,0.302602
1.549956,0.300809
1.591846,0.302626
1.633737,0.308486
1.675628,0.318089
1.717518,0.330289
1.759409,0.343213
1.801300,0.354618
1.843191,0.362402
1.885081,0.365133
1.926972,0.362442
1.968863,0.355167
2.010753,0.345191
2.052644,0.334989
2.094535,0.327005
2.136425,0.323025
2.178316,0.323700
2.220207,0.328367
2.262098,0.335220
2.303988,0.341793
2.345879,0.345629
2.387770,0.344955
2.429660,0.339179
2.471551,0.329075
2.513442,0.316595
2.555332,0.304349
2.597223,0.294913
2.639114,0.290117
2.681004,0.290539
2.722895,0.295312
2.764786,0.302322
2.806677,0.308718
2.848567,0.311624
2.890458,0.308837
2.932349,0.299360
2.974239,0.283605
3.016130,0.263257
3.058021,0.240824
3.099911,0.219011
3.141802,0.200099
3.183693,0.185476
3.225583,0.175428
3.267474,0.169235
3.309365,0.165513
3.351256,0.162679
3.393146,0.159413
3.435037,0.154981
3.476928,0.149341
3.518818,0.143031
3.560709,0.136895
3.602600,0.131728
3.644490,0.127985
3.686381,0.125608
3.728272,0.124039
3.770163,0.122393
3.812053,0.119724
3.853944,0.115310
3.895835,0.108862
3.937725,0.100600
3.979616,0.091187
4.021507,0.081536
4.063397,0.072574
4.105288,0.065009
4.147179,0.059191
4.189069,0.055065
4.230960,0.052251
4.272851,0.050194
4.314742,0.048334
4.356632,0.046257
4.398523,0.043776
4.440414,0.040939
4.482304,0.037961
4.524195,0.035126
4.566086,0.032691
4.607976,0.030810
4.649867,0.029515
4.691758,0.028734
4.733649,0.028339
4.775539,0.028205
4.817430,0.028244
4.859321,0.028422
4.901211,0.028746
4.943102,0.029235
4.984993,0.029891
5.026883,0.030681
5.068774,0.031540
5.110665,0.032391
5.152555,0.033169
5.194446,0.033844
5.236337,0.034428
5.278228,0.034962
5.320118,0.035491
5.362009,0.036038
5.403900,0.036581
5.445790,0.037053
5.487681,0.037359
5.529572,0.037409
5.571462,0.037149
5.613353,0.036590
5.655244,0.035806
5.697134,0.034916
5.739025,0.034048
5.780916,0.033293
5.822807,0.032682
5.864697,0.032168
5.906588,0.031654
5.948479,0.031026
5.990369,0.030208
6.032260,0.029205
6.074151,0.028119
6.116041,0.027140
6.157932,0.026503
6.199823,0.026424
6.241714,0.027037
6.283604,0.028346
6.325495,0.030209
6.367386,0.032356
6.409276,0.034444
6.451167,0.036124
6.493058,0.037116
6.534948,0.037253
6.576839,0.036513
6.618730,0.035001
6.660620,0.032921
6.702511,0.030515
6.744402,0.028022
6.786293,0.025632
6.828183,0.023474
6.870074,0.021615
6.911965,0.020077
6.953855,0.018862
6.995746,0.017965
7.037637,0.017386
7.079527,0.017123
7.121418,0.017162
7.163309,0.017463
7.205199,0.017952
7.247090,0.018520
7.288981,0.019037
7.330872,0.019374
7.372762,0.019424
7.414653,0.019123
7.456544,0.018461
7.498434,0.017482
7.540325,0.016269
7.582216,0.014929
7.624106,0.013569
7.665997,0.012277
7.707888,0.011116
7.749779,0.010117
7.791669,0.009285
7.833560,0.008606
7.875451,0.008060
7.917341,0.007621
7.959232,0.007269
8.001123,0.006984
8.043013,0.006748
8.084904,0.006545
8.126795,0.006355
8.168685,0.006161
8.210576,0.005950
8.252467,0.005712
8.294358,0.005448
8.336248,0.005167
8.378139,0.004883
8.420030,0.004611
8.461920,0.004366
8.503811,0.004158
8.545702,0.003987
8.587592,0.003851
8.629483,0.003740
8.671374,0.003645
8.713265,0.003558
8.755155,0.003473
8.797046,0.003388
8.838937,0.003305
8.880827,0.003223
8.922718,0.003144
8.964609,0.003065
9.006499,0.002983
9.048390,0.002894
9.090281,0.002798
9.132171,0.002695
9.174062,0.002590
9.215953,0.002492
9.257844,0.002409
9.299734,0.002349
9.341625,0.002317
9.383516,0.002311
9.425406,0.002326
9.467297,0.002352
9.509188,0.002376
9.551078,0.002387
9.592969,0.002376
9.634860,0.002342
9.676750,0.002284
9.718641,0.002209
9.760532,0.002126
9.802423,0.002042
9.844313,0.001963
9.886204,0.001892
9.928095,0.001826
9.969985,0.001763
10.011876,0.001696
10.053767,0.001621
10.095657,0.001535
10.137548,0.001440
10.179439,0.001339
10.221330,0.001239
10.263220,0.001144
10.305111,0.001062
10.347002,0.000994
10.388892,0.000940
10.430783,0.000898
10.472674,0.000864
10.514564,0.000833
10.556455,0.000801
10.598346,0.000766
10.640236,0.000729
10.682127,0.000691
10.724018,0.000653
10.765909,0.000618
10.807799,0.000586
10.849690,0.000556
10.891581,0.000527
10.933471,0.000497
10.975362,0.000465
11.017253,0.000433
11.059143,0.000400
11.101034,0.000370
11.142925,0.000345
11.184816,0.000327
11.226706,0.000314
11.268597,0.000307
11.310488,0.000303
11.352378,0.000298
11.394269,0.000292
11.436160,0.000282
11.478050,0.000270
11.519941,0.000258
11.561832,0.000247
11.603722,0.000239
11.645613,0.000235
11.687504,0.000233
11.729395,0.000234
11.771285,0.000233
11.813176,0.000229
11.855067,0.000222
11.896957,0.000213
11.938848,0.000202
11.980739,0.000191
12.022629,0.000184
12.064520,0.000179
12.106411,0.000178
12.148301,0.000178
12.190192,0.000178
12.232083,0.000175
12.273974,0.000171
12.315864,0.000164
12.357755,0.000156
12.399646,0.000149
12.441536,0.000144
12.483427,0.000143
12.525318,0.000143
12.567208,0.000145
12.609099,0.000146
12.650990,0.000144
12.692881,0.000139
12.734771,0.000132
12.776662,0.000124
12.818553,0.000116
12.860443,0.000111
12.902334,0.000109
12.944225,0.000110
12.986115,0.000111
13.028006,0.000112
13.069897,0.000111
13.111787,0.000107
13.153678,0.000100
13.195569,0.000093
13.237460,0.000087
13.279350,0.000083
13.321241,0.000081
13.363132,0.000082
13.405022,0.000085
13.446913,0.000086
13.488804,0.000085
13.530694,0.000081
13.572585,0.000075
13.614476,0.000068
13.656366,0.000062
13.698257,0.000058
13.740148,0.000057
13.782039,0.000059
13.823929,0.000062
13.865820,0.000065
13.907711,0.000066
13.949601,0.000064
13.991492,0.000060
14.033383,0.000054
14.075273,0.000049
14.117164,0.000047
14.159055,0.000046
14.200946,0.000049
14.242836,0.000052
14.284727,0.000055
14.326618,0.000056
14.368508,0.000054
14.410399,0.000050
14.452290,0.000044
14.494180,0.000040
14.536071,0.000037
14.577962,0.000037
14.619852,0.000040
14.661743,0.000044
14.703634,0.000047
14.745525,0.000048
14.787415,0.000047
14.829306,0.000044
14.871197,0.000040
14.913087,0.000036
14.954978,0.000034
14.996869,0.000035
15.038759,0.000038
15.080650,0.000042
15.122541,0.000045
15.164432,0.000047
15.206322,0.000046
15.248213,0.000042
15.290104,0.000038
15.331994,0.000034
15.373885,0.000031
15.415776,0.000032
15.457666,0.000034
15.499557,0.000038
15.541448,0.000041
15.583338,0.000043
15.625229,0.000041
15.667120,0.000038
15.709011,0.000033
15.750901,0.000029
15.792792,0.000027
15.834683,0.000027
15.876573,0.000029
15.918464,0.000032
15.960355,0.000035
16.002245,0.000036
16.044136,0.000035
16.086027,0.000032
16.127917,0.000028
16.169808,0.000024
16.211699,0.000021
16.253590,0.000022
16.295480,0.000024
16.337371,0.000027
16.379262,0.000031
16.421152,0.000032
16.463043,0.000032
16.504934,0.000029
16.546824,0.000026
16.588715,0.000022
16.630606,0.000020
16.672497,0.000021
16.714387,0.000023
16.756278,0.000026
16.798169,0.000029
16.840059,0.000031
16.881950,0.000030
16.923841,0.000027
16.965731,0.000023
17.007622,0.000020
17.049513,0.000018
17.091403,0.000018
17.133294,0.000020
17.175185,0.000024
17.217076,0.000027
17.258966,0.000029
17.300857,0.000028
17.342748,0.000026
17.384638,0.000022
17.426529,0.000019
17.468420,0.000017
17.510310,0.000018
17.552201,0.000020
17.594092,0.000023
17.635982,0.000026
17.677873,0.000027
17.719764,0.000027
17.761655,0.000024
17.803545,0.000020
17.845436,0.000017
17.887327,0.000015
17.929217,0.000015
17.971108,0.000017
18.012999,0.000020
18.054889,0.000023
18.096780,0.000024
18.138671,0.000024
18.180562,0.000021
18.222452,0.000018
18.264343,0.000015
18.306234,0.000013
18.348124,0.000013
18.390015,0.000015
18.431906,0.000018
18.473796,0.000021
18.515687,0.000022
18.557578,0.000022
18.599468,0.000020
18.641359,0.000016
18.683250,0.000013
18.725141,0.000012
18.767031,0.000012
18.808922,0.000013
18.850813,0.000016
18.892703,0.000019
18.934594,0.000020
18.976485,0.000020
19.018375,0.000018
19.060266,0.000015
19.102157,0.000012
19.144048,0.000010
19.185938,0.000011
19.227829,0.000013
19.269720,0.000015
19.311610,0.000018
19.353501,0.000020
19.395392,0.000020
19.437282,0.000018
19.479173,0.000015
19.521064,0.000012
19.562954,0.000011
19.604845,0.000011
19.646736,0.000013
19.688627,0.000015
19.730517,0.000018
19.772408,0.000019
19.814299,0.000019
19.856189,0.000017
19.898080,0.000014
19.939971,0.000011
19.981861,0.000009


==> anc/fig8/dmrg_L40_b.csv <==
omega/omega_0,sigma
0.041891,1.195813
0.083781,0.501250
0.125672,0.271407
0.167563,0.169962
0.209453,0.123464
0.251344,0.101883
0.293235,0.089178
0.335126,0.076990
0.377016,0.062568
0.418907,0.047118
0.460798,0.033879
0.502688,0.026111
0.544579,0.025489
0.586470,0.031359
0.628360,0.041004
0.670251,0.050768
0.712142,0.057587
0.754033,0.060329
0.795923,0.060449
0.837814,0.061675
0.879705,0.068816
0.921595,0.086060
0.963486,0.115368
1.005377,0.155496
1.047267,0.202017
1.089158,0.248367
1.131049,0.287606
1.172939,0.314327
1.214830,0.326111
1.256721,0.324059
1.298612,0.312243
1.340502,0.296248
1.382393,0.281319
1.424284,0.270698
1.466174,0.264712
1.508065,0.260894
1.549956,0.255094
1.591846,0.243184
1.633737,0.222807
1.675628,0.194560
1.717518,0.162241
1.759409,0.132040
1.801300,0.110946
1.843191,0.104845
1.885081,0.116895
1.926972,0.146659
1.968863,0.190221
2.010753,0.241207
2.052644,0.292359
2.094535,0.337183
2.136425,0.371181
2.178316,0.392389
2.220207,0.401165
2.262098,0.399417
2.303988,0.389645
2.345879,0.374143
2.387770,0.354623
2.429660,0.332318
2.471551,0.308410
2.513442,0.284503
2.555332,0.262856
2.597223,0.246184
2.639114,0.237031
2.681004,0.236922
2.722895,0.245605
2.764786,0.260707
2.806677,0.278016
2.848567,0.292391
2.890458,0.299064
2.932349,0.294970
2.974239,0.279675
3.016130,0.255607
3.058021,0.227458
3.099911,0.200936
3.141802,0.181211
3.183693,0.171516
3.225583,0.172320
3.267474,0.181306
3.309365,0.194145
3.351256,0.205806
3.393146,0.212006
3.435037,0.210341
3.476928,0.200793
3.518818,0.185494
3.560709,0.167856
3.602600,0.151401
3.644490,0.138657
3.686381,0.130477
3.728272,0.125956
3.770163,0.122936
3.812053,0.118887
3.853944,0.111844
3.895835,0.101093
3.937725,0.087385
3.979616,0.072640
4.021507,0.059274
4.063397,0.049382
4.105288,0.044074
4.147179,0.043172
4.189069,0.045336
4.230960,0.048572
4.272851,0.050914
4.314742,0.051050
4.356632,0.048682
4.398523,0.044521
4.440414,0.039943
4.482304,0.036436
4.524195,0.035056
4.566086,0.036053
4.607976,0.038812
4.649867,0.042084
4.691758,0.044439
4.733649,0.044753
4.775539,0.042582
4.817430,0.038289
4.859321,0.032908
4.901211,0.027790
4.943102,0.024178
4.984993,0.022832
5.026883,0.023847
5.068774,0.026678
5.110665,0.030375
5.152555,0.033909
5.194446,0.036497
5.236337,0.037796
5.278228,0.037943
5.320118,0.037424
5.362009,0.036850
5.403900,0.036714
5.445790,0.037230
5.487681,0.038287
5.529572,0.039529
5.571462,0.040517
5.613353,0.040909
5.655244,0.040588
5.697134,0.039701
5.739025,0.038593
5.780916,0.037682
5.822807,0.037310
5.864697,0.037626
5.906588,0.038546
5.948479,0.039787
5.990369,0.040969
6.032260,0.041727
6.074151,0.041823
6.116041,0.041198
6.157932,0.039971
6.199823,0.038387
6.241714,0.036736
6.283604,0.035281
6.325495,0.034196
6.367386,0.033549
6.409276,0.033300
6.451167,0.033332
6.493058,0.033475
6.534948,0.033543
6.576839,0.033349
6.618730,0.032737
6.660620,0.031607
6.702511,0.029934
6.744402,0.027798
6.786293,0.025381
6.828183,0.022957
6.870074,0.020835
6.911965,0.019298
6.953855,0.018523
6.995746,0.018532
7.037637,0.019167
7.079527,0.020125
7.121418,0.021029
7.163309,0.021529
7.205199,0.021397
7.247090,0.020580
7.288981,0.019217
7.330872,0.017580
7.372762,0.015986
7.414653,0.014698
7.456544,0.013847
7.498434,0.013398
7.540325,0.013180
7.582216,0.012955
7.624106,0.012517
7.665997,0.011762
7.707888,0.010731
7.749779,0.009595
7.791669,0.008587
7.833560,0.007919
7.875451,0.007702
7.917341,0.007899
7.959232,0.008338
8.001123,0.008765
8.043013,0.008929
8.084904,0.008666
8.126795,0.007953
8.168685,0.006913
8.210576,0.005771
8.252467,0.004782
8.294358,0.004143
8.336248,0.003941
8.378139,0.004127
8.420030,0.004545
8.461920,0.004991
8.503811,0.005283
8.545702,0.005316
8.587592,0.005090
8.629483,0.004691
8.671374,0.004255
8.713265,0.003909
8.755155,0.003728
8.797046,0.003710
8.838937,0.003793
8.880827,0.003883
8.922718,0.003900
8.964609,0.003807
9.006499,0.003627
9.048390,0.003426
9.090281,0.003283
9.132171,0.003251
9.174062,0.003333
9.215953,0.003477
9.257844,0.003592
9.299734,0.003589
9.341625,0.003413
9.383516,0.003069
9.425406,0.002625
9.467297,0.002187
9.509188,0.001866
9.551078,0.001733
9.592969,0.001797
9.634860,0.002001
9.676750,0.002243
9.718641,0.002412
9.760532,0.002431
9.802423,0.002280
9.844313,0.002004
9.886204,0.001690
9.928095,0.001438
9.969985,0.001320
10.011876,0.001351
10.053767,0.001491
10.095657,0.001652
10.137548,0.001742
10.179439,0.001693
10.221330,0.001489
10.263220,0.001173
10.305111,0.000830
10.347002,0.000554
10.388892,0.000417
10.430783,0.000438
10.472674,0.000583
10.514564,0.000772
10.556455,0.000919
10.598346,0.000956
10.640236,0.000861
10.682127,0.000664
10.724018,0.000436
10.765909,0.000256
10.807799,0.000187
10.849690,0.000246
10.891581,0.000404
10.933471,0.000594
10.975362,0.000738
11.017253,0.000778
11.059143,0.000695
11.101034,0.000520
11.142925,0.000315
11.184816,0.000154
11.226706,0.000091
11.268597,0.000143
11.310488,0.000282
11.352378,0.000447
11.394269,0.000568
11.436160,0.000594
11.478050,0.000509
11.519941,0.000342
11.561832,0.000152
11.603722,0.000008
11.645613,-0.000039
11.687504,0.000023
11.729395,0.000170
11.771285,0.000342
11.813176,0.000473
11.855067,0.000514
11.896957,0.000449
11.938848,0.000304
11.980739,0.000134
12.022629,0.000002
12.064520,-0.000045
12.106411,0.000009
12.148301,0.000139
12.190192,0.000292
12.232083,0.000407
12.273974,0.000438
12.315864,0.000371
12.357755,0.000230
12.399646,0.000065
12.441536,-0.000063
12.483427,-0.000111
12.525318,-0.000064
12.567208,0.000056
12.609099,0.000202
12.650990,0.000314
12.692881,0.000351
12.734771,0.000298
12.776662,0.000175
12.818553,0.000029
12.860443,-0.000085
12.902334,-0.000125
12.944225,-0.000078
12.986115,0.000037
13.028006,0.000173
13.069897,0.000280
13.111787,0.000315
13.153678,0.000266
13.195569,0.000151
13.237460,0.000014
13.279350,-0.000094
13.321241,-0.000133
13.363132,-0.000092
13.405022,0.000013
13.446913,0.000140
13.488804,0.000240
13.530694,0.000274
13.572585,0.000230
13.614476,0.000125
13.656366,-0.000001
13.698257,-0.000101
13.740148,-0.000138
13.782039,-0.000099
13.823929,-0.000001
13.865820,0.000117
13.907711,0.000211
13.949601,0.000244
13.991492,0.000205
14.033383,0.000109
14.075273,-0.000006
14.117164,-0.000098
14.159055,-0.000132
14.200946,-0.000096
14.242836,-0.000005
14.284727,0.000106
14.326618,0.000193
14.368508,0.000224
14.410399,0.000187
14.452290,0.000098
14.494180,-0.000011
14.536071,-0.000096
14.577962,-0.000127
14.619852,-0.000092
14.661743,-0.000005
14.703634,0.000099
14.745525,0.000182
14.787415,0.000212
14.829306,0.000178
14.871197,0.000094
14.913087,-0.000008
14.954978,-0.000089
14.996869,-0.000119
15.038759,-0.000088
15.080650,-0.000008
15.122541,0.000090
15.164432,0.000167
15.206322,0.000195
15.248213,0.000163
15.290104,0.000084
15.331994,-0.000011
15.373885,-0.000088
15.415776,-0.000116
15.457666,-0.000086
15.499557,-0.000011
15.541448,0.000081
15.583338,0.000154
15.625229,0.000181
15.667120,0.000151
15.709011,0.000077
15.750901,-0.000013
15.792792,-0.000085
15.834683,-0.000112
15.876573,-0.000085
15.918464,-0.000014
15.960355,0.000072
16.002245,0.000141
16.044136,0.000167
16.086027,0.000139
16.127917,0.000069
16.169808,-0.000016
16.211699,-0.000083
16.253590,-0.000109
16.295480,-0.000083
16.337371,-0.000015
16.379262,0.000067
16.421152,0.000132
16.463043,0.000157
16.504934,0.000131
16.546824,0.000066
16.588715,-0.000014
16.630606,-0.000079
16.672497,-0.000102
16.714387,-0.000078
16.756278,-0.000014
16.798169,0.000064
16.840059,0.000126
16.881950,0.000149
16.923841,0.000125
16.965731,0.000063
17.007622,-0.000013
17.049513,-0.000075
17.091403,-0.000098
17.133294,-0.000075
17.175185,-0.000015
17.217076,0.000058
17.258966,0.000118
17.300857,0.000140
17.342748,0.000118
17.384638,0.000059
17.426529,-0.000013
17.468420,-0.000071
17.510310,-0.000093
17.552201,-0.000071
17.594092,-0.000014
17.635982,0.000055
17.677873,0.000112
17.719764,0.000133
17.761655,0.000111
17.803545,0.000056
17.845436,-0.000013
17.887327,-0.000068
17.929217,-0.000089
17.971108,-0.000069
18.012999,-0.000015
18.054889,0.000051
18.096780,0.000104
18.138671,0.000125
18.180562,0.000104
18.222452,0.000052
18.264343,-0.000013
18.306234,-0.000066
18.348124,-0.000086
18.390015,-0.000067
18.431906,-0.000016
18.473796,0.000047
18.515687,0.000098
18.557578,0.000117
18.599468,0.000098
18.641359,0.000048
18.683250,-0.000014
18.725141,-0.000063
18.767031,-0.000083
18.808922,-0.000064
18.850813,-0.000016
18.892703,0.000044
18.934594,0.000093
18.976485,0.000112
19.018375,0.000094
19.060266,0.000046
19.102157,-0.000013
19.144048,-0.000061
19.185938,-0.000079
19.227829,-0.000062
19.269720,-0.000016
19.311610,0.000042
19.353501,0.000088
19.395392,0.000106
19.437282,0.000090
19.479173,0.000044
19.521064,-0.000011
19.562954,-0.000057
19.604845,-0.000075
19.646736,-0.000058
19.688627,-0.000014
19.730517,0.000040
19.772408,0.000085
19.814299,0.000102
19.856189,0.000086
19.898080,0.000043
19.939971,-0.000011
19.981861,-0.000055


==> anc/fig8/dmrg_L40_c.csv <==
omega/omega_0,sigma
0.041891,1.163653
0.083781,0.608722
0.125672,0.399607
0.167563,0.270796
0.209453,0.174210
0.251344,0.099130
0.293235,0.044777
0.335126,0.012016
0.377016,-0.000098
0.418907,0.004500
0.460798,0.019293
0.502688,0.036665
0.544579,0.049852
0.586470,0.054659
0.628360,0.050379
0.670251,0.039627
0.712142,0.027145
0.754033,0.018019
0.795923,0.015887
0.837814,0.021772
0.879705,0.033910
0.921595,0.048618
0.963486,0.061873
1.005377,0.071030
1.047267,0.076022
1.089158,0.079592
1.131049,0.086411
1.172939,0.101348
1.214830,0.127467
1.256721,0.164453
1.298612,0.208066
1.340502,0.250872
1.382393,0.284122
1.424284,0.300206
1.466174,0.294931
1.508065,0.268878
1.549956,0.227379
1.591846,0.179077
1.633737,0.133516
1.675628,0.098489
1.717518,0.078011
1.759409,0.071533
1.801300,0.074674
1.843191,0.081192
1.885081,0.085545
1.926972,0.085173
1.968863,0.081709
2.010753,0.080667
2.052644,0.089669
2.094535,0.115733
2.136425,0.162495
2.178316,0.228272
2.220207,0.305648
2.262098,0.382788
2.303988,0.446170
2.345879,0.483968
2.387770,0.489117
2.429660,0.461165
2.471551,0.406402
2.513442,0.336231
2.555332,0.264274
2.597223,0.203063
2.639114,0.161238
2.681004,0.141986
2.722895,0.143075
2.764786,0.158320
2.806677,0.179935
2.848567,0.200990
2.890458,0.217236
2.932349,0.227807
2.974239,0.234712
3.016130,0.241402
3.058021,0.250997
3.099911,0.264790
3.141802,0.281522
3.183693,0.297653
3.225583,0.308460
3.267474,0.309581
3.309365,0.298460
3.351256,0.275210
3.393146,0.242659
3.435037,0.205568
3.476928,0.169322
3.518818,0.138524
3.560709,0.115922
3.602600,0.101981
3.644490,0.095157
3.686381,0.092731
3.728272,0.091865
3.770163,0.090525
3.812053,0.087978
3.853944,0.084749
3.895835,0.082115
3.937725,0.081369
3.979616,0.083131
4.021507,0.086977
4.063397,0.091490
4.105288,0.094701
4.147179,0.094750
4.189069,0.090519
4.230960,0.082016
4.272851,0.070384
4.314742,0.057550
4.356632,0.045628
4.398523,0.036311
4.440414,0.030419
4.482304,0.027772
4.524195,0.027383
4.566086,0.027890
4.607976,0.028075
4.649867,0.027273
4.691758,0.025555
4.733649,0.023637
4.775539,0.022566
4.817430,0.023312
4.859321,0.026402
4.901211,0.031729
4.943102,0.038571
4.984993,0.045815
5.026883,0.052280
5.068774,0.057037
5.110665,0.059621
5.152555,0.060080
5.194446,0.058867
5.236337,0.056635
5.278228,0.054013
5.320118,0.051447
5.362009,0.049144
5.403900,0.047116
5.445790,0.045296
5.487681,0.043654
5.529572,0.042270
5.571462,0.041331
5.613353,0.041064
5.655244,0.041626
5.697134,0.043023
5.739025,0.045073
5.780916,0.047435
5.822807,0.049706
5.864697,0.051527
5.906588,0.052680
5.948479,0.053117
5.990369,0.052939
6.032260,0.052320
6.074151,0.051409
6.116041,0.050270
6.157932,0.048862
6.199823,0.047079
6.241714,0.044830
6.283604,0.042116
6.325495,0.039087
6.367386,0.036026
6.409276,0.033285
6.451167,0.031181
6.493058,0.029889
6.534948,0.029378
6.576839,0.029410
6.618730,0.029610
6.660620,0.029576
6.702511,0.029006
6.744402,0.027786
6.786293,0.026024
6.828183,0.024002
6.870074,0.022083
6.911965,0.020594
6.953855,0.019731
6.995746,0.019502
7.037637,0.019749
7.079527,0.020210
7.121418,0.020611
7.163309,0.020749
7.205199,0.020547
7.247090,0.020045
7.288981,0.019366
7.330872,0.018648
7.372762,0.017984
7.414653,0.017390
7.456544,0.016811
7.498434,0.016155
7.540325,0.015345
7.582216,0.014365
7.624106,0.013270
7.665997,0.012180
7.707888,0.011230
7.749779,0.010525
7.791669,0.010100
7.833560,0.009906
7.875451,0.009836
7.917341,0.009759
7.959232,0.009577
8.001123,0.009257
8.043013,0.008840
8.084904,0.008421
8.126795,0.008106
8.168685,0.007966
8.210576,0.008002
8.252467,0.008144
8.294358,0.008271
8.336248,0.008259
8.378139,0.008028
8.420030,0.007572
8.461920,0.006966
8.503811,0.006339
8.545702,0.005828
8.587592,0.005529
8.629483,0.005465
8.671374,0.005574
8.713265,0.005739
8.755155,0.005828
8.797046,0.005745
8.838937,0.005463
8.880827,0.005031
8.922718,0.004557
8.964609,0.004163
9.006499,0.003940
9.048390,0.003914
9.090281,0.004038
9.132171,0.004210
9.174062,0.004312
9.215953,0.004257
9.257844,0.004015
9.299734,0.003630
9.341625,0.003197
9.383516,0.002828
9.425406,0.002608
9.467297,0.002566
9.509188,0.002664
9.551078,0.002811
9.592969,0.002903
9.634860,0.002858
9.676750,0.002650
9.718641,0.002316
9.760532,0.001940
9.802423,0.001623
9.844313,0.001445
9.886204,0.001434
9.928095,0.001555
9.969985,0.001728
10.011876,0.001857
10.053767,0.001864
10.095657,0.001722
10.137548,0.001459
10.179439,0.001152
10.221330,0.000891
10.263220,0.000749
10.305111,0.000755
10.347002,0.000882
10.388892,0.001060
10.430783,0.001204
10.472674,0.001243
10.514564,0.001152
10.556455,0.000953
10.598346,0.000713
10.640236,0.000512
10.682127,0.000415
10.724018,0.000447
10.765909,0.000583
10.807799,0.000762
10.849690,0.000906
10.891581,0.000953
10.933471,0.000879
10.975362,0.000705
11.017253,0.000492
11.059143,0.000312
11.101034,0.000225
11.142925,0.000254
11.184816,0.000378
11.226706,0.000539
11.268597,0.000670
11.310488,0.000712
11.352378,0.000646
11.394269,0.000491
11.436160,0.000301
11.478050,0.000143
11.519941,0.000071
11.561832,0.000106
11.603722,0.000227
11.645613,0.000382
11.687504,0.000508
11.729395,0.000553
11.771285,0.000496
11.813176,0.000357
11.855067,0.000185
11.896957,0.000043
11.938848,-0.000021
11.980739,0.000013
12.022629,0.000128
12.064520,0.000274
12.106411,0.000394
12.148301,0.000439
12.190192,0.000390
12.232083,0.000266
12.273974,0.000111
12.315864,-0.000017
12.357755,-0.000072
12.399646,-0.000037
12.441536,0.000072
12.483427,0.000211
12.525318,0.000325
12.567208,0.000370
12.609099,0.000328
12.650990,0.000217
12.692881,0.000076
12.734771,-0.000039
12.776662,-0.000089
12.818553,-0.000055
12.860443,0.000047
12.902334,0.000176
12.944225,0.000281
12.986115,0.000322
13.028006,0.000283
13.069897,0.000178
13.111787,0.000046
13.153678,-0.000063
13.195569,-0.000109
13.237460,-0.000078
13.279350,0.000016
13.321241,0.000136
13.363132,0.000234
13.405022,0.000273
13.446913,0.000237
13.488804,0.000139
13.530694,0.000018
13.572585,-0.000083
13.614476,-0.000126
13.656366,-0.000096
13.698257,-0.000007
13.740148,0.000106
13.782039,0.000200
13.823929,0.000238
13.865820,0.000207
13.907711,0.000119
13.949601,0.000008
13.991492,-0.000084
14.033383,-0.000122
14.075273,-0.000093
14.117164,-0.000009
14.159055,0.000098
14.200946,0.000186
14.242836,0.000222
14.284727,0.000193
14.326618,0.000110
14.368508,0.000006
14.410399,-0.000080
14.452290,-0.000116
14.494180,-0.000089
14.536071,-0.000010
14.577962,0.000090
14.619852,0.000173
14.661743,0.000207
14.703634,0.000179
14.745525,0.000102
14.787415,0.000004
14.829306,-0.000077
14.871197,-0.000111
14.913087,-0.000085
14.954978,-0.000011
14.996869,0.000082
15.038759,0.000160
15.080650,0.000191
15.122541,0.000165
15.164432,0.000091
15.206322,-0.000001
15.248213,-0.000078
15.290104,-0.000110
15.331994,-0.000086
15.373885,-0.000016
15.415776,0.000072
15.457666,0.000145
15.499557,0.000175
15.541448,0.000150
15.583338,0.000081
15.625229,-0.000006
15.667120,-0.000078
15.709011,-0.000108
15.750901,-0.000085
15.792792,-0.000019
15.834683,0.000065
15.876573,0.000134
15.918464,0.000163
15.960355,0.000141
16.002245,0.000077
16.044136,-0.000005
16.086027,-0.000073
16.127917,-0.000102
16.169808,-0.000081
16.211699,-0.000019
16.253590,0.000060
16.295480,0.000125
16.337371,0.000153
16.379262,0.000132
16.421152,0.000071
16.463043,-0.000007
16.504934,-0.000071
16.546824,-0.000098
16.588715,-0.000079
16.630606,-0.000020
16.672497,0.000055
16.714387,0.000117
16.756278,0.000143
16.798169,0.000124
16.840059,0.000067
16.881950,-0.000006
16.923841,-0.000067
16.965731,-0.000092
17.007622,-0.000074
17.049513,-0.000019
17.091403,0.000052
17.133294,0.000110
17.175185,0.000135
17.217076,0.000116
17.258966,0.000061
17.300857,-0.000008
17.342748,-0.000066
17.384638,-0.000090
17.426529,-0.000073
17.468420,-0.000020
17.510310,0.000047
17.552201,0.000103
17.594092,0.000127
17.635982,0.000109
17.677873,0.000058
17.719764,-0.000007
17.761655,-0.000062
17.803545,-0.000085
17.845436,-0.000068
17.887327,-0.000018
17.929217,0.000046
17.971108,0.000099
18.012999,0.000121
18.054889,0.000105
18.096780,0.000056
18.138671,-0.000006
18.180562,-0.000059
18.222452,-0.000081
18.264343,-0.000066
18.306234,-0.000019
18.348124,0.000042
18.390015,0.000092
18.431906,0.000113
18.473796,0.000097
18.515687,0.000051
18.557578,-0.000009
18.599468,-0.000058
18.641359,-0.000080
18.683250,-0.000065
18.725141,-0.000020
18.767031,0.000038
18.808922,0.000087
18.850813,0.000107
18.892703,0.000093
18.934594,0.000049
18.976485,-0.000007
19.018375,-0.000054
19.060266,-0.000075
19.102157,-0.000061
19.144048,-0.000018
19.185938,0.000037
19.227829,0.000083
19.269720,0.000102
19.311610,0.000088
19.353501,0.000046
19.395392,-0.000008
19.437282,-0.000054
19.479173,-0.000073
19.521064,-0.000060
19.562954,-0.000019
19.604845,0.000033
19.646736,0.000077
19.688627,0.000097
19.730517,0.000084
19.772408,0.000044
19.814299,-0.000008
19.856189,-0.000051
19.898080,-0.000069
19.939971,-0.000057
19.981861,-0.000018


==> anc/fig8/dmrg_L60_a.csv <==
omega/omega_0,sigma
0.041891,0.737747
0.083781,0.348996
0.125672,0.210252
0.167563,0.139554
0.209453,0.100684
0.251344,0.080577
0.293235,0.072038
0.335126,0.069870
0.377016,0.070068
0.418907,0.069893
0.460798,0.068105
0.502688,0.065041
0.544579,0.062424
0.586470,0.062869
0.628360,0.069194
0.670251,0.083679
0.712142,0.107435
0.754033,0.140033
0.795923,0.179480
0.837814,0.222543
0.879705,0.265332
0.921595,0.304022
0.963486,0.335531
1.005377,0.358001
1.047267,0.370999
1.089158,0.375398
1.131049,0.373004
1.172939,0.366045
1.214830,0.356656
1.256721,0.346496
1.298612,0.336586
1.340502,0.327369
1.382393,0.318941
1.424284,0.311363
1.466174,0.304912
1.508065,0.300192
1.549956,0.298051
1.591846,0.299329
1.633737,0.304515
1.675628,0.313448
1.717518,0.325155
1.759409,0.337921
1.801300,0.349596
1.843191,0.358076
1.885081,0.361821
1.926972,0.360285
1.968863,0.354105
2.010753,0.344985
2.052644,0.335292
2.094535,0.327454
2.136425,0.323316
2.178316,0.323644
2.220207,0.327896
2.262098,0.334366
2.303988,0.340633
2.345879,0.344232
2.387770,0.343344
2.429660,0.337326
2.471551,0.326919
2.513442,0.314082
2.555332,0.301480
2.597223,0.291772
2.639114,0.286880
2.681004,0.287450
2.722895,0.292639
2.764786,0.300294
2.806677,0.307479
2.848567,0.311197
2.890458,0.309124
2.932349,0.300163
2.974239,0.284675
3.016130,0.264346
3.058021,0.241731
3.099911,0.219617
3.141802,0.200379
3.183693,0.185480
3.225583,0.175258
3.267474,0.169012
3.309365,0.165339
3.351256,0.162618
3.393146,0.159478
3.435037,0.155139
3.476928,0.149527
3.518818,0.143170
3.560709,0.136916
3.602600,0.131588
3.644490,0.127675
3.686381,0.125156
3.728272,0.123505
3.770163,0.121852
3.812053,0.119256
3.853944,0.114982
3.895835,0.108716
3.937725,0.100643
3.979616,0.091391
4.021507,0.081846
4.063397,0.072919
4.105288,0.065317
4.147179,0.059401
4.189069,0.055143
4.230960,0.052189
4.272851,0.050008
4.314742,0.048056
4.356632,0.045923
4.398523,0.043418
4.440414,0.040571
4.482304,0.037584
4.524195,0.034730
4.566086,0.032263
4.607976,0.030346
4.649867,0.029024
4.691758,0.028242
4.733649,0.027885
4.775539,0.027829
4.817430,0.027980
4.859321,0.028287
4.901211,0.028737
4.943102,0.029324
4.984993,0.030038
5.026883,0.030838
5.068774,0.031666
5.110665,0.032457
5.152555,0.033167
5.194446,0.033781
5.236337,0.034323
5.278228,0.034838
5.320118,0.035368
5.362009,0.035928
5.403900,0.036484
5.445790,0.036961
5.487681,0.037260
5.529572,0.037290
5.571462,0.037002
5.613353,0.036414
5.655244,0.035606
5.697134,0.034704
5.739025,0.033838
5.780916,0.033099
5.822807,0.032515
5.864697,0.032036
5.906588,0.031557
5.948479,0.030958
5.990369,0.030159
6.032260,0.029158
6.074151,0.028054
6.116041,0.027036
6.157932,0.026342
6.199823,0.026194
6.241714,0.026737
6.283604,0.027986
6.325495,0.029811
6.367386,0.031952
6.409276,0.034071
6.451167,0.035819
6.493058,0.036908
6.534948,0.037161
6.576839,0.036540
6.618730,0.035139
6.660620,0.033148
6.702511,0.030804
6.744402,0.028340
6.786293,0.025947
6.828183,0.023758
6.870074,0.021843
6.911965,0.020232
6.953855,0.018930
6.995746,0.017941
7.037637,0.017273
7.079527,0.016932
7.121418,0.016913
7.163309,0.017184
7.205199,0.017673
7.247090,0.018271
7.288981,0.018843
7.330872,0.019248
7.372762,0.019368
7.414653,0.019128
7.456544,0.018510
7.498434,0.017552
7.540325,0.016342
7.582216,0.014989
7.624106,0.013609
7.665997,0.012299
7.707888,0.011125
7.749779,0.010120
7.791669,0.009286
7.833560,0.008607
7.875451,0.008055
7.917341,0.007607
7.959232,0.007239
8.001123,0.006938
8.043013,0.006690
8.084904,0.006481
8.126795,0.006297
8.168685,0.006118
8.210576,0.005927
8.252467,0.005711
8.294358,0.005466
8.336248,0.005196
8.378139,0.004915
8.420030,0.004640
8.461920,0.004391
8.503811,0.004178
8.545702,0.004008
8.587592,0.003876
8.629483,0.003772
8.671374,0.003682
8.713265,0.003594
8.755155,0.003500
8.797046,0.003401
8.838937,0.003298
8.880827,0.003197
8.922718,0.003103
8.964609,0.003018
9.006499,0.002938
9.048390,0.002861
9.090281,0.002779
9.132171,0.002689
9.174062,0.002594
9.215953,0.002498
9.257844,0.002411
9.299734,0.002343
9.341625,0.002302
9.383516,0.002291
9.425406,0.002304
9.467297,0.002331
9.509188,0.002359
9.551078,0.002374
9.592969,0.002364
9.634860,0.002326
9.676750,0.002261
9.718641,0.002178
9.760532,0.002087
9.802423,0.001998
9.844313,0.001918
9.886204,0.001849
9.928095,0.001788
9.969985,0.001730
10.011876,0.001667
10.053767,0.001595
10.095657,0.001510
10.137548,0.001416
10.179439,0.001317
10.221330,0.001222
10.263220,0.001135
10.305111,0.001062
10.347002,0.001002
10.388892,0.000954
10.430783,0.000913
10.472674,0.000875
10.514564,0.000837
10.556455,0.000797
10.598346,0.000756
10.640236,0.000715
10.682127,0.000678
10.724018,0.000645
10.765909,0.000616
10.807799,0.000589
10.849690,0.000563
10.891581,0.000533
10.933471,0.000500
10.975362,0.000463
11.017253,0.000426
11.059143,0.000391
11.101034,0.000361
11.142925,0.000340
11.184816,0.000326
11.226706,0.000318
11.268597,0.000314
11.310488,0.000309
11.352378,0.000302
11.394269,0.000292
11.436160,0.000279
11.478050,0.000266
11.519941,0.000254
11.561832,0.000246
11.603722,0.000242
11.645613,0.000241
11.687504,0.000242
11.729395,0.000241
11.771285,0.000237
11.813176,0.000229
11.855067,0.000219
11.896957,0.000207
11.938848,0.000197
11.980739,0.000190
12.022629,0.000186
12.064520,0.000185
12.106411,0.000185
12.148301,0.000184
12.190192,0.000181
12.232083,0.000175
12.273974,0.000167
12.315864,0.000158
12.357755,0.000151
12.399646,0.000147
12.441536,0.000146
12.483427,0.000147
12.525318,0.000149
12.567208,0.000150
12.609099,0.000148
12.650990,0.000143
12.692881,0.000135
12.734771,0.000126
12.776662,0.000118
12.818553,0.000112
12.860443,0.000110
12.902334,0.000110
12.944225,0.000111
12.986115,0.000112
13.028006,0.000110
13.069897,0.000106
13.111787,0.000099
13.153678,0.000091
13.195569,0.000085
13.237460,0.000081
13.279350,0.000080
13.321241,0.000081
13.363132,0.000084
13.405022,0.000085
13.446913,0.000085
13.488804,0.000082
13.530694,0.000076
13.572585,0.000070
13.614476,0.000064
13.656366,0.000060
13.698257,0.000059
13.740148,0.000061
13.782039,0.000064
13.823929,0.000067
13.865820,0.000067
13.907711,0.000065
13.949601,0.000061
13.991492,0.000055
14.033383,0.000050
14.075273,0.000047
14.117164,0.000046
14.159055,0.000048
14.200946,0.000051
14.242836,0.000054
14.284727,0.000055
14.326618,0.000053
14.368508,0.000049
14.410399,0.000044
14.452290,0.000040
14.494180,0.000037
14.536071,0.000037
14.577962,0.000040
14.619852,0.000044
14.661743,0.000047
14.703634,0.000049
14.745525,0.000048
14.787415,0.000045
14.829306,0.000041
14.871197,0.000037
14.913087,0.000035
14.954978,0.000035
14.996869,0.000037
15.038759,0.000041
15.080650,0.000044
15.122541,0.000045
15.164432,0.000044
15.206322,0.000041
15.248213,0.000037
15.290104,0.000032
15.331994,0.000030
15.373885,0.000029
15.415776,0.000031
15.457666,0.000035
15.499557,0.000038
15.541448,0.000040
15.583338,0.000039
15.625229,0.000036
15.667120,0.000032
15.709011,0.000029
15.750901,0.000026
15.792792,0.000026
15.834683,0.000028
15.876573,0.000031
15.918464,0.000034
15.960355,0.000036
16.002245,0.000036
16.044136,0.000033
16.086027,0.000030
16.127917,0.000026
16.169808,0.000023
16.211699,0.000023
16.253590,0.000025
16.295480,0.000028
16.337371,0.000031
16.379262,0.000033
16.421152,0.000033
16.463043,0.000030
16.504934,0.000027
16.546824,0.000023
16.588715,0.000021
16.630606,0.000020
16.672497,0.000022
16.714387,0.000025
16.756278,0.000028
16.798169,0.000029
16.840059,0.000029
16.881950,0.000027
16.923841,0.000024
16.965731,0.000021
17.007622,0.000019
17.049513,0.000018
17.091403,0.000020
17.133294,0.000023
17.175185,0.000026
17.217076,0.000028
17.258966,0.000028
17.300857,0.000026
17.342748,0.000023
17.384638,0.000019
17.426529,0.000017
17.468420,0.000017
17.510310,0.000018
17.552201,0.000021
17.594092,0.000024
17.635982,0.000025
17.677873,0.000025
17.719764,0.000024
17.761655,0.000021
17.803545,0.000018
17.845436,0.000016
17.887327,0.000015
17.929217,0.000017
17.971108,0.000019
18.012999,0.000022
18.054889,0.000024
18.096780,0.000024
18.138671,0.000022
18.180562,0.000019
18.222452,0.000016
18.264343,0.000014
18.306234,0.000013
18.348124,0.000014
18.390015,0.000017
18.431906,0.000019
18.473796,0.000021
18.515687,0.000021
18.557578,0.000020
18.599468,0.000017
18.641359,0.000014
18.683250,0.000012
18.725141,0.000012
18.767031,0.000013
18.808922,0.000016
18.850813,0.000018
18.892703,0.000020
18.934594,0.000020
18.976485,0.000019
19.018375,0.000016
19.060266,0.000014
19.102157,0.000012
19.144048,0.000011
19.185938,0.000012
19.227829,0.000015
19.269720,0.000017
19.311610,0.000019
19.353501,0.000019
19.395392,0.000017
19.437282,0.000015
19.479173,0.000012
19.521064,0.000010
19.562954,0.000010
19.604845,0.000011
19.646736,0.000013
19.688627,0.000015
19.730517,0.000017
19.772408,0.000017
19.814299,0.000016
19.856189,0.000014
19.898080,0.000011
19.939971,0.000010
19.981861,0.000009


==> anc/fig8/dmrg_L60_b.csv <==
omega/omega_0,sigma
0.041891,0.647035
0.083781,0.243782
0.125672,0.123965
0.167563,0.083899
0.209453,0.075848
0.251344,0.078318
0.293235,0.079426
0.335126,0.073680
0.377016,0.060752
0.418907,0.043996
0.460798,0.028441
0.502688,0.018661
0.544579,0.017097
0.586470,0.023309
0.628360,0.034330
0.670251,0.045951
0.712142,0.054437
0.754033,0.058063
0.795923,0.057909
0.837814,0.057637
0.879705,0.062291
0.921595,0.076546
0.963486,0.102973
1.005377,0.140921
1.047267,0.186415
1.089158,0.233112
1.131049,0.274020
1.172939,0.303438
1.214830,0.318488
1.256721,0.319755
1.298612,0.310844
1.340502,0.297017
1.382393,0.283383
1.424284,0.273237
1.466174,0.267098
1.508065,0.262768
1.549956,0.256347
1.591846,0.243886
1.633737,0.223093
1.675628,0.194522
1.717518,0.161852
1.759409,0.131132
1.801300,0.109249
1.843191,0.102068
1.885081,0.112822
1.926972,0.141240
1.968863,0.183616
2.010753,0.233785
2.052644,0.284651
2.094535,0.329786
2.136425,0.364659
2.178316,0.387180
2.220207,0.397513
2.262098,0.397350
2.303988,0.388990
2.345879,0.374574
2.387770,0.355728
2.429660,0.333667
2.471551,0.309620
2.513442,0.285281
2.555332,0.263025
2.597223,0.245687
2.639114,0.235924
2.681004,0.235350
2.722895,0.243770
2.764786,0.258831
2.806677,0.276302
2.848567,0.290987
2.890458,0.298039
2.932349,0.294301
2.974239,0.279263
3.016130,0.255298
3.058021,0.227090
3.099911,0.200381
3.141802,0.180415
3.183693,0.170519
3.225583,0.171249
3.267474,0.180347
3.309365,0.193492
3.351256,0.205611
3.393146,0.212332
3.435037,0.211142
3.476928,0.201919
3.518818,0.186725
3.560709,0.168957
3.602600,0.152176
3.644490,0.138992
3.686381,0.130365
3.728272,0.125489
3.770163,0.122272
3.812053,0.118206
3.853944,0.111296
3.895835,0.100765
3.937725,0.087285
3.979616,0.072707
4.021507,0.059403
4.063397,0.049461
4.105288,0.044020
4.147179,0.042946
4.189069,0.044951
4.230960,0.048078
4.272851,0.050377
4.314742,0.050527
4.356632,0.048202
4.398523,0.044085
4.440414,0.039528
4.482304,0.036014
4.524195,0.034610
4.566086,0.035594
4.607976,0.038376
4.649867,0.041729
4.691758,0.044225
4.733649,0.044725
4.775539,0.042752
4.817430,0.038631
4.859321,0.033359
4.901211,0.028270
4.943102,0.024603
4.984993,0.023140
5.026883,0.024003
5.068774,0.026682
5.110665,0.030254
5.152555,0.033707
5.194446,0.036255
5.236337,0.037543
5.278228,0.037689
5.320118,0.037162
5.362009,0.036561
5.403900,0.036382
5.445790,0.036849
5.487681,0.037866
5.529572,0.039091
5.571462,0.040094
5.613353,0.040529
5.655244,0.040266
5.697134,0.039430
5.739025,0.038346
5.780916,0.037417
5.822807,0.036980
5.864697,0.037193
5.906588,0.037994
5.948479,0.039129
5.990369,0.040247
6.032260,0.041005
6.074151,0.041174
6.116041,0.040688
6.157932,0.039642
6.199823,0.038250
6.241714,0.036765
6.283604,0.035420
6.325495,0.034372
6.367386,0.033687
6.409276,0.033345
6.451167,0.033256
6.493058,0.033286
6.534948,0.033280
6.576839,0.033072
6.618730,0.032510
6.660620,0.031480
6.702511,0.029932
6.744402,0.027915
6.786293,0.025585
6.828183,0.023197
6.870074,0.021062
6.911965,0.019474
6.953855,0.018640
6.995746,0.018606
7.037637,0.019237
7.079527,0.020239
7.121418,0.021225
7.163309,0.021825
7.205199,0.021779
7.247090,0.021009
7.288981,0.019634
7.330872,0.017924
7.372762,0.016212
7.414653,0.014787
7.456544,0.013812
7.498434,0.013279
7.540325,0.013034
7.582216,0.012837
7.624106,0.012465
7.665997,0.011789
7.707888,0.010821
7.749779,0.009712
7.791669,0.008687
7.833560,0.007964
7.875451,0.007672
7.917341,0.007800
7.959232,0.008196
8.001123,0.008620
8.043013,0.008821
8.084904,0.008625
8.126795,0.007987
8.168685,0.007010
8.210576,0.005902
8.252467,0.004909
8.294358,0.004234
8.336248,0.003972
8.378139,0.004094
8.420030,0.004458
8.461920,0.004871
8.503811,0.005154
8.545702,0.005198
8.587592,0.004992
8.629483,0.004614
8.671374,0.004192
8.713265,0.003849
8.755155,0.003661
8.797046,0.003631
8.838937,0.003704
8.880827,0.003789
8.922718,0.003808
8.964609,0.003724
9.006499,0.003556
9.048390,0.003367
9.090281,0.003234
9.132171,0.003209
9.174062,0.003297
9.215953,0.003446
9.257844,0.003569
9.299734,0.003575
9.341625,0.003407
9.383516,0.003069
9.425406,0.002623
9.467297,0.002177
9.509188,0.001840
9.551078,0.001689
9.592969,0.001736
9.634860,0.001931
9.676750,0.002174
9.718641,0.002356
9.760532,0.002394
9.802423,0.002265
9.844313,0.002008
9.886204,0.001707
9.928095,0.001459
9.969985,0.001338
10.011876,0.001363
10.053767,0.001496
10.095657,0.001656
10.137548,0.001749
10.179439,0.001707
10.221330,0.001512
10.263220,0.001201
10.305111,0.000857
10.347002,0.000575
10.388892,0.000425
10.430783,0.000431
10.472674,0.000563
10.514564,0.000747
10.556455,0.000896
10.598346,0.000940
10.640236,0.000855
10.682127,0.000669
10.724018,0.000446
10.765909,0.000266
10.807799,0.000191
10.849690,0.000243
10.891581,0.000393
10.933471,0.000579
10.975362,0.000725
11.017253,0.000770
11.059143,0.000697
11.101034,0.000529
11.142925,0.000329
11.184816,0.000167
11.226706,0.000099
11.268597,0.000144
11.310488,0.000277
11.352378,0.000438
11.394269,0.000560
11.436160,0.000590
11.478050,0.000511
11.519941,0.000348
11.561832,0.000160
11.603722,0.000013
11.645613,-0.000040
11.687504,0.000016
11.729395,0.000156
11.771285,0.000326
11.813176,0.000460
11.855067,0.000507
11.896957,0.000451
11.938848,0.000312
11.980739,0.000145
12.022629,0.000012
12.064520,-0.000040
12.106411,0.000007
12.148301,0.000130
12.190192,0.000279
12.232083,0.000394
12.273974,0.000429
12.315864,0.000368
12.357755,0.000231
12.399646,0.000069
12.441536,-0.000061
12.483427,-0.000113
12.525318,-0.000072
12.567208,0.000044
12.609099,0.000187
12.650990,0.000301
12.692881,0.000343
12.734771,0.000295
12.776662,0.000178
12.818553,0.000035
12.860443,-0.000079
12.902334,-0.000123
12.944225,-0.000082
12.986115,0.000028
13.028006,0.000162
13.069897,0.000270
13.111787,0.000309
13.153678,0.000265
13.195569,0.000155
13.237460,0.000020
13.279350,-0.000090
13.321241,-0.000134
13.363132,-0.000099
13.405022,0.000000
13.446913,0.000124
13.488804,0.000223
13.530694,0.000260
13.572585,0.000222
13.614476,0.000122
13.656366,-0.000001
13.698257,-0.000100
13.740148,-0.000138
13.782039,-0.000102
13.823929,-0.000007
13.865820,0.000110
13.907711,0.000206
13.949601,0.000243
13.991492,0.000209
14.033383,0.000117
14.075273,0.000004
14.117164,-0.000088
14.159055,-0.000124
14.200946,-0.000092
14.242836,-0.000004
14.284727,0.000104
14.326618,0.000192
14.368508,0.000225
14.410399,0.000192
14.452290,0.000105
14.494180,-0.000002
14.536071,-0.000089
14.577962,-0.000122
14.619852,-0.000092
14.661743,-0.000009
14.703634,0.000094
14.745525,0.000178
14.787415,0.000210
14.829306,0.000179
14.871197,0.000098
14.913087,-0.000003
14.954978,-0.000085
14.996869,-0.000119
15.038759,-0.000091
15.080650,-0.000015
15.122541,0.000081
15.164432,0.000159
15.206322,0.000189
15.248213,0.000161
15.290104,0.000086
15.331994,-0.000008
15.373885,-0.000085
15.415776,-0.000116
15.457666,-0.000090
15.499557,-0.000017
15.541448,0.000073
15.583338,0.000147
15.625229,0.000177
15.667120,0.000151
15.709011,0.000079
15.750901,-0.000009
15.792792,-0.000082
15.834683,-0.000111
15.876573,-0.000087
15.918464,-0.000019
15.960355,0.000067
16.002245,0.000137
16.044136,0.000165
16.086027,0.000141
16.127917,0.000075
16.169808,-0.000008
16.211699,-0.000076
16.253590,-0.000104
16.295480,-0.000081
16.337371,-0.000017
16.379262,0.000063
16.421152,0.000128
16.463043,0.000154
16.504934,0.000131
16.546824,0.000068
16.588715,-0.000011
16.630606,-0.000076
16.672497,-0.000102
16.714387,-0.000080
16.756278,-0.000019
16.798169,0.000057
16.840059,0.000120
16.881950,0.000146
16.923841,0.000125
16.965731,0.000066
17.007622,-0.000009
17.049513,-0.000070
17.091403,-0.000095
17.133294,-0.000074
17.175185,-0.000017
17.217076,0.000055
17.258966,0.000115
17.300857,0.000139
17.342748,0.000118
17.384638,0.000062
17.426529,-0.000009
17.468420,-0.000067
17.510310,-0.000092
17.552201,-0.000073
17.594092,-0.000019
17.635982,0.000049
17.677873,0.000106
17.719764,0.000129
17.761655,0.000110
17.803545,0.000057
17.845436,-0.000010
17.887327,-0.000065
17.929217,-0.000088
17.971108,-0.000070
18.012999,-0.000019
18.054889,0.000046
18.096780,0.000100
18.138671,0.000122
18.180562,0.000104
18.222452,0.000054
18.264343,-0.000010
18.306234,-0.000062
18.348124,-0.000084
18.390015,-0.000067
18.431906,-0.000018
18.473796,0.000044
18.515687,0.000095
18.557578,0.000116
18.599468,0.000100
18.641359,0.000052
18.683250,-0.000008
18.725141,-0.000059
18.767031,-0.000079
18.808922,-0.000063
18.850813,-0.000017
18.892703,0.000042
18.934594,0.000091
18.976485,0.000111
19.018375,0.000095
19.060266,0.000049
19.102157,-0.000008
19.144048,-0.000056
19.185938,-0.000076
19.227829,-0.000061
19.269720,-0.000017
19.311610,0.000039
19.353501,0.000085
19.395392,0.000105
19.437282,0.000090
19.479173,0.000046
19.521064,-0.000009
19.562954,-0.000055
19.604845,-0.000074
19.646736,-0.000060
19.688627,-0.000018
19.730517,0.000035
19.772408,0.000079
19.814299,0.000098
19.856189,0.000084
19.898080,0.000043
19.939971,-0.000010
19.981861,-0.000053


==> anc/fig8/dmrg_L60_c.csv <==
omega/omega_0,sigma
0.041891,0.546786
0.083781,0.323125
0.125672,0.239571
0.167563,0.180194
0.209453,0.125996
0.251344,0.076236
0.293235,0.035381
0.335126,0.008135
0.377016,-0.003232
0.418907,-0.000031
0.460798,0.013114
0.502688,0.029662
0.544579,0.043150
0.586470,0.049101
0.628360,0.046223
0.670251,0.036529
0.712142,0.024367
0.754033,0.014737
0.795923,0.011486
0.837814,0.016021
0.879705,0.026970
0.921595,0.040912
0.963486,0.053879
1.005377,0.063077
1.047267,0.068180
1.089158,0.071685
1.131049,0.078146
1.172939,0.092504
1.214830,0.118069
1.256721,0.154866
1.298612,0.198956
1.340502,0.243051
1.382393,0.278320
1.424284,0.296842
1.466174,0.293963
1.508065,0.269787
1.549956,0.229289
1.591846,0.180986
1.633737,0.134555
1.675628,0.098145
1.717518,0.076225
1.759409,0.068671
1.801300,0.071355
1.843191,0.078053
1.885081,0.083010
1.926972,0.083301
1.968863,0.080171
2.010753,0.078860
2.052644,0.086923
2.094535,0.111551
2.136425,0.156746
2.178316,0.221276
2.220207,0.298124
2.262098,0.375681
2.303988,0.440415
2.345879,0.480249
2.387770,0.487697
2.429660,0.461837
2.471551,0.408563
2.513442,0.339051
2.555332,0.266916
2.597223,0.204877
2.639114,0.161884
2.681004,0.141459
2.722895,0.141636
2.764786,0.156359
2.806677,0.177827
2.848567,0.198981
2.890458,0.215397
2.932349,0.226057
2.974239,0.232900
3.016130,0.239410
3.058021,0.248824
3.099911,0.262582
3.141802,0.279555
3.183693,0.296248
3.225583,0.307892
3.267474,0.309985
3.309365,0.299777
3.351256,0.277198
3.393146,0.244947
3.435037,0.207748
3.476928,0.171048
3.518818,0.139587
3.560709,0.116282
3.602600,0.101750
3.644490,0.094546
3.686381,0.091974
3.728272,0.091153
3.770163,0.089959
3.812053,0.087563
3.853944,0.084417
3.895835,0.081768
3.937725,0.080926
3.979616,0.082563
4.021507,0.086317
4.063397,0.090818
4.105288,0.094117
4.147179,0.094335
4.189069,0.090308
4.230960,0.081990
4.272851,0.070475
4.314742,0.057666
4.356632,0.045683
4.398523,0.036246
4.440414,0.030220
4.482304,0.027463
4.524195,0.027014
4.566086,0.027516
4.607976,0.027735
4.649867,0.026980
4.691758,0.025292
4.733649,0.023366
4.775539,0.022248
4.817430,0.022916
4.859321,0.025921
4.901211,0.031181
4.943102,0.037996
4.984993,0.045261
5.026883,0.051795
5.068774,0.056659
5.110665,0.059372
5.152555,0.059964
5.194446,0.058875
5.236337,0.056746
5.278228,0.054200
5.320118,0.051680
5.362009,0.049388
5.403900,0.047337
5.445790,0.045459
5.487681,0.043729
5.529572,0.042236
5.571462,0.041179
5.613353,0.040799
5.655244,0.041270
5.697134,0.042609
5.739025,0.044637
5.780916,0.047012
5.822807,0.049319
5.864697,0.051188
5.906588,0.052388
5.948479,0.052863
5.990369,0.052713
6.032260,0.052112
6.074151,0.051218
6.116041,0.050099
6.157932,0.048717
6.199823,0.046963
6.241714,0.044737
6.283604,0.042034
6.325495,0.038993
6.367386,0.035897
6.409276,0.033100
6.451167,0.030930
6.493058,0.029577
6.534948,0.029023
6.576839,0.029043
6.618730,0.029263
6.660620,0.029279
6.702511,0.028781
6.744402,0.027643
6.786293,0.025959
6.828183,0.024003
6.870074,0.022135
6.911965,0.020683
6.953855,0.019843
6.995746,0.019629
7.037637,0.019886
7.079527,0.020351
7.121418,0.020749
7.163309,0.020876
7.205199,0.020651
7.247090,0.020115
7.288981,0.019394
7.330872,0.018631
7.372762,0.017923
7.414653,0.017293
7.456544,0.016687
7.498434,0.016016
7.540325,0.015201
7.582216,0.014225
7.624106,0.013141
7.665997,0.012067
7.707888,0.011139
7.749779,0.010461
7.791669,0.010068
7.833560,0.009910
7.875451,0.009873
7.917341,0.009825
7.959232,0.009661
8.001123,0.009344
8.043013,0.008915
8.084904,0.008471
8.126795,0.008123
8.168685,0.007947
8.210576,0.007953
8.252467,0.008073
8.294358,0.008189
8.336248,0.008176
8.378139,0.007949
8.420030,0.007500
8.461920,0.006899
8.503811,0.006275
8.545702,0.005763
8.587592,0.005464
8.629483,0.005400
8.671374,0.005514
8.713265,0.005689
8.755155,0.005792
8.797046,0.005724
8.838937,0.005453
8.880827,0.005029
8.922718,0.004556
8.964609,0.004158
9.006499,0.003929
9.048390,0.003896
9.090281,0.004017
9.132171,0.004188
9.174062,0.004294
9.215953,0.004243
9.257844,0.004004
9.299734,0.003620
9.341625,0.003184
9.383516,0.002810
9.425406,0.002583
9.467297,0.002536
9.509188,0.002632
9.551078,0.002783
9.592969,0.002882
9.634860,0.002847
9.676750,0.002649
9.718641,0.002321
9.760532,0.001949
9.802423,0.001633
9.844313,0.001454
9.886204,0.001439
9.928095,0.001558
9.969985,0.001731
10.011876,0.001860
10.053767,0.001870
10.095657,0.001730
10.137548,0.001468
10.179439,0.001160
10.221330,0.000898
10.263220,0.000754
10.305111,0.000758
10.347002,0.000884
10.388892,0.001062
10.430783,0.001207
10.472674,0.001248
10.514564,0.001157
10.556455,0.000957
10.598346,0.000715
10.640236,0.000510
10.682127,0.000409
10.724018,0.000438
10.765909,0.000572
10.807799,0.000751
10.849690,0.000895
10.891581,0.000942
10.933471,0.000866
10.975362,0.000690
11.017253,0.000474
11.059143,0.000291
11.101034,0.000201
11.142925,0.000229
11.184816,0.000354
11.226706,0.000520
11.268597,0.000655
11.310488,0.000702
11.352378,0.000639
11.394269,0.000485
11.436160,0.000294
11.478050,0.000135
11.519941,0.000061
11.561832,0.000095
11.603722,0.000217
11.645613,0.000376
11.687504,0.000506
11.729395,0.000555
11.771285,0.000502
11.813176,0.000365
11.855067,0.000193
11.896957,0.000049
11.938848,-0.000017
11.980739,0.000015
12.022629,0.000129
12.064520,0.000277
12.106411,0.000399
12.148301,0.000447
12.190192,0.000400
12.232083,0.000277
12.273974,0.000121
12.315864,-0.000008
12.357755,-0.000065
12.399646,-0.000032
12.441536,0.000076
12.483427,0.000216
12.525318,0.000330
12.567208,0.000376
12.609099,0.000334
12.650990,0.000220
12.692881,0.000077
12.734771,-0.000042
12.776662,-0.000095
12.818553,-0.000064
12.860443,0.000036
12.902334,0.000165
12.944225,0.000272
12.986115,0.000314
13.028006,0.000276
13.069897,0.000171
13.111787,0.000039
13.153678,-0.000072
13.195569,-0.000120
13.237460,-0.000090
13.279350,0.000005
13.321241,0.000127
13.363132,0.000228
13.405022,0.000269
13.446913,0.000234
13.488804,0.000138
13.530694,0.000015
13.572585,-0.000086
13.614476,-0.000130
13.656366,-0.000100
13.698257,-0.000010
13.740148,0.000106
13.782039,0.000202
13.823929,0.000243
13.865820,0.000214
13.907711,0.000126
13.949601,0.000014
13.991492,-0.000079
14.033383,-0.000119
14.075273,-0.000091
14.117164,-0.000007
14.159055,0.000101
14.200946,0.000190
14.242836,0.000228
14.284727,0.000200
14.326618,0.000117
14.368508,0.000011
14.410399,-0.000078
14.452290,-0.000116
14.494180,-0.000091
14.536071,-0.000013
14.577962,0.000087
14.619852,0.000171
14.661743,0.000206
14.703634,0.000179
14.745525,0.000102
14.787415,0.000003
14.829306,-0.000080
14.871197,-0.000115
14.913087,-0.000091
14.954978,-0.000017
14.996869,0.000078
15.038759,0.000156
15.080650,0.000189
15.122541,0.000164
15.164432,0.000091
15.206322,-0.000002
15.248213,-0.000080
15.290104,-0.000113
15.331994,-0.000090
15.373885,-0.000020
15.415776,0.000069
15.457666,0.000144
15.499557,0.000176
15.541448,0.000153
15.583338,0.000085
15.625229,-0.000003
15.667120,-0.000076
15.709011,-0.000107
15.750901,-0.000086
15.792792,-0.000020
15.834683,0.000064
15.876573,0.000134
15.918464,0.000164
15.960355,0.000142
16.002245,0.000078
16.044136,-0.000005
16.086027,-0.000074
16.127917,-0.000104
16.169808,-0.000084
16.211699,-0.000022
16.253590,0.000058
16.295480,0.000124
16.337371,0.000153
16.379262,0.000133
16.421152,0.000072
16.463043,-0.000005
16.504934,-0.000070
16.546824,-0.000099
16.588715,-0.000080
16.630606,-0.000022
16.672497,0.000053
16.714387,0.000116
16.756278,0.000143
16.798169,0.000123
16.840059,0.000066
16.881950,-0.000007
16.923841,-0.000069
16.965731,-0.000095
17.007622,-0.000077
17.049513,-0.000021
17.091403,0.000050
17.133294,0.000110
17.175185,0.000136
17.217076,0.000118
17.258966,0.000064
17.300857,-0.000005
17.342748,-0.000064
17.384638,-0.000089
17.426529,-0.000072
17.468420,-0.000020
17.510310,0.000048
17.552201,0.000104
17.594092,0.000129
17.635982,0.000111
17.677873,0.000060
17.719764,-0.000006
17.761655,-0.000062
17.803545,-0.000086
17.845436,-0.000071
17.887327,-0.000021
17.929217,0.000043
17.971108,0.000097
18.012999,0.000120
18.054889,0.000104
18.096780,0.000055
18.138671,-0.000007
18.180562,-0.000061
18.222452,-0.000084
18.264343,-0.000069
18.306234,-0.000022
18.348124,0.000039
18.390015,0.000091
18.431906,0.000113
18.473796,0.000098
18.515687,0.000052
18.557578,-0.000007
18.599468,-0.000057
18.641359,-0.000079
18.683250,-0.000064
18.725141,-0.000020
18.767031,0.000038
18.808922,0.000087
18.850813,0.000108
18.892703,0.000094
18.934594,0.000050
18.976485,-0.000007
19.018375,-0.000056
19.060266,-0.000077
19.102157,-0.000063
19.144048,-0.000021
19.185938,0.000034
19.227829,0.000081
19.269720,0.000101
19.311610,0.000088
19.353501,0.000046
19.395392,-0.000008
19.437282,-0.000053
19.479173,-0.000073
19.521064,-0.000060
19.562954,-0.000019
19.604845,0.000034
19.646736,0.000079
19.688627,0.000098
19.730517,0.000085
19.772408,0.000045
19.814299,-0.000007
19.856189,-0.000051
19.898080,-0.000070
19.939971,-0.000058
19.981861,-0.000019


==> anc/fig8/lancz_a.csv <==
omega/omega_0,sigma
0.000000,10.997279
0.010000,10.954539
0.010000,10.828291
0.010000,10.624232
0.020000,10.351155
0.030000,10.020049
0.030000,9.643086
0.040000,9.232643
0.040000,8.800497
0.040000,8.357240
0.050000,7.911933
0.060000,7.471974
0.060000,7.043119
0.070000,6.629620
0.070000,6.234417
0.070000,5.859360
0.080000,5.505423
0.090000,5.172900
0.090000,4.861576
0.100000,4.570874
0.100000,4.299963
0.100000,4.047854
0.110000,3.813466
0.120000,3.595677
0.120000,3.393365
0.120000,3.205430
0.130000,3.030814
0.140000,2.868513
0.140000,2.717581
0.140000,2.577136
0.150000,2.446357
0.150000,2.324485
0.160000,2.210818
0.170000,2.104710
0.170000,2.005569
0.180000,1.912850
0.180000,1.826055
0.180000,1.744727
0.190000,1.668449
0.200000,1.596839
0.200000,1.529550
0.210000,1.466261
0.210000,1.406682
0.210000,1.350545
0.220000,1.297605
0.230000,1.247635
0.230000,1.200428
0.240000,1.155791
0.240000,1.113550
0.240000,1.073542
0.250000,1.035617
0.260000,0.999640
0.260000,0.965484
0.270000,0.933035
0.270000,0.902185
0.280000,0.872838
0.280000,0.844900
0.290000,0.818287
0.290000,0.792919
0.290000,0.768722
0.300000,0.745626
0.300000,0.723566
0.310000,0.702483
0.320000,0.682320
0.320000,0.663029
0.330000,0.644561
0.330000,0.626873
0.340000,0.609925
0.340000,0.593679
0.350000,0.578098
0.350000,0.563150
0.350000,0.548800
0.360000,0.535017
0.360000,0.521773
0.370000,0.509038
0.380000,0.496789
0.380000,0.485001
0.390000,0.473654
0.390000,0.462728
0.400000,0.452205
0.400000,0.442069
0.410000,0.432303
0.410000,0.422891
0.420000,0.413817
0.420000,0.405064
0.420000,0.396618
0.430000,0.388465
0.430000,0.380590
0.440000,0.372984
0.450000,0.365634
0.450000,0.358532
0.460000,0.351670
0.460000,0.345040
0.470000,0.338636
0.470000,0.332448
0.480000,0.326468
0.480000,0.320689
0.480000,0.315102
0.490000,0.309698
0.490000,0.304469
0.500000,0.299408
0.510000,0.294512
0.510000,0.289774
0.520000,0.285192
0.520000,0.280763
0.530000,0.276484
0.530000,0.272353
0.540000,0.268364
0.540000,0.264514
0.550000,0.260798
0.550000,0.257209
0.560000,0.253744
0.560000,0.250398
0.570000,0.247169
0.570000,0.244054
0.580000,0.241054
0.580000,0.238167
0.580000,0.235396
0.590000,0.232740
0.590000,0.230198
0.600000,0.227769
0.600000,0.225450
0.610000,0.223239
0.610000,0.221133
0.620000,0.219129
0.620000,0.217228
0.630000,0.215428
0.640000,0.213732
0.640000,0.212144
0.650000,0.210668
0.650000,0.209307
0.660000,0.208064
0.660000,0.206943
0.670000,0.205945
0.670000,0.205070
0.680000,0.204319
0.680000,0.203693
0.690000,0.203195
0.690000,0.202829
0.700000,0.202601
0.700000,0.202520
0.700000,0.202597
0.710000,0.202841
0.710000,0.203263
0.720000,0.203874
0.720000,0.204681
0.730000,0.205693
0.730000,0.206916
0.740000,0.208357
0.740000,0.210021
0.750000,0.211918
0.760000,0.214057
0.760000,0.216447
0.770000,0.219100
0.770000,0.222023
0.780000,0.225220
0.780000,0.228689
0.790000,0.232421
0.790000,0.236398
0.800000,0.240594
0.800000,0.244977
0.810000,0.249510
0.810000,0.254157
0.820000,0.258885
0.820000,0.263668
0.830000,0.268491
0.830000,0.273348
0.830000,0.278247
0.840000,0.283200
0.840000,0.288228
0.850000,0.293347
0.850000,0.298569
0.860000,0.303890
0.860000,0.309292
0.870000,0.314735
0.880000,0.320159
0.880000,0.325486
0.890000,0.330625
0.890000,0.335479
0.900000,0.339954
0.900000,0.343971
0.910000,0.347471
0.910000,0.350428
0.920000,0.352851
0.920000,0.354791
0.930000,0.356334
0.930000,0.357599
0.940000,0.358730
0.940000,0.359881
0.950000,0.361206
0.950000,0.362841
0.960000,0.364894
0.960000,0.367431
0.960000,0.370470
0.970000,0.373976
0.970000,0.377863
0.980000,0.382000
0.980000,0.386221
0.990000,0.390338
0.990000,0.394159
1.000000,0.397500
1.010000,0.400205
1.010000,0.402153
1.020000,0.403273
1.020000,0.403549
1.020000,0.403017
1.030000,0.401767
1.030000,0.399934
1.040000,0.397691
1.040000,0.395232
1.050000,0.392762
1.050000,0.390485
1.060000,0.388587
1.060000,0.387224
1.070000,0.386514
1.070000,0.386529
1.080000,0.387285
1.080000,0.388749
1.090000,0.390831
1.090000,0.393397
1.100000,0.396274
1.100000,0.399262
1.110000,0.402148
1.110000,0.404721
1.120000,0.406787
1.120000,0.408184
1.130000,0.408792
1.140000,0.408543
1.140000,0.407428
1.150000,0.405493
1.150000,0.402839
1.160000,0.399613
1.160000,0.395998
1.170000,0.392197
1.170000,0.388421
1.180000,0.384875
1.180000,0.381742
1.190000,0.379171
1.190000,0.377273
1.200000,0.376107
1.200000,0.375683
1.210000,0.375962
1.210000,0.376853
1.220000,0.378229
1.220000,0.379927
1.230000,0.381763
1.230000,0.383545
1.240000,0.385085
1.240000,0.386211
1.250000,0.386778
1.250000,0.386682
1.260000,0.385866
1.260000,0.384322
1.270000,0.382094
1.270000,0.379276
1.280000,0.376000
1.280000,0.372432
1.280000,0.368754
1.290000,0.365155
1.290000,0.361813
1.300000,0.358884
1.300000,0.356489
1.310000,0.354707
1.310000,0.353572
1.320000,0.353067
1.320000,0.353130
1.330000,0.353660
1.330000,0.354522
1.340000,0.355562
1.340000,0.356614
1.350000,0.357517
1.350000,0.358124
1.360000,0.358313
1.360000,0.357996
1.370000,0.357126
1.380000,0.355698
1.380000,0.353753
1.390000,0.351369
1.390000,0.348662
1.400000,0.345768
1.400000,0.342840
1.410000,0.340032
1.410000,0.337486
1.420000,0.335322
1.420000,0.333627
1.430000,0.332449
1.430000,0.331794
1.440000,0.331624
1.440000,0.331864
1.450000,0.332406
1.450000,0.333121
1.460000,0.333871
1.460000,0.334520
1.470000,0.334944
1.470000,0.335047
1.480000,0.334763
1.480000,0.334065
1.490000,0.332965
1.490000,0.331513
1.500000,0.329789
1.500000,0.327902
1.510000,0.325972
1.510000,0.324125
1.520000,0.322477
1.520000,0.321128
1.530000,0.320151
1.530000,0.319586
1.540000,0.319437
1.540000,0.319673
1.540000,0.320230
1.550000,0.321019
1.550000,0.321935
1.560000,0.322870
1.560000,0.323718
1.570000,0.324391
1.570000,0.324826
1.580000,0.324993
1.580000,0.324893
1.590000,0.324563
1.590000,0.324068
1.600000,0.323495
1.600000,0.322943
1.610000,0.322513
1.610000,0.322294
1.620000,0.322356
1.620000,0.322742
1.630000,0.323461
1.640000,0.324492
1.640000,0.325781
1.650000,0.327254
1.650000,0.328820
1.660000,0.330388
1.660000,0.331874
1.670000,0.333212
1.670000,0.334363
1.680000,0.335319
1.680000,0.336102
1.690000,0.336761
1.690000,0.337367
1.700000,0.337997
1.700000,0.338730
1.710000,0.339630
1.710000,0.340742
1.720000,0.342079
1.720000,0.343627
1.730000,0.345342
1.730000,0.347157
1.740000,0.348992
1.740000,0.350764
1.750000,0.352395
1.750000,0.353827
1.760000,0.355025
1.760000,0.355980
1.770000,0.356711
1.770000,0.357260
1.780000,0.357686
1.780000,0.358056
1.790000,0.358437
1.790000,0.358887
1.790000,0.359454
1.800000,0.360165
1.800000,0.361030
1.810000,0.362045
1.810000,0.363188
1.820000,0.364428
1.820000,0.365727
1.830000,0.367045
1.830000,0.368340
1.840000,0.369572
1.840000,0.370706
1.850000,0.371710
1.850000,0.372564
1.860000,0.373254
1.860000,0.373781
1.870000,0.374162
1.880000,0.374428
1.880000,0.374626
1.890000,0.374818
1.890000,0.375071
1.900000,0.375456
1.900000,0.376032
1.910000,0.376842
1.910000,0.377900
1.920000,0.379188
1.920000,0.380650
1.930000,0.382196
1.930000,0.383702
1.940000,0.385026
1.940000,0.386018
1.950000,0.386534
1.950000,0.386449
1.960000,0.385672
1.960000,0.384149
1.970000,0.381872
1.970000,0.378876
1.980000,0.375235
1.980000,0.371052
1.990000,0.366454
1.990000,0.361577
2.000000,0.356562
2.000000,0.351545
2.000000,0.346651
2.010000,0.341994
2.020000,0.337674
2.020000,0.333779
2.020000,0.330380
2.030000,0.327537
2.040000,0.325292
2.040000,0.323669
2.040000,0.322676
2.050000,0.322295
2.060000,0.322489
2.060000,0.323198
2.060000,0.324342
2.070000,0.325828
2.080000,0.327552
2.080000,0.329410
2.080000,0.331300
2.090000,0.333131
2.100000,0.334830
2.100000,0.336340
2.100000,0.337624
2.110000,0.338668
2.120000,0.339474
2.120000,0.340059
2.120000,0.340454
2.130000,0.340698
2.140000,0.340839
2.140000,0.340926
2.150000,0.341007
2.150000,0.341131
2.160000,0.341338
2.160000,0.341659
2.170000,0.342115
2.170000,0.342713
2.180000,0.343444
2.180000,0.344287
2.190000,0.345206
2.190000,0.346158
2.190000,0.347095
2.200000,0.347971
2.210000,0.348747
2.210000,0.349396
2.210000,0.349907
2.220000,0.350283
2.230000,0.350542
2.230000,0.350714
2.230000,0.350833
2.240000,0.350936
2.250000,0.351051
2.250000,0.351199
2.250000,0.351385
2.260000,0.351602
2.270000,0.351831
2.270000,0.352043
2.270000,0.352207
2.280000,0.352293
2.290000,0.352278
2.290000,0.352148
2.290000,0.351904
2.300000,0.351558
2.310000,0.351136
2.310000,0.350673
2.310000,0.350207
2.320000,0.349780
2.330000,0.349428
2.330000,0.349184
2.330000,0.349066
2.340000,0.349082
2.350000,0.349229
2.350000,0.349486
2.350000,0.349824
2.360000,0.350202
2.370000,0.350570
2.370000,0.350875
2.380000,0.351067
2.380000,0.351097
2.390000,0.350927
2.390000,0.350534
2.400000,0.349910
2.400000,0.349067
2.410000,0.348034
2.410000,0.346858
2.420000,0.345597
2.420000,0.344315
2.430000,0.343078
2.430000,0.341942
2.440000,0.340950
2.440000,0.340128
2.440000,0.339478
2.450000,0.338984
2.460000,0.338609
2.460000,0.338303
2.460000,0.338012
2.470000,0.337680
2.480000,0.337259
2.480000,0.336717
2.480000,0.336036
2.490000,0.335220
2.500000,0.334288
2.500000,0.333275
2.500000,0.332222
2.510000,0.331174
2.520000,0.330168
2.520000,0.329234
2.520000,0.328388
2.530000,0.327628
2.540000,0.326939
2.540000,0.326293
2.540000,0.325653
2.550000,0.324982
2.560000,0.324245
2.560000,0.323416
2.560000,0.322480
2.570000,0.321438
2.580000,0.320303
2.580000,0.319101
2.580000,0.317866
2.590000,0.316634
2.600000,0.315441
2.600000,0.314313
2.600000,0.313269
2.610000,0.312311
2.620000,0.311433
2.620000,0.310612
2.620000,0.309823
2.630000,0.309032
2.640000,0.308211
2.640000,0.307333
2.650000,0.306383
2.650000,0.305353
2.660000,0.304248
2.660000,0.303079
2.670000,0.301866
2.670000,0.300628
2.680000,0.299385
2.680000,0.298153
2.690000,0.296943
2.690000,0.295758
2.690000,0.294599
2.700000,0.293464
2.710000,0.292350
2.710000,0.291261
2.710000,0.290205
2.720000,0.289198
2.730000,0.288264
2.730000,0.287434
2.730000,0.286743
2.740000,0.286227
2.750000,0.285921
2.750000,0.285855
2.750000,0.286050
2.760000,0.286522
2.770000,0.287278
2.770000,0.288316
2.770000,0.289629
2.780000,0.291205
2.790000,0.293028
2.790000,0.295079
2.790000,0.297336
2.800000,0.299772
2.810000,0.302357
2.810000,0.305056
2.810000,0.307830
2.820000,0.310635
2.830000,0.313427
2.830000,0.316161
2.830000,0.318795
2.840000,0.321293
2.850000,0.323630
2.850000,0.325786
2.850000,0.327755
2.860000,0.329535
2.870000,0.331132
2.870000,0.332554
2.880000,0.333803
2.880000,0.334881
2.890000,0.335775
2.890000,0.336467
2.900000,0.336925
2.900000,0.337113
2.910000,0.336986
2.910000,0.336501
2.920000,0.335617
2.920000,0.334302
2.930000,0.332535
2.930000,0.330310
2.940000,0.327636
2.940000,0.324535
2.940000,0.321045
2.950000,0.317217
2.960000,0.313107
2.960000,0.308779
2.960000,0.304299
2.970000,0.299734
2.980000,0.295146
2.980000,0.290593
2.980000,0.286126
2.990000,0.281788
3.000000,0.277612
3.000000,0.273622
3.000000,0.269833
3.010000,0.266251
3.020000,0.262873
3.020000,0.259688
3.020000,0.256682
3.030000,0.253838
3.040000,0.251134
3.040000,0.248552
3.040000,0.246073
3.050000,0.243683
3.060000,0.241369
3.060000,0.239122
3.060000,0.236934
3.070000,0.234800
3.080000,0.232714
3.080000,0.230670
3.080000,0.228662
3.090000,0.226680
3.100000,0.224715
3.100000,0.222758
3.100000,0.220800
3.110000,0.218835
3.120000,0.216859
3.120000,0.214875
3.120000,0.212888
3.130000,0.210912
3.140000,0.208962
3.140000,0.207060
3.150000,0.205229
3.150000,0.203490
3.160000,0.201866
3.160000,0.200374
3.170000,0.199024
3.170000,0.197823
3.180000,0.196768
3.180000,0.195851
3.190000,0.195058
3.190000,0.194370
3.200000,0.193767
3.200000,0.193226
3.210000,0.192728
3.210000,0.192254
3.210000,0.191788
3.220000,0.191319
3.230000,0.190836
3.230000,0.190332
3.230000,0.189801
3.240000,0.189237
3.250000,0.188635
3.250000,0.187989
3.250000,0.187293
3.260000,0.186544
3.270000,0.185739
3.270000,0.184877
3.270000,0.183962
3.280000,0.183000
3.290000,0.181999
3.290000,0.180971
3.290000,0.179927
3.300000,0.178878
3.310000,0.177832
3.310000,0.176794
3.310000,0.175766
3.320000,0.174747
3.330000,0.173731
3.330000,0.172715
3.330000,0.171693
3.340000,0.170663
3.350000,0.169627
3.350000,0.168590
3.350000,0.167562
3.360000,0.166556
3.370000,0.165585
3.370000,0.164666
3.380000,0.163809
3.380000,0.163024
3.390000,0.162315
3.390000,0.161680
3.400000,0.161113
3.400000,0.160603
3.410000,0.160137
3.410000,0.159699
3.420000,0.159276
3.420000,0.158854
3.430000,0.158423
3.430000,0.157975
3.440000,0.157504
3.440000,0.157009
3.450000,0.156489
3.450000,0.155945
3.460000,0.155381
3.460000,0.154798
3.460000,0.154201
3.470000,0.153596
3.480000,0.152985
3.480000,0.152376
3.480000,0.151773
3.490000,0.151183
3.500000,0.150609
3.500000,0.150056
3.500000,0.149526
3.510000,0.149022
3.520000,0.148542
3.520000,0.148086
3.520000,0.147653
3.530000,0.147238
3.540000,0.146841
3.540000,0.146458
3.540000,0.146088
3.550000,0.145728
3.560000,0.145378
3.560000,0.145035
3.560000,0.144698
3.570000,0.144365
3.580000,0.144033
3.580000,0.143701
3.580000,0.143365
3.590000,0.143026
3.600000,0.142682
3.600000,0.142333
3.600000,0.141981
3.610000,0.141626
3.620000,0.141268
3.620000,0.140908
3.620000,0.140543
3.630000,0.140171
3.640000,0.139787
3.640000,0.139384
3.650000,0.138956
3.650000,0.138497
3.660000,0.138002
3.660000,0.137470
3.670000,0.136901
3.670000,0.136297
3.680000,0.135666
3.680000,0.135016
3.690000,0.134354
3.690000,0.133692
3.700000,0.133035
3.700000,0.132392
3.710000,0.131767
3.710000,0.131161
3.710000,0.130575
3.720000,0.130009
3.730000,0.129461
3.730000,0.128930
3.730000,0.128415
3.740000,0.127918
3.750000,0.127438
3.750000,0.126978
3.750000,0.126539
3.760000,0.126124
3.770000,0.125735
3.770000,0.125372
3.770000,0.125036
3.780000,0.124725
3.790000,0.124439
3.790000,0.124176
3.790000,0.123932
3.800000,0.123703
3.810000,0.123485
3.810000,0.123271
3.810000,0.123052
3.820000,0.122820
3.830000,0.122565
3.830000,0.122274
3.830000,0.121938
3.840000,0.121546
3.850000,0.121092
3.850000,0.120569
3.850000,0.119976
3.860000,0.119313
3.870000,0.118587
3.870000,0.117802
3.880000,0.116968
3.880000,0.116094
3.890000,0.115187
3.890000,0.114257
3.900000,0.113308
3.900000,0.112345
3.910000,0.111371
3.910000,0.110387
3.920000,0.109393
3.920000,0.108388
3.930000,0.107372
3.930000,0.106344
3.940000,0.105303
3.940000,0.104249
3.950000,0.103180
3.950000,0.102096
3.960000,0.100996
3.960000,0.099878
3.970000,0.098741
3.970000,0.097586
3.980000,0.096412
3.980000,0.095222
3.980000,0.094018
3.990000,0.092803
4.000000,0.091582
4.000000,0.090360
4.000000,0.089143
4.010000,0.087935
4.010000,0.086742
4.020000,0.085568
4.030000,0.084417
4.030000,0.083292
4.040000,0.082196
4.040000,0.081132
4.040000,0.080103
4.050000,0.079112
4.050000,0.078160
4.060000,0.077251
4.070000,0.076384
4.070000,0.075558
4.080000,0.074772
4.080000,0.074023
4.080000,0.073306
4.090000,0.072616
4.090000,0.071948
4.100000,0.071297
4.110000,0.070660
4.110000,0.070032
4.120000,0.069411
4.120000,0.068798
4.120000,0.068190
4.130000,0.067588
4.130000,0.066992
4.140000,0.066400
4.150000,0.065811
4.150000,0.065225
4.160000,0.064639
4.160000,0.064051
4.170000,0.063461
4.170000,0.062867
4.170000,0.062271
4.180000,0.061673
4.190000,0.061075
4.190000,0.060479
4.200000,0.059888
4.200000,0.059305
4.210000,0.058731
4.210000,0.058168
4.210000,0.057618
4.220000,0.057081
4.220000,0.056558
4.230000,0.056052
4.240000,0.055563
4.240000,0.055095
4.250000,0.054648
4.250000,0.054224
4.250000,0.053825
4.260000,0.053451
4.260000,0.053101
4.270000,0.052774
4.280000,0.052467
4.280000,0.052177
4.290000,0.051899
4.290000,0.051631
4.290000,0.051370
4.300000,0.051114
4.300000,0.050863
4.310000,0.050617
4.320000,0.050378
4.320000,0.050148
4.330000,0.049927
4.330000,0.049719
4.330000,0.049525
4.340000,0.049345
4.340000,0.049180
4.350000,0.049030
4.360000,0.048893
4.360000,0.048770
4.370000,0.048658
4.370000,0.048556
4.380000,0.048463
4.380000,0.048377
4.380000,0.048294
4.390000,0.048211
4.400000,0.048126
4.400000,0.048034
4.410000,0.047932
4.410000,0.047815
4.420000,0.047679
4.420000,0.047522
4.420000,0.047343
4.430000,0.047139
4.440000,0.046910
4.440000,0.046657
4.450000,0.046381
4.450000,0.046082
4.460000,0.045763
4.460000,0.045424
4.460000,0.045068
4.470000,0.044695
4.480000,0.044307
4.480000,0.043906
4.490000,0.043494
4.490000,0.043073
4.500000,0.042646
4.500000,0.042214
4.500000,0.041782
4.510000,0.041349
4.510000,0.040919
4.520000,0.040492
4.530000,0.040070
4.530000,0.039652
4.540000,0.039239
4.540000,0.038831
4.540000,0.038430
4.550000,0.038035
4.550000,0.037647
4.560000,0.037267
4.570000,0.036895
4.570000,0.036531
4.580000,0.036177
4.580000,0.035831
4.580000,0.035493
4.590000,0.035163
4.590000,0.034841
4.600000,0.034527
4.610000,0.034220
4.610000,0.033924
4.620000,0.033638
4.620000,0.033364
4.620000,0.033105
4.630000,0.032861
4.630000,0.032632
4.640000,0.032421
4.650000,0.032224
4.650000,0.032043
4.660000,0.031874
4.660000,0.031717
4.670000,0.031569
4.670000,0.031431
4.670000,0.031300
4.680000,0.031177
4.690000,0.031062
4.690000,0.030954
4.700000,0.030855
4.700000,0.030765
4.710000,0.030683
4.710000,0.030609
4.710000,0.030542
4.720000,0.030482
4.730000,0.030426
4.730000,0.030376
4.740000,0.030331
4.740000,0.030291
4.750000,0.030256
4.750000,0.030228
4.750000,0.030208
4.760000,0.030195
4.760000,0.030192
4.770000,0.030197
4.780000,0.030211
4.780000,0.030233
4.790000,0.030262
4.790000,0.030299
4.790000,0.030341
4.800000,0.030389
4.800000,0.030441
4.810000,0.030498
4.820000,0.030558
4.820000,0.030620
4.830000,0.030685
4.830000,0.030749
4.830000,0.030813
4.840000,0.030875
4.840000,0.030933
4.850000,0.030988
4.860000,0.031038
4.860000,0.031084
4.870000,0.031127
4.870000,0.031168
4.880000,0.031207
4.880000,0.031245
4.880000,0.031281
4.890000,0.031317
4.900000,0.031351
4.900000,0.031382
4.910000,0.031409
4.910000,0.031431
4.920000,0.031449
4.920000,0.031462
4.920000,0.031471
4.930000,0.031478
4.940000,0.031484
4.940000,0.031492
4.950000,0.031501
4.950000,0.031514
4.960000,0.031530
4.960000,0.031549
4.960000,0.031568
4.970000,0.031586
4.980000,0.031602
4.980000,0.031613
4.990000,0.031618
4.990000,0.031617
5.000000,0.031610
5.000000,0.031597
5.000000,0.031580
5.010000,0.031560
5.010000,0.031538
5.020000,0.031515
5.030000,0.031492
5.030000,0.031471
5.040000,0.031451
5.040000,0.031434
5.040000,0.031421
5.050000,0.031413
5.050000,0.031411
5.060000,0.031417
5.070000,0.031433
5.070000,0.031461
5.080000,0.031499
5.080000,0.031550
5.080000,0.031613
5.090000,0.031687
5.090000,0.031770
5.100000,0.031863
5.110000,0.031964
5.110000,0.032072
5.120000,0.032187
5.120000,0.032309
5.120000,0.032437
5.130000,0.032572
5.130000,0.032713
5.140000,0.032859
5.150000,0.033007
5.150000,0.033157
5.160000,0.033304
5.160000,0.033448
5.170000,0.033586
5.170000,0.033716
5.170000,0.033838
5.180000,0.033951
5.190000,0.034058
5.190000,0.034158
5.200000,0.034253
5.200000,0.034346
5.210000,0.034438
5.210000,0.034530
5.210000,0.034623
5.220000,0.034717
5.230000,0.034812
5.230000,0.034909
5.240000,0.035009
5.240000,0.035111
5.250000,0.035218
5.250000,0.035330
5.250000,0.035448
5.260000,0.035574
5.260000,0.035707
5.270000,0.035848
5.280000,0.035995
5.280000,0.036146
5.290000,0.036300
5.290000,0.036454
5.290000,0.036605
5.300000,0.036752
5.300000,0.036892
5.310000,0.037025
5.320000,0.037149
5.320000,0.037263
5.330000,0.037367
5.330000,0.037460
5.330000,0.037543
5.340000,0.037613
5.340000,0.037670
5.350000,0.037715
5.360000,0.037745
5.360000,0.037762
5.370000,0.037764
5.370000,0.037754
5.380000,0.037731
5.380000,0.037697
5.380000,0.037651
5.390000,0.037596
5.400000,0.037532
5.400000,0.037460
5.410000,0.037380
5.410000,0.037294
5.420000,0.037203
5.420000,0.037108
5.420000,0.037013
5.430000,0.036919
5.440000,0.036830
5.440000,0.036748
5.450000,0.036675
5.450000,0.036612
5.460000,0.036562
5.460000,0.036522
5.460000,0.036493
5.470000,0.036472
5.480000,0.036457
5.480000,0.036445
5.490000,0.036436
5.490000,0.036426
5.500000,0.036417
5.500000,0.036406
5.500000,0.036396
5.510000,0.036387
5.510000,0.036379
5.520000,0.036374
5.530000,0.036371
5.530000,0.036372
5.540000,0.036375
5.540000,0.036381
5.540000,0.036389
5.550000,0.036398
5.550000,0.036408
5.560000,0.036419
5.570000,0.036430
5.570000,0.036442
5.580000,0.036453
5.580000,0.036463
5.580000,0.036473
5.590000,0.036480
5.590000,0.036485
5.600000,0.036488
5.610000,0.036487
5.610000,0.036483
5.620000,0.036478
5.620000,0.036470
5.620000,0.036463
5.630000,0.036457
5.630000,0.036453
5.640000,0.036452
5.650000,0.036453
5.650000,0.036456
5.660000,0.036459
5.660000,0.036461
5.670000,0.036460
5.670000,0.036452
5.670000,0.036436
5.680000,0.036411
5.690000,0.036375
5.690000,0.036327
5.700000,0.036267
5.700000,0.036195
5.710000,0.036110
5.710000,0.036014
5.710000,0.035907
5.720000,0.035789
5.730000,0.035661
5.730000,0.035523
5.740000,0.035376
5.740000,0.035223
5.750000,0.035063
5.750000,0.034899
5.750000,0.034731
5.760000,0.034562
5.760000,0.034391
5.770000,0.034220
5.780000,0.034048
5.780000,0.033875
5.790000,0.033701
5.790000,0.033526
5.790000,0.033350
5.800000,0.033173
5.800000,0.032997
5.810000,0.032824
5.820000,0.032654
5.820000,0.032489
5.830000,0.032332
5.830000,0.032183
5.830000,0.032044
5.840000,0.031913
5.840000,0.031791
5.850000,0.031678
5.860000,0.031572
5.860000,0.031473
5.870000,0.031379
5.870000,0.031292
5.880000,0.031209
5.880000,0.031131
5.880000,0.031059
5.890000,0.030991
5.900000,0.030928
5.900000,0.030869
5.910000,0.030814
5.910000,0.030760
5.920000,0.030709
5.920000,0.030658
5.920000,0.030607
5.930000,0.030555
5.940000,0.030504
5.940000,0.030451
5.950000,0.030398
5.950000,0.030343
5.960000,0.030286
5.960000,0.030226
5.960000,0.030162
5.970000,0.030092
5.980000,0.030015
5.980000,0.029931
5.990000,0.029838
5.990000,0.029737
6.000000,0.029630
6.000000,0.029517
6.000000,0.029401
6.010000,0.029283
6.020000,0.029165
6.020000,0.029049
6.030000,0.028936
6.030000,0.028825
6.040000,0.028717
6.040000,0.028611
6.040000,0.028508
6.050000,0.028406
6.050000,0.028306
6.060000,0.028207
6.070000,0.028112
6.070000,0.028021
6.080000,0.027934
6.080000,0.027854
6.080000,0.027779
6.090000,0.027712
6.090000,0.027651
6.100000,0.027597
6.110000,0.027549
6.110000,0.027506
6.120000,0.027468
6.120000,0.027435
6.120000,0.027407
6.130000,0.027384
6.130000,0.027365
6.140000,0.027352
6.150000,0.027343
6.150000,0.027339
6.160000,0.027337
6.160000,0.027338
6.170000,0.027341
6.170000,0.027343
6.170000,0.027345
6.180000,0.027347
6.190000,0.027347
6.190000,0.027346
6.200000,0.027345
6.200000,0.027343
6.210000,0.027342
6.210000,0.027339
6.210000,0.027336
6.220000,0.027332
6.230000,0.027326
6.230000,0.027316
6.240000,0.027305
6.240000,0.027290
6.250000,0.027274
6.250000,0.027258
6.250000,0.027244
6.260000,0.027233
6.270000,0.027229
6.270000,0.027233
6.280000,0.027247
6.280000,0.027272
6.290000,0.027310
6.290000,0.027361
6.290000,0.027425
6.300000,0.027503
6.300000,0.027595
6.310000,0.027702
6.320000,0.027823
6.320000,0.027959
6.330000,0.028112
6.330000,0.028280
6.330000,0.028464
6.340000,0.028665
6.340000,0.028881
6.350000,0.029112
6.360000,0.029357
6.360000,0.029616
6.370000,0.029888
6.370000,0.030173
6.380000,0.030471
6.380000,0.030782
6.380000,0.031106
6.390000,0.031443
6.400000,0.031791
6.400000,0.032149
6.410000,0.032516
6.410000,0.032889
6.420000,0.033264
6.420000,0.033639
6.420000,0.034011
6.430000,0.034377
6.440000,0.034733
6.440000,0.035076
6.450000,0.035406
6.450000,0.035720
6.460000,0.036015
6.460000,0.036292
6.460000,0.036549
6.470000,0.036784
6.480000,0.036999
6.480000,0.037191
6.490000,0.037362
6.490000,0.037512
6.500000,0.037642
6.500000,0.037753
6.500000,0.037846
6.510000,0.037924
6.520000,0.037986
6.520000,0.038035
6.530000,0.038069
6.530000,0.038089
6.540000,0.038095
6.540000,0.038084
6.540000,0.038058
6.550000,0.038013
6.550000,0.037951
6.560000,0.037870
6.570000,0.037771
6.570000,0.037655
6.580000,0.037520
6.580000,0.037368
6.580000,0.037200
6.590000,0.037015
6.590000,0.036813
6.600000,0.036594
6.610000,0.036359
6.610000,0.036106
6.620000,0.035838
6.620000,0.035554
6.620000,0.035256
6.630000,0.034945
6.630000,0.034623
6.640000,0.034292
6.650000,0.033955
6.650000,0.033612
6.660000,0.033265
6.660000,0.032916
6.670000,0.032566
6.670000,0.032214
6.670000,0.031863
6.680000,0.031512
6.690000,0.031162
6.690000,0.030815
6.700000,0.030470
6.700000,0.030128
6.710000,0.029790
6.710000,0.029455
6.710000,0.029124
6.720000,0.028797
6.730000,0.028474
6.730000,0.028153
6.740000,0.027837
6.740000,0.027524
6.750000,0.027216
6.750000,0.026914
6.750000,0.026620
6.760000,0.026333
6.770000,0.026056
6.770000,0.025789
6.780000,0.025531
6.780000,0.025284
6.790000,0.025045
6.790000,0.024814
6.790000,0.024590
6.800000,0.024371
6.800000,0.024157
6.810000,0.023948
6.820000,0.023742
6.820000,0.023540
6.830000,0.023342
6.830000,0.023148
6.830000,0.022958
6.840000,0.022771
6.840000,0.022587
6.850000,0.022406
6.860000,0.022225
6.860000,0.022045
6.870000,0.021866
6.870000,0.021686
6.880000,0.021506
6.880000,0.021327
6.880000,0.021149
6.890000,0.020973
6.900000,0.020799
6.900000,0.020629
6.910000,0.020461
6.910000,0.020296
6.920000,0.020133
6.920000,0.019973
6.920000,0.019814
6.930000,0.019656
6.940000,0.019499
6.940000,0.019343
6.950000,0.019189
6.950000,0.019036
6.960000,0.018886
6.960000,0.018739
6.960000,0.018594
6.970000,0.018453
6.980000,0.018314
6.980000,0.018179
6.990000,0.018046
6.990000,0.017915
7.000000,0.017788
7.000000,0.017665
7.000000,0.017546
7.010000,0.017432
7.020000,0.017324
7.020000,0.017222
7.030000,0.017127
7.030000,0.017039
7.040000,0.016958
7.040000,0.016881
7.040000,0.016810
7.050000,0.016743
7.050000,0.016679
7.060000,0.016618
7.070000,0.016560
7.070000,0.016505
7.080000,0.016453
7.080000,0.016404
7.080000,0.016359
7.090000,0.016318
7.090000,0.016280
7.100000,0.016244
7.110000,0.016212
7.110000,0.016182
7.120000,0.016155
7.120000,0.016130
7.120000,0.016110
7.130000,0.016094
7.130000,0.016083
7.140000,0.016079
7.150000,0.016083
7.150000,0.016095
7.160000,0.016115
7.160000,0.016142
7.170000,0.016177
7.170000,0.016218
7.170000,0.016263
7.180000,0.016313
7.190000,0.016367
7.190000,0.016424
7.200000,0.016484
7.200000,0.016547
7.210000,0.016613
7.210000,0.016682
7.210000,0.016754
7.220000,0.016828
7.230000,0.016904
7.230000,0.016981
7.240000,0.017058
7.240000,0.017133
7.250000,0.017208
7.250000,0.017280
7.250000,0.017351
7.260000,0.017420
7.270000,0.017487
7.270000,0.017553
7.280000,0.017619
7.280000,0.017683
7.290000,0.017747
7.290000,0.017809
7.290000,0.017870
7.300000,0.017929
7.300000,0.017988
7.310000,0.018045
7.320000,0.018101
7.320000,0.018157
7.330000,0.018213
7.330000,0.018269
7.330000,0.018326
7.340000,0.018382
7.340000,0.018438
7.350000,0.018492
7.360000,0.018542
7.360000,0.018586
7.370000,0.018625
7.370000,0.018656
7.380000,0.018678
7.380000,0.018692
7.380000,0.018698
7.390000,0.018695
7.400000,0.018684
7.400000,0.018665
7.410000,0.018638
7.410000,0.018604
7.420000,0.018561
7.420000,0.018510
7.420000,0.018451
7.430000,0.018382
7.440000,0.018305
7.440000,0.018219
7.450000,0.018125
7.450000,0.018024
7.460000,0.017916
7.460000,0.017803
7.460000,0.017684
7.470000,0.017560
7.480000,0.017430
7.480000,0.017296
7.490000,0.017157
7.490000,0.017013
7.500000,0.016863
7.500000,0.016709
7.500000,0.016551
7.510000,0.016390
7.520000,0.016226
7.520000,0.016061
7.530000,0.015895
7.530000,0.015728
7.540000,0.015562
7.540000,0.015395
7.540000,0.015227
7.550000,0.015059
7.550000,0.014890
7.560000,0.014721
7.570000,0.014551
7.570000,0.014382
7.580000,0.014213
7.580000,0.014046
7.580000,0.013882
7.590000,0.013720
7.590000,0.013562
7.600000,0.013405
7.610000,0.013252
7.610000,0.013100
7.620000,0.012949
7.620000,0.012800
7.620000,0.012652
7.630000,0.012504
7.630000,0.012357
7.640000,0.012212
7.650000,0.012068
7.650000,0.011926
7.660000,0.011786
7.660000,0.011646
7.670000,0.011507
7.670000,0.011368
7.670000,0.011229
7.680000,0.011089
7.690000,0.010947
7.690000,0.010804
7.700000,0.010661
7.700000,0.010517
7.710000,0.010373
7.710000,0.010230
7.710000,0.010088
7.720000,0.009948
7.730000,0.009808
7.730000,0.009670
7.740000,0.009532
7.740000,0.009394
7.750000,0.009256
7.750000,0.009119
7.750000,0.008982
7.760000,0.008846
7.770000,0.008711
7.770000,0.008579
7.780000,0.008449
7.780000,0.008323
7.790000,0.008200
7.790000,0.008080
7.790000,0.007963
7.800000,0.007849
7.810000,0.007736
7.810000,0.007626
7.820000,0.007518
7.820000,0.007412
7.830000,0.007309
7.830000,0.007210
7.830000,0.007114
7.840000,0.007022
7.840000,0.006934
7.850000,0.006849
7.860000,0.006768
7.860000,0.006689
7.870000,0.006613
7.870000,0.006539
7.880000,0.006466
7.880000,0.006396
7.880000,0.006327
7.890000,0.006262
7.900000,0.006201
7.900000,0.006143
7.910000,0.006089
7.910000,0.006039
7.920000,0.005993
7.920000,0.005950
7.920000,0.005910
7.930000,0.005872
7.940000,0.005836
7.940000,0.005801
7.950000,0.005768
7.950000,0.005737
7.960000,0.005708
7.960000,0.005682
7.960000,0.005659
7.970000,0.005638
7.980000,0.005619
7.980000,0.005602
7.990000,0.005586
7.990000,0.005569
8.000000,0.005552
8.000000,0.005533
8.010000,0.005514
8.010000,0.005492
8.020000,0.005470
8.020000,0.005447
8.030000,0.005423
8.030000,0.005399
8.040000,0.005375
8.040000,0.005351
8.040000,0.005326
8.050000,0.005301
8.050000,0.005275
8.060000,0.005248
8.060000,0.005221
8.070000,0.005193
8.070000,0.005165
8.080000,0.005137
8.090000,0.005110
8.090000,0.005084
8.100000,0.005059
8.100000,0.005034
8.110000,0.005010
8.110000,0.004985
8.120000,0.004960
8.120000,0.004933
8.120000,0.004905
8.130000,0.004876
8.130000,0.004845
8.140000,0.004814
8.140000,0.004782
8.150000,0.004751
8.150000,0.004720
8.160000,0.004690
8.170000,0.004661
8.170000,0.004632
8.180000,0.004604
8.180000,0.004575
8.190000,0.004545
8.190000,0.004515
8.200000,0.004485
8.200000,0.004455
8.210000,0.004425
8.210000,0.004397
8.210000,0.004369
8.220000,0.004344
8.220000,0.004319
8.230000,0.004296
8.230000,0.004273
8.240000,0.004250
8.250000,0.004226
8.250000,0.004202
8.260000,0.004177
8.260000,0.004152
8.270000,0.004126
8.270000,0.004100
8.280000,0.004075
8.280000,0.004051
8.290000,0.004028
8.290000,0.004005
8.290000,0.003983
8.300000,0.003961
8.300000,0.003938
8.310000,0.003914
8.310000,0.003889
8.320000,0.003863
8.320000,0.003836
8.330000,0.003809
8.340000,0.003782
8.340000,0.003755
8.350000,0.003728
8.350000,0.003702
8.360000,0.003676
8.360000,0.003650
8.370000,0.003623
8.370000,0.003596
8.380000,0.003567
8.380000,0.003538
8.380000,0.003508
8.390000,0.003479
8.390000,0.003450
8.400000,0.003422
8.400000,0.003395
8.410000,0.003370
8.420000,0.003346
8.420000,0.003322
8.430000,0.003299
8.430000,0.003275
8.440000,0.003251
8.440000,0.003226
8.450000,0.003200
8.450000,0.003174
8.460000,0.003148
8.460000,0.003122
8.460000,0.003096
8.470000,0.003071
8.470000,0.003047
8.480000,0.003024
8.480000,0.003000
8.490000,0.002977
8.500000,0.002953
8.500000,0.002928
8.510000,0.002902
8.510000,0.002876
8.520000,0.002849
8.520000,0.002823
8.530000,0.002797
8.530000,0.002772
8.540000,0.002748
8.540000,0.002725
8.540000,0.002702
8.550000,0.002679
8.550000,0.002655
8.560000,0.002630
8.560000,0.002603
8.570000,0.002576
8.580000,0.002548
8.580000,0.002519
8.590000,0.002490
8.590000,0.002462
8.600000,0.002434
8.600000,0.002408
8.610000,0.002382
8.610000,0.002357
8.620000,0.002332
8.620000,0.002307
8.620000,0.002282
8.630000,0.002258
8.630000,0.002233
8.640000,0.002209
8.640000,0.002186
8.650000,0.002164
8.650000,0.002145
8.660000,0.002127
8.670000,0.002110
8.670000,0.002095
8.680000,0.002081
8.680000,0.002067
8.690000,0.002053
8.690000,0.002039
8.700000,0.002024
8.700000,0.002009
8.710000,0.001994
8.710000,0.001980
8.710000,0.001966
8.720000,0.001954
8.720000,0.001943
8.730000,0.001932
8.730000,0.001922
8.740000,0.001912
8.750000,0.001902
8.750000,0.001891
8.760000,0.001878
8.760000,0.001865
8.770000,0.001851
8.770000,0.001837
8.780000,0.001823
8.780000,0.001809
8.790000,0.001795
8.790000,0.001782
8.790000,0.001769
8.800000,0.001756
8.800000,0.001742
8.810000,0.001727
8.810000,0.001711
8.820000,0.001694
8.830000,0.001677
8.830000,0.001659
8.840000,0.001642
8.840000,0.001625
8.850000,0.001609
8.850000,0.001594
8.860000,0.001580
8.860000,0.001567
8.870000,0.001554
8.870000,0.001540
8.880000,0.001527
8.880000,0.001512
8.880000,0.001498
8.890000,0.001483
8.890000,0.001469
8.900000,0.001455
8.900000,0.001443
8.910000,0.001432
8.920000,0.001422
8.920000,0.001413
8.930000,0.001404
8.930000,0.001396
8.940000,0.001387
8.940000,0.001377
8.950000,0.001367
8.950000,0.001355
8.960000,0.001344
8.960000,0.001332
8.960000,0.001320
8.970000,0.001309
8.970000,0.001298
8.980000,0.001288
8.980000,0.001277
8.990000,0.001266
9.000000,0.001254
9.000000,0.001241
9.010000,0.001226
9.010000,0.001210
9.020000,0.001193
9.020000,0.001176
9.030000,0.001158
9.030000,0.001140
9.040000,0.001123
9.040000,0.001107
9.040000,0.001090
9.050000,0.001074
9.050000,0.001058
9.060000,0.001041
9.060000,0.001024
9.070000,0.001006
9.080000,0.000988
9.080000,0.000970
9.090000,0.000952
9.090000,0.000935
9.100000,0.000919
9.100000,0.000905
9.110000,0.000891
9.110000,0.000879
9.120000,0.000867
9.120000,0.000855
9.120000,0.000843
9.130000,0.000830
9.130000,0.000817
9.140000,0.000804
9.140000,0.000790
9.150000,0.000777
9.150000,0.000765
9.160000,0.000753
9.170000,0.000743
9.170000,0.000733
9.180000,0.000724
9.180000,0.000715
9.190000,0.000705
9.190000,0.000695
9.200000,0.000684
9.200000,0.000673
9.210000,0.000662
9.210000,0.000651
9.210000,0.000640
9.220000,0.000631
9.220000,0.000623
9.230000,0.000616
9.230000,0.000610
9.240000,0.000604
9.250000,0.000599
9.250000,0.000593
9.260000,0.000587
9.260000,0.000581
9.270000,0.000574
9.270000,0.000567
9.280000,0.000560
9.280000,0.000554
9.290000,0.000549
9.290000,0.000544
9.290000,0.000541
9.300000,0.000537
9.300000,0.000534
9.310000,0.000530
9.310000,0.000525
9.320000,0.000520
9.330000,0.000513
9.330000,0.000507
9.340000,0.000501
9.340000,0.000495
9.350000,0.000490
9.350000,0.000486
9.360000,0.000483
9.360000,0.000481
9.370000,0.000480
9.370000,0.000478
9.380000,0.000476
9.380000,0.000473
9.380000,0.000470
9.390000,0.000467
9.390000,0.000464
9.400000,0.000460
9.400000,0.000458
9.410000,0.000456
9.420000,0.000455
9.420000,0.000455
9.430000,0.000455
9.430000,0.000455
9.440000,0.000455
9.440000,0.000454
9.450000,0.000453
9.450000,0.000450
9.460000,0.000448
9.460000,0.000445
9.460000,0.000443
9.470000,0.000441
9.470000,0.000440
9.480000,0.000440
9.480000,0.000440
9.490000,0.000441
9.500000,0.000442
9.500000,0.000442
9.510000,0.000441
9.510000,0.000440
9.520000,0.000438
9.520000,0.000436
9.530000,0.000434
9.530000,0.000432
9.540000,0.000431
9.540000,0.000432
9.540000,0.000433
9.550000,0.000435
9.550000,0.000437
9.560000,0.000438
9.560000,0.000440
9.570000,0.000441
9.580000,0.000441
9.580000,0.000442
9.590000,0.000442
9.590000,0.000442
9.600000,0.000444
9.600000,0.000446
9.610000,0.000448
9.610000,0.000452
9.620000,0.000455
9.620000,0.000458
9.620000,0.000461
9.630000,0.000463
9.630000,0.000463
9.640000,0.000463
9.640000,0.000462
9.650000,0.000461
9.650000,0.000459
9.660000,0.000458
9.670000,0.000458
9.670000,0.000457
9.680000,0.000457
9.680000,0.000457
9.690000,0.000456
9.690000,0.000455
9.700000,0.000452
9.700000,0.000449
9.710000,0.000446
9.710000,0.000442
9.710000,0.000438
9.720000,0.000435
9.720000,0.000432
9.730000,0.000430
9.730000,0.000428
9.740000,0.000425
9.750000,0.000423
9.750000,0.000419
9.760000,0.000414
9.760000,0.000407
9.770000,0.000399
9.770000,0.000389
9.780000,0.000379
9.780000,0.000368
9.790000,0.000357
9.790000,0.000347
9.790000,0.000336
9.800000,0.000325
9.800000,0.000313
9.810000,0.000300
9.810000,0.000287
9.820000,0.000272
9.830000,0.000256
9.830000,0.000239
9.840000,0.000221
9.840000,0.000203
9.850000,0.000185
9.850000,0.000168
9.860000,0.000151
9.860000,0.000134
9.870000,0.000118
9.870000,0.000101
9.880000,0.000084
9.880000,0.000067
9.880000,0.000048
9.890000,0.000030
9.890000,0.000011
9.900000,-0.000008
9.900000,-0.000026
9.910000,-0.000044
9.920000,-0.000060
9.920000,-0.000075
9.930000,-0.000089
9.930000,-0.000102
9.940000,-0.000115
9.940000,-0.000128
9.950000,-0.000142
9.950000,-0.000155
9.960000,-0.000169
9.960000,-0.000183
9.960000,-0.000197
9.970000,-0.000209
9.970000,-0.000221
9.980000,-0.000232
9.980000,-0.000241
9.990000,-0.000251
10.000000,-0.000260
10.000000,-0.000269


==> anc/fig8/lancz_b.csv <==
omega/omega_0,sigma
0.000000,12.378201
0.010000,12.330068
0.010000,12.187887
0.010000,11.958073
0.020000,11.650526
0.030000,11.277622
0.030000,10.853065
0.040000,10.390797
0.040000,9.904080
0.040000,9.404845
0.050000,8.903301
0.060000,8.407780
0.060000,7.924767
0.070000,7.459052
0.070000,7.013947
0.070000,6.591533
0.080000,6.192904
0.090000,5.818390
0.090000,5.467748
0.100000,5.140325
0.100000,4.835187
0.100000,4.551220
0.110000,4.287208
0.120000,4.041891
0.120000,3.814005
0.120000,3.602314
0.130000,3.405628
0.140000,3.222813
0.140000,3.052803
0.140000,2.894603
0.150000,2.747284
0.150000,2.609992
0.160000,2.481934
0.170000,2.362385
0.170000,2.250679
0.180000,2.146204
0.180000,2.048400
0.180000,1.956756
0.190000,1.870803
0.200000,1.790110
0.200000,1.714283
0.210000,1.642962
0.210000,1.575816
0.210000,1.512541
0.220000,1.452861
0.230000,1.396520
0.230000,1.343285
0.240000,1.292943
0.240000,1.245297
0.240000,1.200168
0.250000,1.157388
0.260000,1.116803
0.260000,1.078272
0.270000,1.041662
0.270000,1.006851
0.280000,0.973727
0.280000,0.942185
0.290000,0.912127
0.290000,0.883466
0.290000,0.856118
0.300000,0.830007
0.300000,0.805064
0.310000,0.781221
0.320000,0.758418
0.320000,0.736596
0.330000,0.715703
0.330000,0.695685
0.340000,0.676496
0.340000,0.658090
0.350000,0.640426
0.350000,0.623466
0.350000,0.607172
0.360000,0.591513
0.360000,0.576457
0.370000,0.561976
0.380000,0.548041
0.380000,0.534627
0.390000,0.521710
0.390000,0.509264
0.400000,0.497267
0.400000,0.485698
0.410000,0.474536
0.410000,0.463763
0.420000,0.453360
0.420000,0.443312
0.420000,0.433604
0.430000,0.424222
0.430000,0.415154
0.440000,0.406386
0.450000,0.397906
0.450000,0.389702
0.460000,0.381761
0.460000,0.374073
0.470000,0.366626
0.470000,0.359410
0.480000,0.352415
0.480000,0.345634
0.480000,0.339058
0.490000,0.332680
0.490000,0.326494
0.500000,0.320494
0.510000,0.314673
0.510000,0.309025
0.520000,0.303542
0.520000,0.298219
0.530000,0.293047
0.530000,0.288022
0.540000,0.283138
0.540000,0.278390
0.550000,0.273773
0.550000,0.269284
0.560000,0.264920
0.560000,0.260678
0.570000,0.256554
0.570000,0.252545
0.580000,0.248646
0.580000,0.244854
0.580000,0.241164
0.590000,0.237573
0.590000,0.234077
0.600000,0.230672
0.600000,0.227357
0.610000,0.224129
0.610000,0.220987
0.620000,0.217930
0.620000,0.214955
0.630000,0.212061
0.640000,0.209247
0.640000,0.206508
0.650000,0.203843
0.650000,0.201249
0.660000,0.198724
0.660000,0.196264
0.670000,0.193870
0.670000,0.191539
0.680000,0.189272
0.680000,0.187067
0.690000,0.184925
0.690000,0.182845
0.700000,0.180826
0.700000,0.178866
0.700000,0.176965
0.710000,0.175119
0.710000,0.173327
0.720000,0.171588
0.720000,0.169902
0.730000,0.168267
0.730000,0.166684
0.740000,0.165154
0.740000,0.163676
0.750000,0.162252
0.760000,0.160881
0.760000,0.159563
0.770000,0.158297
0.770000,0.157082
0.780000,0.155918
0.780000,0.154804
0.790000,0.153740
0.790000,0.152727
0.800000,0.151765
0.800000,0.150856
0.810000,0.150001
0.810000,0.149203
0.820000,0.148461
0.820000,0.147779
0.830000,0.147155
0.830000,0.146592
0.830000,0.146090
0.840000,0.145649
0.840000,0.145272
0.850000,0.144961
0.850000,0.144719
0.860000,0.144549
0.860000,0.144455
0.870000,0.144441
0.880000,0.144511
0.880000,0.144669
0.890000,0.144919
0.890000,0.145267
0.900000,0.145715
0.900000,0.146270
0.910000,0.146938
0.910000,0.147724
0.920000,0.148638
0.920000,0.149686
0.930000,0.150877
0.930000,0.152221
0.940000,0.153726
0.940000,0.155401
0.950000,0.157255
0.950000,0.159296
0.960000,0.161532
0.960000,0.163969
0.960000,0.166613
0.970000,0.169468
0.970000,0.172535
0.980000,0.175809
0.980000,0.179286
0.990000,0.182955
0.990000,0.186800
1.000000,0.190806
1.010000,0.194954
1.010000,0.199224
1.020000,0.203601
1.020000,0.208068
1.020000,0.212614
1.030000,0.217231
1.030000,0.221909
1.040000,0.226638
1.040000,0.231406
1.050000,0.236191
1.050000,0.240963
1.060000,0.245685
1.060000,0.250311
1.070000,0.254787
1.070000,0.259064
1.080000,0.263096
1.080000,0.266851
1.090000,0.270314
1.090000,0.273495
1.100000,0.276426
1.100000,0.279163
1.110000,0.281778
1.110000,0.284355
1.120000,0.286976
1.120000,0.289712
1.130000,0.292612
1.140000,0.295696
1.140000,0.298952
1.150000,0.302331
1.150000,0.305754
1.160000,0.309122
1.160000,0.312321
1.170000,0.315241
1.170000,0.317783
1.180000,0.319876
1.180000,0.321482
1.190000,0.322601
1.190000,0.323275
1.200000,0.323580
1.200000,0.323620
1.210000,0.323519
1.210000,0.323404
1.220000,0.323397
1.220000,0.323601
1.230000,0.324088
1.230000,0.324897
1.240000,0.326026
1.240000,0.327436
1.250000,0.329050
1.250000,0.330766
1.260000,0.332464
1.260000,0.334018
1.270000,0.335313
1.270000,0.336250
1.280000,0.336763
1.280000,0.336823
1.280000,0.336441
1.290000,0.335669
1.290000,0.334591
1.300000,0.333316
1.300000,0.331966
1.310000,0.330660
1.310000,0.329500
1.320000,0.328560
1.320000,0.327882
1.330000,0.327464
1.330000,0.327271
1.340000,0.327233
1.340000,0.327264
1.350000,0.327265
1.350000,0.327146
1.360000,0.326832
1.360000,0.326274
1.370000,0.325454
1.380000,0.324384
1.380000,0.323101
1.390000,0.321663
1.390000,0.320135
1.400000,0.318582
1.400000,0.317057
1.410000,0.315597
1.410000,0.314220
1.420000,0.312922
1.420000,0.311684
1.430000,0.310474
1.430000,0.309256
1.440000,0.307997
1.440000,0.306669
1.450000,0.305256
1.450000,0.303752
1.460000,0.302165
1.460000,0.300506
1.470000,0.298795
1.470000,0.297050
1.480000,0.295286
1.480000,0.293515
1.490000,0.291741
1.490000,0.289963
1.500000,0.288177
1.500000,0.286374
1.510000,0.284547
1.510000,0.282688
1.520000,0.280794
1.520000,0.278863
1.530000,0.276896
1.530000,0.274895
1.540000,0.272864
1.540000,0.270808
1.540000,0.268728
1.550000,0.266625
1.550000,0.264499
1.560000,0.262345
1.560000,0.260160
1.570000,0.257934
1.570000,0.255660
1.580000,0.253326
1.580000,0.250920
1.590000,0.248431
1.590000,0.245847
1.600000,0.243160
1.600000,0.240364
1.610000,0.237461
1.610000,0.234458
1.620000,0.231374
1.620000,0.228236
1.630000,0.225079
1.640000,0.221951
1.640000,0.218902
1.650000,0.215992
1.650000,0.213280
1.660000,0.210822
1.660000,0.208674
1.670000,0.206878
1.670000,0.205469
1.680000,0.204466
1.680000,0.203870
1.690000,0.203666
1.690000,0.203817
1.700000,0.204266
1.700000,0.204936
1.710000,0.205733
1.710000,0.206550
1.720000,0.207268
1.720000,0.207767
1.730000,0.207931
1.730000,0.207656
1.740000,0.206860
1.740000,0.205483
1.750000,0.203498
1.750000,0.200910
1.760000,0.197756
1.760000,0.194101
1.770000,0.190031
1.770000,0.185651
1.780000,0.181070
1.780000,0.176394
1.790000,0.171724
1.790000,0.167144
1.790000,0.162724
1.800000,0.158514
1.800000,0.154547
1.810000,0.150844
1.810000,0.147415
1.820000,0.144263
1.820000,0.141387
1.830000,0.138785
1.830000,0.136456
1.840000,0.134399
1.840000,0.132610
1.850000,0.131088
1.850000,0.129827
1.860000,0.128820
1.860000,0.128059
1.870000,0.127533
1.880000,0.127233
1.880000,0.127152
1.890000,0.127285
1.890000,0.127631
1.900000,0.128193
1.900000,0.128976
1.910000,0.129988
1.910000,0.131239
1.920000,0.132736
1.920000,0.134486
1.930000,0.136497
1.930000,0.138773
1.940000,0.141320
1.940000,0.144145
1.950000,0.147256
1.950000,0.150666
1.960000,0.154390
1.960000,0.158442
1.970000,0.162841
1.970000,0.167602
1.980000,0.172734
1.980000,0.178245
1.990000,0.184132
1.990000,0.190389
2.000000,0.197001
2.000000,0.203953
2.000000,0.211224
2.010000,0.218797
2.020000,0.226653
2.020000,0.234779
2.020000,0.243159
2.030000,0.251778
2.040000,0.260615
2.040000,0.269642
2.040000,0.278819
2.050000,0.288093
2.060000,0.297397
2.060000,0.306652
2.060000,0.315774
2.070000,0.324671
2.080000,0.333261
2.080000,0.341468
2.080000,0.349235
2.090000,0.356524
2.100000,0.363318
2.100000,0.369621
2.100000,0.375451
2.110000,0.380838
2.120000,0.385815
2.120000,0.390412
2.120000,0.394651
2.130000,0.398545
2.140000,0.402093
2.140000,0.405290
2.150000,0.408122
2.150000,0.410582
2.160000,0.412665
2.160000,0.414382
2.170000,0.415757
2.170000,0.416828
2.180000,0.417645
2.180000,0.418260
2.190000,0.418728
2.190000,0.419090
2.190000,0.419372
2.200000,0.419578
2.210000,0.419691
2.210000,0.419670
2.210000,0.419458
2.220000,0.418990
2.230000,0.418199
2.230000,0.417031
2.230000,0.415447
2.240000,0.413435
2.250000,0.411009
2.250000,0.408214
2.250000,0.405118
2.260000,0.401809
2.270000,0.398388
2.270000,0.394960
2.270000,0.391628
2.280000,0.388486
2.290000,0.385610
2.290000,0.383063
2.290000,0.380884
2.300000,0.379092
2.310000,0.377685
2.310000,0.376640
2.310000,0.375916
2.320000,0.375452
2.330000,0.375173
2.330000,0.374988
2.330000,0.374798
2.340000,0.374501
2.350000,0.373994
2.350000,0.373185
2.350000,0.371996
2.360000,0.370374
2.370000,0.368290
2.370000,0.365748
2.380000,0.362782
2.380000,0.359456
2.390000,0.355854
2.390000,0.352079
2.400000,0.348242
2.400000,0.344449
2.410000,0.340802
2.410000,0.337382
2.420000,0.334253
2.420000,0.331453
2.430000,0.329000
2.430000,0.326888
2.440000,0.325097
2.440000,0.323591
2.440000,0.322326
2.450000,0.321251
2.460000,0.320315
2.460000,0.319468
2.460000,0.318661
2.470000,0.317850
2.480000,0.316999
2.480000,0.316074
2.480000,0.315051
2.490000,0.313915
2.500000,0.312654
2.500000,0.311270
2.500000,0.309768
2.510000,0.308160
2.520000,0.306465
2.520000,0.304703
2.520000,0.302897
2.530000,0.301067
2.540000,0.299234
2.540000,0.297415
2.540000,0.295624
2.550000,0.293873
2.560000,0.292170
2.560000,0.290519
2.560000,0.288920
2.570000,0.287370
2.580000,0.285861
2.580000,0.284378
2.580000,0.282901
2.590000,0.281401
2.600000,0.279845
2.600000,0.278197
2.600000,0.276417
2.610000,0.274469
2.620000,0.272320
2.620000,0.269948
2.620000,0.267343
2.630000,0.264506
2.640000,0.261456
2.640000,0.258224
2.650000,0.254855
2.650000,0.251403
2.660000,0.247929
2.660000,0.244498
2.670000,0.241178
2.670000,0.238036
2.680000,0.235134
2.680000,0.232533
2.690000,0.230288
2.690000,0.228450
2.690000,0.227062
2.700000,0.226158
2.710000,0.225763
2.710000,0.225891
2.710000,0.226540
2.720000,0.227695
2.730000,0.229324
2.730000,0.231382
2.730000,0.233810
2.740000,0.236539
2.750000,0.239495
2.750000,0.242598
2.750000,0.245773
2.760000,0.248946
2.770000,0.252055
2.770000,0.255041
2.770000,0.257861
2.780000,0.260480
2.790000,0.262875
2.790000,0.265032
2.790000,0.266951
2.800000,0.268639
2.810000,0.270115
2.810000,0.271406
2.810000,0.272549
2.820000,0.273588
2.830000,0.274572
2.830000,0.275554
2.830000,0.276592
2.840000,0.277743
2.850000,0.279067
2.850000,0.280624
2.850000,0.282473
2.860000,0.284675
2.870000,0.287290
2.870000,0.290376
2.880000,0.293985
2.880000,0.298160
2.890000,0.302923
2.890000,0.308272
2.900000,0.314167
2.900000,0.320527
2.910000,0.327221
2.910000,0.334069
2.920000,0.340841
2.920000,0.347275
2.930000,0.353082
2.930000,0.357971
2.940000,0.361667
2.940000,0.363935
2.940000,0.364599
2.950000,0.363554
2.960000,0.360780
2.960000,0.356340
2.960000,0.350372
2.970000,0.343081
2.980000,0.334718
2.980000,0.325558
2.980000,0.315880
2.990000,0.305951
3.000000,0.296004
3.000000,0.286234
3.000000,0.276789
3.010000,0.267774
3.020000,0.259254
3.020000,0.251262
3.020000,0.243809
3.030000,0.236890
3.040000,0.230495
3.040000,0.224607
3.040000,0.219212
3.050000,0.214294
3.060000,0.209840
3.060000,0.205830
3.060000,0.202242
3.070000,0.199051
3.080000,0.196225
3.080000,0.193730
3.080000,0.191531
3.090000,0.189592
3.100000,0.187883
3.100000,0.186377
3.100000,0.185052
3.110000,0.183894
3.120000,0.182894
3.120000,0.182045
3.120000,0.181345
3.130000,0.180793
3.140000,0.180385
3.140000,0.180117
3.150000,0.179985
3.150000,0.179978
3.160000,0.180087
3.160000,0.180300
3.170000,0.180606
3.170000,0.180990
3.180000,0.181444
3.180000,0.181957
3.190000,0.182523
3.190000,0.183139
3.200000,0.183803
3.200000,0.184518
3.210000,0.185290
3.210000,0.186123
3.210000,0.187024
3.220000,0.187996
3.230000,0.189038
3.230000,0.190145
3.230000,0.191304
3.240000,0.192495
3.250000,0.193691
3.250000,0.194860
3.250000,0.195969
3.260000,0.196984
3.270000,0.197876
3.270000,0.198623
3.270000,0.199213
3.280000,0.199648
3.290000,0.199939
3.290000,0.200113
3.290000,0.200205
3.300000,0.200256
3.310000,0.200313
3.310000,0.200420
3.310000,0.200619
3.320000,0.200944
3.330000,0.201418
3.330000,0.202056
3.330000,0.202857
3.340000,0.203811
3.350000,0.204897
3.350000,0.206085
3.350000,0.207339
3.360000,0.208619
3.370000,0.209883
3.370000,0.211089
3.380000,0.212200
3.380000,0.213182
3.390000,0.214011
3.390000,0.214667
3.400000,0.215140
3.400000,0.215430
3.410000,0.215539
3.410000,0.215479
3.420000,0.215265
3.420000,0.214911
3.430000,0.214433
3.430000,0.213848
3.440000,0.213165
3.440000,0.212395
3.450000,0.211543
3.450000,0.210614
3.460000,0.209607
3.460000,0.208524
3.460000,0.207366
3.470000,0.206132
3.480000,0.204825
3.480000,0.203445
3.480000,0.201994
3.490000,0.200475
3.500000,0.198888
3.500000,0.197234
3.500000,0.195514
3.510000,0.193730
3.520000,0.191883
3.520000,0.189975
3.520000,0.188013
3.530000,0.186003
3.540000,0.183953
3.540000,0.181874
3.540000,0.179778
3.550000,0.177677
3.560000,0.175580
3.560000,0.173498
3.560000,0.171439
3.570000,0.169409
3.580000,0.167413
3.580000,0.165453
3.580000,0.163531
3.590000,0.161650
3.600000,0.159809
3.600000,0.158010
3.600000,0.156253
3.610000,0.154535
3.620000,0.152855
3.620000,0.151208
3.620000,0.149591
3.630000,0.147997
3.640000,0.146422
3.640000,0.144863
3.650000,0.143322
3.650000,0.141802
3.660000,0.140316
3.660000,0.138878
3.670000,0.137510
3.670000,0.136239
3.680000,0.135093
3.680000,0.134102
3.690000,0.133291
3.690000,0.132685
3.700000,0.132301
3.700000,0.132149
3.710000,0.132229
3.710000,0.132534
3.710000,0.133047
3.720000,0.133742
3.730000,0.134588
3.730000,0.135547
3.730000,0.136577
3.740000,0.137632
3.750000,0.138667
3.750000,0.139638
3.750000,0.140500
3.760000,0.141218
3.770000,0.141760
3.770000,0.142103
3.770000,0.142234
3.780000,0.142146
3.790000,0.141847
3.790000,0.141351
3.790000,0.140679
3.800000,0.139857
3.810000,0.138915
3.810000,0.137882
3.810000,0.136783
3.820000,0.135637
3.830000,0.134456
3.830000,0.133242
3.830000,0.131990
3.840000,0.130684
3.850000,0.129303
3.850000,0.127822
3.850000,0.126214
3.860000,0.124453
3.870000,0.122517
3.870000,0.120391
3.880000,0.118070
3.880000,0.115556
3.890000,0.112863
3.890000,0.110014
3.900000,0.107040
3.900000,0.103978
3.910000,0.100871
3.910000,0.097760
3.920000,0.094688
3.920000,0.091693
3.930000,0.088808
3.930000,0.086059
3.940000,0.083467
3.940000,0.081043
3.950000,0.078793
3.950000,0.076716
3.960000,0.074808
3.960000,0.073061
3.970000,0.071467
3.970000,0.070016
3.980000,0.068699
3.980000,0.067505
3.980000,0.066428
3.990000,0.065458
4.000000,0.064587
4.000000,0.063807
4.000000,0.063110
4.010000,0.062486
4.010000,0.061928
4.020000,0.061425
4.030000,0.060972
4.030000,0.060560
4.040000,0.060184
4.040000,0.059841
4.040000,0.059527
4.050000,0.059241
4.050000,0.058980
4.060000,0.058744
4.070000,0.058531
4.070000,0.058339
4.080000,0.058166
4.080000,0.058008
4.080000,0.057862
4.090000,0.057724
4.090000,0.057592
4.100000,0.057463
4.110000,0.057334
4.110000,0.057205
4.120000,0.057076
4.120000,0.056946
4.120000,0.056815
4.130000,0.056684
4.130000,0.056551
4.140000,0.056416
4.150000,0.056277
4.150000,0.056133
4.160000,0.055982
4.160000,0.055822
4.170000,0.055650
4.170000,0.055465
4.170000,0.055265
4.180000,0.055050
4.190000,0.054819
4.190000,0.054572
4.200000,0.054310
4.200000,0.054034
4.210000,0.053747
4.210000,0.053451
4.210000,0.053151
4.220000,0.052852
4.220000,0.052557
4.230000,0.052273
4.240000,0.052005
4.240000,0.051758
4.250000,0.051535
4.250000,0.051338
4.250000,0.051170
4.260000,0.051030
4.260000,0.050915
4.270000,0.050823
4.280000,0.050748
4.280000,0.050687
4.290000,0.050633
4.290000,0.050579
4.290000,0.050520
4.300000,0.050449
4.300000,0.050361
4.310000,0.050251
4.320000,0.050115
4.320000,0.049950
4.330000,0.049755
4.330000,0.049530
4.330000,0.049278
4.340000,0.049000
4.340000,0.048703
4.350000,0.048392
4.360000,0.048072
4.360000,0.047750
4.370000,0.047431
4.370000,0.047118
4.380000,0.046814
4.380000,0.046521
4.380000,0.046239
4.390000,0.045969
4.400000,0.045710
4.400000,0.045462
4.410000,0.045225
4.410000,0.045000
4.420000,0.044789
4.420000,0.044594
4.420000,0.044416
4.430000,0.044258
4.440000,0.044120
4.440000,0.044001
4.450000,0.043899
4.450000,0.043811
4.460000,0.043734
4.460000,0.043664
4.460000,0.043597
4.470000,0.043530
4.480000,0.043460
4.480000,0.043388
4.490000,0.043313
4.490000,0.043236
4.500000,0.043161
4.500000,0.043088
4.500000,0.043022
4.510000,0.042962
4.510000,0.042912
4.520000,0.042873
4.530000,0.042846
4.530000,0.042832
4.540000,0.042834
4.540000,0.042853
4.540000,0.042890
4.550000,0.042948
4.550000,0.043028
4.560000,0.043132
4.570000,0.043259
4.570000,0.043410
4.580000,0.043583
4.580000,0.043777
4.580000,0.043989
4.590000,0.044215
4.590000,0.044453
4.600000,0.044697
4.610000,0.044943
4.610000,0.045187
4.620000,0.045422
4.620000,0.045642
4.620000,0.045839
4.630000,0.046005
4.630000,0.046132
4.640000,0.046211
4.650000,0.046235
4.650000,0.046199
4.660000,0.046100
4.660000,0.045936
4.670000,0.045713
4.670000,0.045435
4.670000,0.045113
4.680000,0.044758
4.690000,0.044381
4.690000,0.043997
4.700000,0.043617
4.700000,0.043252
4.710000,0.042908
4.710000,0.042592
4.710000,0.042306
4.720000,0.042050
4.730000,0.041823
4.730000,0.041620
4.740000,0.041438
4.740000,0.041273
4.750000,0.041119
4.750000,0.040972
4.750000,0.040829
4.760000,0.040688
4.760000,0.040545
4.770000,0.040401
4.780000,0.040256
4.780000,0.040113
4.790000,0.039973
4.790000,0.039842
4.790000,0.039723
4.800000,0.039620
4.800000,0.039538
4.810000,0.039478
4.820000,0.039441
4.820000,0.039424
4.830000,0.039421
4.830000,0.039425
4.830000,0.039425
4.840000,0.039408
4.840000,0.039360
4.850000,0.039266
4.860000,0.039115
4.860000,0.038894
4.870000,0.038597
4.870000,0.038220
4.880000,0.037761
4.880000,0.037224
4.880000,0.036618
4.890000,0.035952
4.900000,0.035238
4.900000,0.034492
4.910000,0.033726
4.910000,0.032956
4.920000,0.032194
4.920000,0.031451
4.920000,0.030738
4.930000,0.030061
4.940000,0.029425
4.940000,0.028834
4.950000,0.028289
4.950000,0.027791
4.960000,0.027339
4.960000,0.026933
4.960000,0.026571
4.970000,0.026253
4.980000,0.025978
4.980000,0.025746
4.990000,0.025557
4.990000,0.025410
5.000000,0.025306
5.000000,0.025242
5.000000,0.025219
5.010000,0.025234
5.010000,0.025285
5.020000,0.025369
5.030000,0.025483
5.030000,0.025625
5.040000,0.025791
5.040000,0.025980
5.040000,0.026189
5.050000,0.026417
5.050000,0.026661
5.060000,0.026922
5.070000,0.027198
5.070000,0.027487
5.080000,0.027790
5.080000,0.028105
5.080000,0.028432
5.090000,0.028767
5.090000,0.029112
5.100000,0.029464
5.110000,0.029822
5.110000,0.030186
5.120000,0.030553
5.120000,0.030922
5.120000,0.031291
5.130000,0.031658
5.130000,0.032021
5.140000,0.032377
5.150000,0.032724
5.150000,0.033060
5.160000,0.033384
5.160000,0.033694
5.170000,0.033989
5.170000,0.034270
5.170000,0.034535
5.180000,0.034785
5.190000,0.035018
5.190000,0.035235
5.200000,0.035434
5.200000,0.035614
5.210000,0.035775
5.210000,0.035916
5.210000,0.036037
5.220000,0.036140
5.230000,0.036226
5.230000,0.036300
5.240000,0.036364
5.240000,0.036423
5.250000,0.036483
5.250000,0.036547
5.250000,0.036620
5.260000,0.036704
5.260000,0.036801
5.270000,0.036913
5.280000,0.037041
5.280000,0.037184
5.290000,0.037343
5.290000,0.037518
5.290000,0.037709
5.300000,0.037915
5.300000,0.038138
5.310000,0.038375
5.320000,0.038627
5.320000,0.038889
5.330000,0.039159
5.330000,0.039431
5.330000,0.039698
5.340000,0.039954
5.340000,0.040192
5.350000,0.040405
5.360000,0.040587
5.360000,0.040735
5.370000,0.040846
5.370000,0.040919
5.380000,0.040957
5.380000,0.040961
5.380000,0.040936
5.390000,0.040886
5.400000,0.040816
5.400000,0.040730
5.410000,0.040632
5.410000,0.040525
5.420000,0.040413
5.420000,0.040297
5.420000,0.040178
5.430000,0.040057
5.440000,0.039935
5.440000,0.039813
5.450000,0.039690
5.450000,0.039567
5.460000,0.039444
5.460000,0.039321
5.460000,0.039200
5.470000,0.039080
5.480000,0.038963
5.480000,0.038850
5.490000,0.038740
5.490000,0.038637
5.500000,0.038540
5.500000,0.038451
5.500000,0.038370
5.510000,0.038298
5.510000,0.038235
5.520000,0.038181
5.530000,0.038136
5.530000,0.038099
5.540000,0.038070
5.540000,0.038049
5.540000,0.038035
5.550000,0.038029
5.550000,0.038031
5.560000,0.038039
5.570000,0.038054
5.570000,0.038076
5.580000,0.038102
5.580000,0.038132
5.580000,0.038165
5.590000,0.038199
5.590000,0.038233
5.600000,0.038266
5.610000,0.038297
5.610000,0.038326
5.620000,0.038353
5.620000,0.038379
5.620000,0.038405
5.630000,0.038431
5.630000,0.038461
5.640000,0.038496
5.650000,0.038538
5.650000,0.038591
5.660000,0.038656
5.660000,0.038739
5.670000,0.038841
5.670000,0.038965
5.670000,0.039115
5.680000,0.039292
5.690000,0.039496
5.690000,0.039726
5.700000,0.039981
5.700000,0.040256
5.710000,0.040546
5.710000,0.040846
5.710000,0.041147
5.720000,0.041444
5.730000,0.041730
5.730000,0.041998
5.740000,0.042244
5.740000,0.042463
5.750000,0.042653
5.750000,0.042809
5.750000,0.042930
5.760000,0.043014
5.760000,0.043060
5.770000,0.043064
5.780000,0.043027
5.780000,0.042946
5.790000,0.042822
5.790000,0.042654
5.790000,0.042444
5.800000,0.042196
5.800000,0.041912
5.810000,0.041599
5.820000,0.041262
5.820000,0.040909
5.830000,0.040547
5.830000,0.040181
5.830000,0.039820
5.840000,0.039470
5.840000,0.039135
5.850000,0.038821
5.860000,0.038532
5.860000,0.038273
5.870000,0.038046
5.870000,0.037854
5.880000,0.037699
5.880000,0.037583
5.880000,0.037505
5.890000,0.037466
5.900000,0.037462
5.900000,0.037492
5.910000,0.037551
5.910000,0.037637
5.920000,0.037745
5.920000,0.037870
5.920000,0.038009
5.930000,0.038156
5.940000,0.038310
5.940000,0.038467
5.950000,0.038624
5.950000,0.038778
5.960000,0.038927
5.960000,0.039069
5.960000,0.039202
5.970000,0.039324
5.980000,0.039433
5.980000,0.039531
5.990000,0.039616
5.990000,0.039690
6.000000,0.039754
6.000000,0.039812
6.000000,0.039866
6.010000,0.039918
6.020000,0.039972
6.020000,0.040028
6.030000,0.040090
6.030000,0.040156
6.040000,0.040228
6.040000,0.040303
6.040000,0.040382
6.050000,0.040462
6.050000,0.040542
6.060000,0.040622
6.070000,0.040700
6.070000,0.040775
6.080000,0.040849
6.080000,0.040921
6.080000,0.040992
6.090000,0.041063
6.090000,0.041133
6.100000,0.041205
6.110000,0.041277
6.110000,0.041350
6.120000,0.041424
6.120000,0.041498
6.120000,0.041571
6.130000,0.041643
6.130000,0.041710
6.140000,0.041772
6.150000,0.041825
6.150000,0.041868
6.160000,0.041896
6.160000,0.041908
6.170000,0.041901
6.170000,0.041874
6.170000,0.041825
6.180000,0.041754
6.190000,0.041662
6.190000,0.041548
6.200000,0.041415
6.200000,0.041263
6.210000,0.041094
6.210000,0.040910
6.210000,0.040712
6.220000,0.040501
6.230000,0.040277
6.230000,0.040040
6.240000,0.039792
6.240000,0.039530
6.250000,0.039256
6.250000,0.038969
6.250000,0.038669
6.260000,0.038357
6.270000,0.038033
6.270000,0.037697
6.280000,0.037350
6.280000,0.036995
6.290000,0.036632
6.290000,0.036263
6.290000,0.035891
6.300000,0.035518
6.300000,0.035146
6.310000,0.034778
6.320000,0.034418
6.320000,0.034066
6.330000,0.033726
6.330000,0.033399
6.330000,0.033088
6.340000,0.032794
6.340000,0.032519
6.350000,0.032265
6.360000,0.032034
6.360000,0.031827
6.370000,0.031647
6.370000,0.031495
6.380000,0.031374
6.380000,0.031284
6.380000,0.031226
6.390000,0.031201
6.400000,0.031209
6.400000,0.031247
6.410000,0.031314
6.410000,0.031409
6.420000,0.031528
6.420000,0.031669
6.420000,0.031829
6.430000,0.032004
6.440000,0.032193
6.440000,0.032390
6.450000,0.032595
6.450000,0.032803
6.460000,0.033011
6.460000,0.033217
6.460000,0.033417
6.470000,0.033609
6.480000,0.033790
6.480000,0.033960
6.490000,0.034116
6.490000,0.034259
6.500000,0.034391
6.500000,0.034512
6.500000,0.034625
6.510000,0.034732
6.520000,0.034837
6.520000,0.034941
6.530000,0.035047
6.530000,0.035157
6.540000,0.035271
6.540000,0.035391
6.540000,0.035515
6.550000,0.035644
6.550000,0.035774
6.560000,0.035905
6.570000,0.036033
6.570000,0.036156
6.580000,0.036269
6.580000,0.036370
6.580000,0.036454
6.590000,0.036517
6.590000,0.036556
6.600000,0.036569
6.610000,0.036553
6.610000,0.036506
6.620000,0.036427
6.620000,0.036317
6.620000,0.036176
6.630000,0.036004
6.630000,0.035803
6.640000,0.035572
6.650000,0.035314
6.650000,0.035027
6.660000,0.034713
6.660000,0.034371
6.670000,0.034002
6.670000,0.033606
6.670000,0.033183
6.680000,0.032737
6.690000,0.032268
6.690000,0.031781
6.700000,0.031279
6.700000,0.030768
6.710000,0.030251
6.710000,0.029735
6.710000,0.029223
6.720000,0.028721
6.730000,0.028232
6.730000,0.027759
6.740000,0.027304
6.740000,0.026870
6.750000,0.026456
6.750000,0.026063
6.750000,0.025691
6.760000,0.025340
6.770000,0.025006
6.770000,0.024690
6.780000,0.024390
6.780000,0.024103
6.790000,0.023827
6.790000,0.023563
6.790000,0.023307
6.800000,0.023059
6.800000,0.022818
6.810000,0.022584
6.820000,0.022358
6.820000,0.022138
6.830000,0.021927
6.830000,0.021724
6.830000,0.021530
6.840000,0.021345
6.840000,0.021170
6.850000,0.021004
6.860000,0.020848
6.860000,0.020702
6.870000,0.020566
6.870000,0.020440
6.880000,0.020324
6.880000,0.020218
6.880000,0.020121
6.890000,0.020034
6.900000,0.019955
6.900000,0.019884
6.910000,0.019818
6.910000,0.019758
6.920000,0.019701
6.920000,0.019646
6.920000,0.019592
6.930000,0.019538
6.940000,0.019484
6.940000,0.019430
6.950000,0.019378
6.950000,0.019328
6.960000,0.019281
6.960000,0.019240
6.960000,0.019206
6.970000,0.019179
6.980000,0.019160
6.980000,0.019151
6.990000,0.019151
6.990000,0.019161
7.000000,0.019179
7.000000,0.019204
7.000000,0.019237
7.010000,0.019275
7.020000,0.019318
7.020000,0.019364
7.030000,0.019412
7.030000,0.019461
7.040000,0.019511
7.040000,0.019560
7.040000,0.019607
7.050000,0.019653
7.050000,0.019696
7.060000,0.019737
7.070000,0.019775
7.070000,0.019811
7.080000,0.019844
7.080000,0.019874
7.080000,0.019900
7.090000,0.019923
7.090000,0.019942
7.100000,0.019956
7.110000,0.019964
7.110000,0.019967
7.120000,0.019964
7.120000,0.019955
7.120000,0.019940
7.130000,0.019921
7.130000,0.019898
7.140000,0.019872
7.150000,0.019843
7.150000,0.019812
7.160000,0.019779
7.160000,0.019744
7.170000,0.019708
7.170000,0.019670
7.170000,0.019629
7.180000,0.019586
7.190000,0.019541
7.190000,0.019493
7.200000,0.019443
7.200000,0.019391
7.210000,0.019337
7.210000,0.019282
7.210000,0.019225
7.220000,0.019168
7.230000,0.019111
7.230000,0.019053
7.240000,0.018994
7.240000,0.018936
7.250000,0.018877
7.250000,0.018817
7.250000,0.018756
7.260000,0.018694
7.270000,0.018631
7.270000,0.018564
7.280000,0.018495
7.280000,0.018421
7.290000,0.018342
7.290000,0.018258
7.290000,0.018166
7.300000,0.018066
7.300000,0.017959
7.310000,0.017844
7.320000,0.017721
7.320000,0.017591
7.330000,0.017454
7.330000,0.017312
7.330000,0.017165
7.340000,0.017014
7.340000,0.016860
7.350000,0.016704
7.360000,0.016546
7.360000,0.016389
7.370000,0.016231
7.370000,0.016074
7.380000,0.015919
7.380000,0.015766
7.380000,0.015616
7.390000,0.015469
7.400000,0.015325
7.400000,0.015184
7.410000,0.015048
7.410000,0.014914
7.420000,0.014785
7.420000,0.014658
7.420000,0.014535
7.430000,0.014415
7.440000,0.014298
7.440000,0.014185
7.450000,0.014076
7.450000,0.013972
7.460000,0.013872
7.460000,0.013778
7.460000,0.013689
7.470000,0.013606
7.480000,0.013528
7.480000,0.013456
7.490000,0.013390
7.490000,0.013328
7.500000,0.013271
7.500000,0.013218
7.500000,0.013169
7.510000,0.013123
7.520000,0.013080
7.520000,0.013039
7.530000,0.012999
7.530000,0.012961
7.540000,0.012923
7.540000,0.012885
7.540000,0.012847
7.550000,0.012806
7.550000,0.012764
7.560000,0.012718
7.570000,0.012670
7.570000,0.012618
7.580000,0.012563
7.580000,0.012502
7.580000,0.012437
7.590000,0.012366
7.590000,0.012288
7.600000,0.012204
7.610000,0.012113
7.610000,0.012014
7.620000,0.011908
7.620000,0.011794
7.620000,0.011673
7.630000,0.011546
7.630000,0.011412
7.640000,0.011274
7.650000,0.011131
7.650000,0.010984
7.660000,0.010835
7.660000,0.010685
7.670000,0.010534
7.670000,0.010383
7.670000,0.010235
7.680000,0.010089
7.690000,0.009947
7.690000,0.009810
7.700000,0.009679
7.700000,0.009556
7.710000,0.009440
7.710000,0.009332
7.710000,0.009231
7.720000,0.009138
7.730000,0.009052
7.730000,0.008971
7.740000,0.008895
7.740000,0.008823
7.750000,0.008755
7.750000,0.008688
7.750000,0.008623
7.760000,0.008558
7.770000,0.008494
7.770000,0.008428
7.780000,0.008362
7.780000,0.008294
7.790000,0.008224
7.790000,0.008151
7.790000,0.008075
7.800000,0.007995
7.810000,0.007912
7.810000,0.007825
7.820000,0.007735
7.820000,0.007643
7.830000,0.007550
7.830000,0.007456
7.830000,0.007362
7.840000,0.007271
7.840000,0.007181
7.850000,0.007095
7.860000,0.007013
7.860000,0.006936
7.870000,0.006865
7.870000,0.006801
7.880000,0.006745
7.880000,0.006697
7.880000,0.006658
7.890000,0.006629
7.900000,0.006610
7.900000,0.006603
7.910000,0.006606
7.910000,0.006621
7.920000,0.006646
7.920000,0.006682
7.920000,0.006729
7.930000,0.006785
7.940000,0.006851
7.940000,0.006927
7.950000,0.007012
7.950000,0.007105
7.960000,0.007207
7.960000,0.007315
7.960000,0.007429
7.970000,0.007546
7.980000,0.007666
7.980000,0.007784
7.990000,0.007899
7.990000,0.008008
8.000000,0.008107
8.000000,0.008196
8.010000,0.008270
8.010000,0.008329
8.020000,0.008371
8.020000,0.008396
8.030000,0.008402
8.030000,0.008390
8.040000,0.008360
8.040000,0.008315
8.040000,0.008254
8.050000,0.008180
8.050000,0.008094
8.060000,0.008000
8.060000,0.007898
8.070000,0.007790
8.070000,0.007679
8.080000,0.007566
8.090000,0.007452
8.090000,0.007338
8.100000,0.007224
8.100000,0.007112
8.110000,0.007000
8.110000,0.006890
8.120000,0.006781
8.120000,0.006674
8.120000,0.006568
8.130000,0.006464
8.130000,0.006362
8.140000,0.006262
8.140000,0.006164
8.150000,0.006068
8.150000,0.005974
8.160000,0.005882
8.170000,0.005792
8.170000,0.005703
8.180000,0.005616
8.180000,0.005530
8.190000,0.005445
8.190000,0.005363
8.200000,0.005282
8.200000,0.005204
8.210000,0.005129
8.210000,0.005056
8.210000,0.004987
8.220000,0.004921
8.220000,0.004858
8.230000,0.004798
8.230000,0.004740
8.240000,0.004685
8.250000,0.004631
8.250000,0.004580
8.260000,0.004530
8.260000,0.004481
8.270000,0.004435
8.270000,0.004390
8.280000,0.004347
8.280000,0.004305
8.290000,0.004266
8.290000,0.004227
8.290000,0.004191
8.300000,0.004155
8.300000,0.004120
8.310000,0.004087
8.310000,0.004055
8.320000,0.004024
8.320000,0.003995
8.330000,0.003968
8.340000,0.003942
8.340000,0.003918
8.350000,0.003895
8.350000,0.003873
8.360000,0.003852
8.360000,0.003832
8.370000,0.003813
8.370000,0.003793
8.380000,0.003774
8.380000,0.003755
8.380000,0.003737
8.390000,0.003720
8.390000,0.003704
8.400000,0.003690
8.400000,0.003677
8.410000,0.003667
8.420000,0.003658
8.420000,0.003651
8.430000,0.003645
8.430000,0.003640
8.440000,0.003636
8.440000,0.003634
8.450000,0.003631
8.450000,0.003629
8.460000,0.003628
8.460000,0.003627
8.460000,0.003625
8.470000,0.003624
8.470000,0.003622
8.480000,0.003620
8.480000,0.003617
8.490000,0.003613
8.500000,0.003608
8.500000,0.003604
8.510000,0.003599
8.510000,0.003594
8.520000,0.003591
8.520000,0.003589
8.530000,0.003589
8.530000,0.003590
8.540000,0.003594
8.540000,0.003601
8.540000,0.003609
8.550000,0.003619
8.550000,0.003631
8.560000,0.003644
8.560000,0.003659
8.570000,0.003674
8.580000,0.003691
8.580000,0.003708
8.590000,0.003727
8.590000,0.003746
8.600000,0.003765
8.600000,0.003785
8.610000,0.003805
8.610000,0.003824
8.620000,0.003843
8.620000,0.003861
8.620000,0.003877
8.630000,0.003893
8.630000,0.003906
8.640000,0.003918
8.640000,0.003928
8.650000,0.003935
8.650000,0.003941
8.660000,0.003943
8.670000,0.003942
8.670000,0.003938
8.680000,0.003929
8.680000,0.003917
8.690000,0.003900
8.690000,0.003879
8.700000,0.003854
8.700000,0.003826
8.710000,0.003794
8.710000,0.003759
8.710000,0.003721
8.720000,0.003681
8.720000,0.003639
8.730000,0.003594
8.730000,0.003548
8.740000,0.003499
8.750000,0.003448
8.750000,0.003396
8.760000,0.003343
8.760000,0.003289
8.770000,0.003235
8.770000,0.003181
8.780000,0.003127
8.780000,0.003075
8.790000,0.003023
8.790000,0.002974
8.790000,0.002925
8.800000,0.002877
8.800000,0.002831
8.810000,0.002786
8.810000,0.002742
8.820000,0.002699
8.830000,0.002657
8.830000,0.002616
8.840000,0.002577
8.840000,0.002539
8.850000,0.002502
8.850000,0.002466
8.860000,0.002430
8.860000,0.002396
8.870000,0.002362
8.870000,0.002328
8.880000,0.002294
8.880000,0.002261
8.880000,0.002228
8.890000,0.002196
8.890000,0.002166
8.900000,0.002137
8.900000,0.002109
8.910000,0.002084
8.920000,0.002061
8.920000,0.002039
8.930000,0.002019
8.930000,0.002002
8.940000,0.001986
8.940000,0.001971
8.950000,0.001959
8.950000,0.001949
8.960000,0.001941
8.960000,0.001936
8.960000,0.001933
8.970000,0.001932
8.970000,0.001934
8.980000,0.001939
8.980000,0.001946
8.990000,0.001954
9.000000,0.001965
9.000000,0.001977
9.010000,0.001992
9.010000,0.002007
9.020000,0.002025
9.020000,0.002044
9.030000,0.002064
9.030000,0.002087
9.040000,0.002110
9.040000,0.002135
9.040000,0.002160
9.050000,0.002186
9.050000,0.002211
9.060000,0.002237
9.060000,0.002261
9.070000,0.002285
9.080000,0.002308
9.080000,0.002331
9.090000,0.002352
9.090000,0.002373
9.100000,0.002393
9.100000,0.002412
9.110000,0.002430
9.110000,0.002446
9.120000,0.002461
9.120000,0.002474
9.120000,0.002485
9.130000,0.002494
9.130000,0.002502
9.140000,0.002508
9.140000,0.002512
9.150000,0.002516
9.150000,0.002518
9.160000,0.002520
9.170000,0.002522
9.170000,0.002522
9.180000,0.002522
9.180000,0.002521
9.190000,0.002520
9.190000,0.002518
9.200000,0.002516
9.200000,0.002513
9.210000,0.002511
9.210000,0.002509
9.210000,0.002507
9.220000,0.002506
9.220000,0.002505
9.230000,0.002504
9.230000,0.002503
9.240000,0.002501
9.250000,0.002499
9.250000,0.002495
9.260000,0.002490
9.260000,0.002483
9.270000,0.002475
9.270000,0.002465
9.280000,0.002454
9.280000,0.002443
9.290000,0.002430
9.290000,0.002417
9.290000,0.002403
9.300000,0.002388
9.300000,0.002373
9.310000,0.002357
9.310000,0.002341
9.320000,0.002324
9.330000,0.002307
9.330000,0.002290
9.340000,0.002272
9.340000,0.002255
9.350000,0.002237
9.350000,0.002219
9.360000,0.002200
9.360000,0.002180
9.370000,0.002159
9.370000,0.002137
9.380000,0.002113
9.380000,0.002088
9.380000,0.002061
9.390000,0.002033
9.390000,0.002004
9.400000,0.001973
9.400000,0.001942
9.410000,0.001910
9.420000,0.001878
9.420000,0.001846
9.430000,0.001813
9.430000,0.001779
9.440000,0.001745
9.440000,0.001711
9.450000,0.001677
9.450000,0.001642
9.460000,0.001608
9.460000,0.001574
9.460000,0.001541
9.470000,0.001508
9.470000,0.001477
9.480000,0.001446
9.480000,0.001416
9.490000,0.001386
9.500000,0.001358
9.500000,0.001330
9.510000,0.001302
9.510000,0.001276
9.520000,0.001250
9.520000,0.001225
9.530000,0.001200
9.530000,0.001177
9.540000,0.001154
9.540000,0.001133
9.540000,0.001111
9.550000,0.001090
9.550000,0.001070
9.560000,0.001049
9.560000,0.001028
9.570000,0.001007
9.580000,0.000986
9.580000,0.000966
9.590000,0.000946
9.590000,0.000927
9.600000,0.000909
9.600000,0.000891
9.610000,0.000875
9.610000,0.000860
9.620000,0.000846
9.620000,0.000833
9.620000,0.000821
9.630000,0.000809
9.630000,0.000797
9.640000,0.000786
9.640000,0.000776
9.650000,0.000766
9.650000,0.000756
9.660000,0.000747
9.670000,0.000738
9.670000,0.000729
9.680000,0.000719
9.680000,0.000708
9.690000,0.000697
9.690000,0.000684
9.700000,0.000671
9.700000,0.000656
9.710000,0.000641
9.710000,0.000624
9.710000,0.000608
9.720000,0.000590
9.720000,0.000573
9.730000,0.000555
9.730000,0.000536
9.740000,0.000518
9.750000,0.000498
9.750000,0.000478
9.760000,0.000458
9.760000,0.000437
9.770000,0.000416
9.770000,0.000394
9.780000,0.000373
9.780000,0.000353
9.790000,0.000333
9.790000,0.000313
9.790000,0.000295
9.800000,0.000277
9.800000,0.000259
9.810000,0.000242
9.810000,0.000225
9.820000,0.000209
9.830000,0.000192
9.830000,0.000177
9.840000,0.000161
9.840000,0.000147
9.850000,0.000133
9.850000,0.000119
9.860000,0.000107
9.860000,0.000095
9.870000,0.000083
9.870000,0.000072
9.880000,0.000061
9.880000,0.000050
9.880000,0.000040
9.890000,0.000030
9.890000,0.000020
9.900000,0.000012
9.900000,0.000004
9.910000,-0.000004
9.920000,-0.000010
9.920000,-0.000015
9.930000,-0.000020
9.930000,-0.000024
9.940000,-0.000028
9.940000,-0.000031
9.950000,-0.000034
9.950000,-0.000037
9.960000,-0.000039
9.960000,-0.000041
9.960000,-0.000042
9.970000,-0.000043
9.970000,-0.000043
9.980000,-0.000043
9.980000,-0.000042
9.990000,-0.000041
10.000000,-0.000039
10.000000,-0.000038


==> anc/fig8/lancz_c.csv <==
omega/omega_0,sigma
0.000000,12.970618
0.010000,12.920165
0.010000,12.771133
0.010000,12.530245
0.020000,12.207880
0.030000,11.817013
0.030000,11.372009
0.040000,10.887480
0.040000,10.377329
0.040000,9.854059
0.050000,9.328368
0.060000,8.808989
0.060000,8.302718
0.070000,7.814573
0.070000,7.348027
0.070000,6.905262
0.080000,6.487426
0.090000,6.094867
0.090000,5.727330
0.100000,5.384134
0.100000,5.064298
0.100000,4.766655
0.110000,4.489928
0.120000,4.232797
0.120000,3.993934
0.120000,3.772042
0.130000,3.565874
0.140000,3.374242
0.140000,3.196029
0.140000,3.030193
0.150000,2.875765
0.150000,2.731846
0.160000,2.597611
0.170000,2.472296
0.170000,2.355203
0.180000,2.245691
0.180000,2.143170
0.180000,2.047102
0.190000,1.956996
0.200000,1.872399
0.200000,1.792900
0.210000,1.718122
0.210000,1.647719
0.210000,1.581376
0.220000,1.518802
0.230000,1.459731
0.230000,1.403918
0.240000,1.351139
0.240000,1.301186
0.240000,1.253867
0.250000,1.209008
0.260000,1.166447
0.260000,1.126034
0.270000,1.087633
0.270000,1.051116
0.280000,1.016367
0.280000,0.983277
0.290000,0.951746
0.290000,0.921681
0.290000,0.892994
0.300000,0.865606
0.300000,0.839439
0.310000,0.814423
0.320000,0.790494
0.320000,0.767589
0.330000,0.745653
0.330000,0.724633
0.340000,0.704480
0.340000,0.685150
0.350000,0.666599
0.350000,0.648787
0.350000,0.631677
0.360000,0.615233
0.360000,0.599421
0.370000,0.584209
0.380000,0.569567
0.380000,0.555467
0.390000,0.541883
0.390000,0.528789
0.400000,0.516165
0.400000,0.503988
0.410000,0.492238
0.410000,0.480898
0.420000,0.469948
0.420000,0.459372
0.420000,0.449153
0.430000,0.439275
0.430000,0.429722
0.440000,0.420480
0.450000,0.411535
0.450000,0.402875
0.460000,0.394488
0.460000,0.386363
0.470000,0.378491
0.470000,0.370862
0.480000,0.363467
0.480000,0.356297
0.480000,0.349343
0.490000,0.342596
0.490000,0.336049
0.500000,0.329692
0.510000,0.323517
0.510000,0.317518
0.520000,0.311688
0.520000,0.306021
0.530000,0.300512
0.530000,0.295157
0.540000,0.289949
0.540000,0.284885
0.550000,0.279960
0.550000,0.275169
0.560000,0.270507
0.560000,0.265968
0.570000,0.261547
0.570000,0.257240
0.580000,0.253043
0.580000,0.248953
0.580000,0.244965
0.590000,0.241079
0.590000,0.237291
0.600000,0.233600
0.600000,0.230002
0.610000,0.226495
0.610000,0.223075
0.620000,0.219740
0.620000,0.216485
0.630000,0.213307
0.640000,0.210204
0.640000,0.207174
0.650000,0.204213
0.650000,0.201322
0.660000,0.198499
0.660000,0.195743
0.670000,0.193053
0.670000,0.190428
0.680000,0.187865
0.680000,0.185362
0.690000,0.182917
0.690000,0.180527
0.700000,0.178190
0.700000,0.175904
0.700000,0.173668
0.710000,0.171480
0.710000,0.169342
0.720000,0.167252
0.720000,0.165210
0.730000,0.163216
0.730000,0.161269
0.740000,0.159368
0.740000,0.157510
0.750000,0.155693
0.760000,0.153916
0.760000,0.152176
0.770000,0.150474
0.770000,0.148807
0.780000,0.147176
0.780000,0.145582
0.790000,0.144025
0.790000,0.142505
0.800000,0.141022
0.800000,0.139576
0.810000,0.138165
0.810000,0.136787
0.820000,0.135441
0.820000,0.134124
0.830000,0.132836
0.830000,0.131576
0.830000,0.130345
0.840000,0.129142
0.840000,0.127970
0.850000,0.126828
0.850000,0.125719
0.860000,0.124640
0.860000,0.123593
0.870000,0.122575
0.880000,0.121585
0.880000,0.120622
0.890000,0.119683
0.890000,0.118768
0.900000,0.117878
0.900000,0.117013
0.910000,0.116174
0.910000,0.115364
0.920000,0.114582
0.920000,0.113830
0.930000,0.113107
0.930000,0.112413
0.940000,0.111747
0.940000,0.111106
0.950000,0.110488
0.950000,0.109894
0.960000,0.109324
0.960000,0.108777
0.960000,0.108257
0.970000,0.107765
0.970000,0.107304
0.980000,0.106877
0.980000,0.106484
0.990000,0.106127
0.990000,0.105804
1.000000,0.105515
1.010000,0.105258
1.010000,0.105034
1.020000,0.104843
1.020000,0.104686
1.020000,0.104566
1.030000,0.104487
1.030000,0.104452
1.040000,0.104466
1.040000,0.104531
1.050000,0.104650
1.050000,0.104825
1.060000,0.105055
1.060000,0.105341
1.070000,0.105685
1.070000,0.106086
1.080000,0.106550
1.080000,0.107081
1.090000,0.107686
1.090000,0.108372
1.100000,0.109147
1.100000,0.110019
1.110000,0.110994
1.110000,0.112079
1.120000,0.113277
1.120000,0.114594
1.130000,0.116032
1.140000,0.117597
1.140000,0.119297
1.150000,0.121139
1.150000,0.123133
1.160000,0.125292
1.160000,0.127623
1.170000,0.130136
1.170000,0.132836
1.180000,0.135724
1.180000,0.138795
1.190000,0.142042
1.190000,0.145455
1.200000,0.149020
1.200000,0.152724
1.210000,0.156555
1.210000,0.160501
1.220000,0.164553
1.220000,0.168699
1.230000,0.172926
1.230000,0.177220
1.240000,0.181559
1.240000,0.185919
1.250000,0.190269
1.250000,0.194579
1.260000,0.198816
1.260000,0.202954
1.270000,0.206973
1.270000,0.210866
1.280000,0.214635
1.280000,0.218294
1.280000,0.221866
1.290000,0.225379
1.290000,0.228858
1.300000,0.232322
1.300000,0.235782
1.310000,0.239232
1.310000,0.242652
1.320000,0.246015
1.320000,0.249281
1.330000,0.252414
1.330000,0.255379
1.340000,0.258157
1.340000,0.260739
1.350000,0.263136
1.350000,0.265374
1.360000,0.267490
1.360000,0.269525
1.370000,0.271520
1.380000,0.273510
1.380000,0.275517
1.390000,0.277548
1.390000,0.279596
1.400000,0.281645
1.400000,0.283670
1.410000,0.285642
1.410000,0.287539
1.420000,0.289341
1.420000,0.291038
1.430000,0.292626
1.430000,0.294109
1.440000,0.295490
1.440000,0.296776
1.450000,0.297966
1.450000,0.299062
1.460000,0.300059
1.460000,0.300958
1.470000,0.301760
1.470000,0.302475
1.480000,0.303123
1.480000,0.303731
1.490000,0.304330
1.490000,0.304952
1.500000,0.305615
1.500000,0.306319
1.510000,0.307037
1.510000,0.307707
1.520000,0.308231
1.520000,0.308481
1.530000,0.308301
1.530000,0.307529
1.540000,0.306002
1.540000,0.303582
1.540000,0.300165
1.550000,0.295695
1.550000,0.290171
1.560000,0.283647
1.560000,0.276228
1.570000,0.268062
1.570000,0.259321
1.580000,0.250192
1.580000,0.240859
1.590000,0.231492
1.590000,0.222237
1.600000,0.213211
1.600000,0.204501
1.610000,0.196166
1.610000,0.188243
1.620000,0.180748
1.620000,0.173687
1.630000,0.167058
1.640000,0.160853
1.640000,0.155064
1.650000,0.149678
1.650000,0.144680
1.660000,0.140054
1.660000,0.135781
1.670000,0.131836
1.670000,0.128196
1.680000,0.124837
1.680000,0.121735
1.690000,0.118868
1.690000,0.116218
1.700000,0.113770
1.700000,0.111509
1.710000,0.109425
1.710000,0.107505
1.720000,0.105736
1.720000,0.104104
1.730000,0.102593
1.730000,0.101187
1.740000,0.099871
1.740000,0.098631
1.750000,0.097457
1.750000,0.096344
1.760000,0.095289
1.760000,0.094297
1.770000,0.093372
1.770000,0.092521
1.780000,0.091751
1.780000,0.091066
1.790000,0.090470
1.790000,0.089960
1.790000,0.089533
1.800000,0.089183
1.800000,0.088902
1.810000,0.088683
1.810000,0.088516
1.820000,0.088395
1.820000,0.088310
1.830000,0.088256
1.830000,0.088223
1.840000,0.088203
1.840000,0.088189
1.850000,0.088171
1.850000,0.088144
1.860000,0.088104
1.860000,0.088050
1.870000,0.087985
1.880000,0.087917
1.880000,0.087858
1.890000,0.087821
1.890000,0.087821
1.900000,0.087872
1.900000,0.087986
1.910000,0.088171
1.910000,0.088429
1.920000,0.088760
1.920000,0.089158
1.930000,0.089617
1.930000,0.090126
1.940000,0.090677
1.940000,0.091262
1.950000,0.091877
1.950000,0.092518
1.960000,0.093183
1.960000,0.093871
1.970000,0.094583
1.970000,0.095319
1.980000,0.096079
1.980000,0.096862
1.990000,0.097671
1.990000,0.098507
2.000000,0.099377
2.000000,0.100287
2.000000,0.101247
2.010000,0.102269
2.020000,0.103367
2.020000,0.104553
2.020000,0.105840
2.030000,0.107236
2.040000,0.108748
2.040000,0.110379
2.040000,0.112131
2.050000,0.114004
2.060000,0.115996
2.060000,0.118107
2.060000,0.120340
2.070000,0.122695
2.080000,0.125179
2.080000,0.127795
2.080000,0.130550
2.090000,0.133447
2.100000,0.136490
2.100000,0.139679
2.100000,0.143011
2.110000,0.146485
2.120000,0.150096
2.120000,0.153840
2.120000,0.157715
2.130000,0.161718
2.140000,0.165850
2.140000,0.170112
2.150000,0.174506
2.150000,0.179038
2.160000,0.183713
2.160000,0.188536
2.170000,0.193519
2.170000,0.198672
2.180000,0.204013
2.180000,0.209562
2.190000,0.215346
2.190000,0.221394
2.190000,0.227737
2.200000,0.234409
2.210000,0.241439
2.210000,0.248850
2.210000,0.256657
2.220000,0.264867
2.230000,0.273474
2.230000,0.282462
2.230000,0.291810
2.240000,0.301489
2.250000,0.311468
2.250000,0.321720
2.250000,0.332215
2.260000,0.342930
2.270000,0.353843
2.270000,0.364932
2.270000,0.376173
2.280000,0.387537
2.290000,0.398985
2.290000,0.410471
2.290000,0.421937
2.300000,0.433317
2.310000,0.444537
2.310000,0.455521
2.310000,0.466189
2.320000,0.476468
2.330000,0.486284
2.330000,0.495570
2.330000,0.504264
2.340000,0.512302
2.350000,0.519624
2.350000,0.526164
2.350000,0.531854
2.360000,0.536622
2.370000,0.540397
2.370000,0.543106
2.380000,0.544686
2.380000,0.545086
2.390000,0.544273
2.390000,0.542236
2.400000,0.538990
2.400000,0.534575
2.410000,0.529055
2.410000,0.522515
2.420000,0.515055
2.420000,0.506784
2.430000,0.497816
2.430000,0.488264
2.440000,0.478236
2.440000,0.467835
2.440000,0.457155
2.450000,0.446284
2.460000,0.435305
2.460000,0.424297
2.460000,0.413335
2.470000,0.402490
2.480000,0.391830
2.480000,0.381419
2.480000,0.371311
2.490000,0.361554
2.500000,0.352184
2.500000,0.343226
2.500000,0.334690
2.510000,0.326580
2.520000,0.318885
2.520000,0.311592
2.520000,0.304678
2.530000,0.298121
2.540000,0.291897
2.540000,0.285983
2.540000,0.280357
2.550000,0.275001
2.560000,0.269893
2.560000,0.265017
2.560000,0.260351
2.570000,0.255873
2.580000,0.251557
2.580000,0.247375
2.580000,0.243294
2.590000,0.239280
2.600000,0.235296
2.600000,0.231306
2.600000,0.227275
2.610000,0.223173
2.620000,0.218976
2.620000,0.214666
2.620000,0.210239
2.630000,0.205697
2.640000,0.201057
2.640000,0.196346
2.650000,0.191598
2.650000,0.186858
2.660000,0.182173
2.660000,0.177595
2.670000,0.173172
2.670000,0.168949
2.680000,0.164967
2.680000,0.161256
2.690000,0.157840
2.690000,0.154735
2.690000,0.151949
2.700000,0.149485
2.710000,0.147343
2.710000,0.145521
2.710000,0.144016
2.720000,0.142826
2.730000,0.141948
2.730000,0.141382
2.730000,0.141127
2.740000,0.141183
2.750000,0.141548
2.750000,0.142221
2.750000,0.143197
2.760000,0.144476
2.770000,0.146052
2.770000,0.147925
2.770000,0.150092
2.780000,0.152553
2.790000,0.155307
2.790000,0.158353
2.790000,0.161686
2.800000,0.165299
2.810000,0.169178
2.810000,0.173304
2.810000,0.177646
2.820000,0.182171
2.830000,0.186834
2.830000,0.191589
2.830000,0.196382
2.840000,0.201162
2.850000,0.205878
2.850000,0.210482
2.850000,0.214933
2.860000,0.219197
2.870000,0.223247
2.870000,0.227064
2.880000,0.230636
2.880000,0.233955
2.890000,0.237018
2.890000,0.239822
2.900000,0.242368
2.900000,0.244653
2.910000,0.246675
2.910000,0.248430
2.920000,0.249914
2.920000,0.251122
2.930000,0.252050
2.930000,0.252695
2.940000,0.253061
2.940000,0.253155
2.940000,0.252988
2.950000,0.252580
2.960000,0.251954
2.960000,0.251140
2.960000,0.250172
2.970000,0.249087
2.980000,0.247923
2.980000,0.246718
2.980000,0.245507
2.990000,0.244325
3.000000,0.243202
3.000000,0.242163
3.000000,0.241232
3.010000,0.240428
3.020000,0.239764
3.020000,0.239254
3.020000,0.238905
3.030000,0.238723
3.040000,0.238709
3.040000,0.238862
3.040000,0.239176
3.050000,0.239640
3.060000,0.240245
3.060000,0.240975
3.060000,0.241815
3.070000,0.242753
3.080000,0.243776
3.080000,0.244877
3.080000,0.246053
3.090000,0.247307
3.100000,0.248646
3.100000,0.250081
3.100000,0.251627
3.110000,0.253298
3.120000,0.255109
3.120000,0.257069
3.120000,0.259186
3.130000,0.261463
3.140000,0.263901
3.140000,0.266495
3.150000,0.269241
3.150000,0.272132
3.160000,0.275164
3.160000,0.278332
3.170000,0.281633
3.170000,0.285063
3.180000,0.288616
3.180000,0.292284
3.190000,0.296050
3.190000,0.299896
3.200000,0.303791
3.200000,0.307702
3.210000,0.311587
3.210000,0.315403
3.210000,0.319105
3.220000,0.322648
3.230000,0.325996
3.230000,0.329114
3.230000,0.331976
3.240000,0.334562
3.250000,0.336856
3.250000,0.338844
3.250000,0.340513
3.260000,0.341845
3.270000,0.342818
3.270000,0.343403
3.270000,0.343566
3.280000,0.343268
3.290000,0.342468
3.290000,0.341129
3.290000,0.339219
3.300000,0.336717
3.310000,0.333614
3.310000,0.329918
3.310000,0.325654
3.320000,0.320861
3.330000,0.315594
3.330000,0.309917
3.330000,0.303902
3.340000,0.297622
3.350000,0.291151
3.350000,0.284558
3.350000,0.277905
3.360000,0.271246
3.370000,0.264627
3.370000,0.258087
3.380000,0.251656
3.380000,0.245361
3.390000,0.239224
3.390000,0.233265
3.400000,0.227499
3.400000,0.221941
3.410000,0.216605
3.410000,0.211499
3.420000,0.206629
3.420000,0.201996
3.430000,0.197599
3.430000,0.193431
3.440000,0.189481
3.440000,0.185735
3.450000,0.182178
3.450000,0.178795
3.460000,0.175571
3.460000,0.172494
3.460000,0.169555
3.470000,0.166746
3.480000,0.164066
3.480000,0.161513
3.480000,0.159089
3.490000,0.156795
3.500000,0.154636
3.500000,0.152612
3.500000,0.150724
3.510000,0.148973
3.520000,0.147355
3.520000,0.145868
3.520000,0.144507
3.530000,0.143268
3.540000,0.142144
3.540000,0.141130
3.540000,0.140220
3.550000,0.139406
3.560000,0.138681
3.560000,0.138035
3.560000,0.137460
3.570000,0.136941
3.580000,0.136467
3.580000,0.136022
3.580000,0.135589
3.590000,0.135152
3.600000,0.134690
3.600000,0.134186
3.600000,0.133621
3.610000,0.132975
3.620000,0.132232
3.620000,0.131375
3.620000,0.130388
3.630000,0.129261
3.640000,0.127984
3.640000,0.126553
3.650000,0.124965
3.650000,0.123226
3.660000,0.121344
3.660000,0.119333
3.670000,0.117210
3.670000,0.114998
3.680000,0.112721
3.680000,0.110406
3.690000,0.108078
3.690000,0.105764
3.700000,0.103487
3.700000,0.101268
3.710000,0.099125
3.710000,0.097072
3.710000,0.095120
3.720000,0.093276
3.730000,0.091546
3.730000,0.089932
3.730000,0.088435
3.740000,0.087056
3.750000,0.085794
3.750000,0.084648
3.750000,0.083617
3.760000,0.082700
3.770000,0.081897
3.770000,0.081207
3.770000,0.080630
3.780000,0.080167
3.790000,0.079819
3.790000,0.079587
3.790000,0.079471
3.800000,0.079475
3.810000,0.079598
3.810000,0.079841
3.810000,0.080204
3.820000,0.080684
3.830000,0.081278
3.830000,0.081981
3.830000,0.082784
3.840000,0.083677
3.850000,0.084648
3.850000,0.085682
3.850000,0.086763
3.860000,0.087872
3.870000,0.088989
3.870000,0.090093
3.880000,0.091162
3.880000,0.092175
3.890000,0.093111
3.890000,0.093951
3.900000,0.094680
3.900000,0.095284
3.910000,0.095756
3.910000,0.096092
3.920000,0.096295
3.920000,0.096370
3.930000,0.096329
3.930000,0.096188
3.940000,0.095964
3.940000,0.095676
3.950000,0.095346
3.950000,0.094991
3.960000,0.094631
3.960000,0.094280
3.970000,0.093954
3.970000,0.093661
3.980000,0.093412
3.980000,0.093213
3.980000,0.093069
3.990000,0.092984
4.000000,0.092960
4.000000,0.092998
4.000000,0.093098
4.010000,0.093260
4.010000,0.093479
4.020000,0.093752
4.030000,0.094072
4.030000,0.094433
4.040000,0.094825
4.040000,0.095240
4.040000,0.095668
4.050000,0.096100
4.050000,0.096526
4.060000,0.096940
4.070000,0.097334
4.070000,0.097703
4.080000,0.098041
4.080000,0.098344
4.080000,0.098609
4.090000,0.098832
4.090000,0.099011
4.100000,0.099143
4.110000,0.099225
4.110000,0.099256
4.120000,0.099233
4.120000,0.099154
4.120000,0.099020
4.130000,0.098827
4.130000,0.098577
4.140000,0.098267
4.150000,0.097898
4.150000,0.097468
4.160000,0.096977
4.160000,0.096425
4.170000,0.095810
4.170000,0.095135
4.170000,0.094398
4.180000,0.093603
4.190000,0.092751
4.190000,0.091846
4.200000,0.090892
4.200000,0.089894
4.210000,0.088856
4.210000,0.087782
4.210000,0.086677
4.220000,0.085544
4.220000,0.084386
4.230000,0.083205
4.240000,0.082003
4.240000,0.080780
4.250000,0.079538
4.250000,0.078279
4.250000,0.077003
4.260000,0.075714
4.260000,0.074413
4.270000,0.073106
4.280000,0.071795
4.280000,0.070486
4.290000,0.069183
4.290000,0.067890
4.290000,0.066614
4.300000,0.065358
4.300000,0.064126
4.310000,0.062922
4.320000,0.061749
4.320000,0.060610
4.330000,0.059504
4.330000,0.058434
4.330000,0.057399
4.340000,0.056397
4.340000,0.055428
4.350000,0.054488
4.360000,0.053574
4.360000,0.052683
4.370000,0.051813
4.370000,0.050960
4.380000,0.050121
4.380000,0.049295
4.380000,0.048480
4.390000,0.047675
4.400000,0.046881
4.400000,0.046096
4.410000,0.045322
4.410000,0.044560
4.420000,0.043810
4.420000,0.043073
4.420000,0.042351
4.430000,0.041643
4.440000,0.040951
4.440000,0.040275
4.450000,0.039614
4.450000,0.038970
4.460000,0.038341
4.460000,0.037728
4.460000,0.037131
4.470000,0.036548
4.480000,0.035980
4.480000,0.035426
4.490000,0.034888
4.490000,0.034364
4.500000,0.033857
4.500000,0.033367
4.500000,0.032895
4.510000,0.032442
4.510000,0.032011
4.520000,0.031602
4.530000,0.031215
4.530000,0.030851
4.540000,0.030511
4.540000,0.030193
4.540000,0.029896
4.550000,0.029619
4.550000,0.029361
4.560000,0.029119
4.570000,0.028893
4.570000,0.028681
4.580000,0.028482
4.580000,0.028295
4.580000,0.028121
4.590000,0.027958
4.590000,0.027807
4.600000,0.027667
4.610000,0.027539
4.610000,0.027422
4.620000,0.027315
4.620000,0.027219
4.620000,0.027132
4.630000,0.027055
4.630000,0.026985
4.640000,0.026924
4.650000,0.026869
4.650000,0.026820
4.660000,0.026777
4.660000,0.026739
4.670000,0.026705
4.670000,0.026676
4.670000,0.026650
4.680000,0.026629
4.690000,0.026611
4.690000,0.026598
4.700000,0.026590
4.700000,0.026588
4.710000,0.026591
4.710000,0.026602
4.710000,0.026620
4.720000,0.026646
4.730000,0.026681
4.730000,0.026724
4.740000,0.026776
4.740000,0.026837
4.750000,0.026907
4.750000,0.026984
4.750000,0.027071
4.760000,0.027166
4.760000,0.027271
4.770000,0.027385
4.780000,0.027510
4.780000,0.027646
4.790000,0.027793
4.790000,0.027952
4.790000,0.028124
4.800000,0.028307
4.800000,0.028503
4.810000,0.028711
4.820000,0.028929
4.820000,0.029159
4.830000,0.029399
4.830000,0.029649
4.830000,0.029910
4.840000,0.030180
4.840000,0.030461
4.850000,0.030753
4.860000,0.031058
4.860000,0.031375
4.870000,0.031707
4.870000,0.032055
4.880000,0.032421
4.880000,0.032805
4.880000,0.033208
4.890000,0.033632
4.900000,0.034078
4.900000,0.034544
4.910000,0.035031
4.910000,0.035539
4.920000,0.036066
4.920000,0.036610
4.920000,0.037170
4.930000,0.037744
4.940000,0.038330
4.940000,0.038925
4.950000,0.039528
4.950000,0.040138
4.960000,0.040751
4.960000,0.041367
4.960000,0.041985
4.970000,0.042603
4.980000,0.043220
4.980000,0.043836
4.990000,0.044450
4.990000,0.045061
5.000000,0.045670
5.000000,0.046275
5.000000,0.046878
5.010000,0.047479
5.010000,0.048077
5.020000,0.048674
5.030000,0.049269
5.030000,0.049864
5.040000,0.050458
5.040000,0.051051
5.040000,0.051642
5.050000,0.052229
5.050000,0.052812
5.060000,0.053388
5.070000,0.053954
5.070000,0.054507
5.080000,0.055045
5.080000,0.055564
5.080000,0.056062
5.090000,0.056535
5.090000,0.056982
5.100000,0.057400
5.110000,0.057790
5.110000,0.058150
5.120000,0.058480
5.120000,0.058780
5.120000,0.059052
5.130000,0.059297
5.130000,0.059516
5.140000,0.059711
5.150000,0.059883
5.150000,0.060033
5.160000,0.060163
5.160000,0.060273
5.170000,0.060362
5.170000,0.060430
5.170000,0.060477
5.180000,0.060501
5.190000,0.060502
5.190000,0.060478
5.200000,0.060429
5.200000,0.060353
5.210000,0.060251
5.210000,0.060123
5.210000,0.059970
5.220000,0.059794
5.230000,0.059596
5.230000,0.059378
5.240000,0.059142
5.240000,0.058891
5.250000,0.058626
5.250000,0.058349
5.250000,0.058063
5.260000,0.057768
5.260000,0.057465
5.270000,0.057157
5.280000,0.056843
5.280000,0.056524
5.290000,0.056201
5.290000,0.055875
5.290000,0.055545
5.300000,0.055212
5.300000,0.054876
5.310000,0.054537
5.320000,0.054194
5.320000,0.053846
5.330000,0.053494
5.330000,0.053137
5.330000,0.052774
5.340000,0.052404
5.340000,0.052027
5.350000,0.051644
5.360000,0.051253
5.360000,0.050856
5.370000,0.050452
5.370000,0.050044
5.380000,0.049630
5.380000,0.049214
5.380000,0.048795
5.390000,0.048374
5.400000,0.047953
5.400000,0.047531
5.410000,0.047111
5.410000,0.046691
5.420000,0.046274
5.420000,0.045859
5.420000,0.045447
5.430000,0.045041
5.440000,0.044640
5.440000,0.044248
5.450000,0.043866
5.450000,0.043497
5.460000,0.043144
5.460000,0.042809
5.460000,0.042495
5.470000,0.042204
5.480000,0.041938
5.480000,0.041698
5.490000,0.041485
5.490000,0.041300
5.500000,0.041141
5.500000,0.041010
5.500000,0.040904
5.510000,0.040823
5.510000,0.040766
5.520000,0.040732
5.530000,0.040720
5.530000,0.040730
5.540000,0.040760
5.540000,0.040810
5.540000,0.040879
5.550000,0.040967
5.550000,0.041073
5.560000,0.041195
5.570000,0.041334
5.570000,0.041487
5.580000,0.041653
5.580000,0.041830
5.580000,0.042017
5.590000,0.042211
5.590000,0.042410
5.600000,0.042613
5.610000,0.042817
5.610000,0.043020
5.620000,0.043221
5.620000,0.043419
5.620000,0.043613
5.630000,0.043802
5.630000,0.043987
5.640000,0.044167
5.650000,0.044344
5.650000,0.044518
5.660000,0.044691
5.660000,0.044862
5.670000,0.045032
5.670000,0.045201
5.670000,0.045369
5.680000,0.045534
5.690000,0.045697
5.690000,0.045855
5.700000,0.046009
5.700000,0.046155
5.710000,0.046295
5.710000,0.046427
5.710000,0.046551
5.720000,0.046667
5.730000,0.046777
5.730000,0.046882
5.740000,0.046981
5.740000,0.047077
5.750000,0.047169
5.750000,0.047260
5.750000,0.047350
5.760000,0.047439
5.760000,0.047526
5.770000,0.047613
5.780000,0.047698
5.780000,0.047782
5.790000,0.047866
5.790000,0.047948
5.790000,0.048032
5.800000,0.048117
5.800000,0.048205
5.810000,0.048299
5.820000,0.048400
5.820000,0.048512
5.830000,0.048637
5.830000,0.048776
5.830000,0.048932
5.840000,0.049105
5.840000,0.049296
5.850000,0.049505
5.860000,0.049728
5.860000,0.049966
5.870000,0.050213
5.870000,0.050466
5.880000,0.050722
5.880000,0.050975
5.880000,0.051223
5.890000,0.051462
5.900000,0.051688
5.900000,0.051899
5.910000,0.052095
5.910000,0.052275
5.920000,0.052440
5.920000,0.052590
5.920000,0.052726
5.930000,0.052851
5.940000,0.052965
5.940000,0.053071
5.950000,0.053170
5.950000,0.053264
5.960000,0.053354
5.960000,0.053441
5.960000,0.053526
5.970000,0.053611
5.980000,0.053696
5.980000,0.053783
5.990000,0.053873
5.990000,0.053965
6.000000,0.054061
6.000000,0.054160
6.000000,0.054261
6.010000,0.054362
6.020000,0.054460
6.020000,0.054552
6.030000,0.054635
6.030000,0.054703
6.040000,0.054755
6.040000,0.054785
6.040000,0.054792
6.050000,0.054774
6.050000,0.054730
6.060000,0.054661
6.070000,0.054569
6.070000,0.054456
6.080000,0.054326
6.080000,0.054183
6.080000,0.054031
6.090000,0.053874
6.090000,0.053715
6.100000,0.053556
6.110000,0.053399
6.110000,0.053245
6.120000,0.053094
6.120000,0.052945
6.120000,0.052797
6.130000,0.052648
6.130000,0.052494
6.140000,0.052336
6.150000,0.052169
6.150000,0.051991
6.160000,0.051802
6.160000,0.051599
6.170000,0.051381
6.170000,0.051146
6.170000,0.050895
6.180000,0.050628
6.190000,0.050343
6.190000,0.050042
6.200000,0.049725
6.200000,0.049393
6.210000,0.049048
6.210000,0.048691
6.210000,0.048324
6.220000,0.047947
6.230000,0.047563
6.230000,0.047173
6.240000,0.046779
6.240000,0.046382
6.250000,0.045983
6.250000,0.045585
6.250000,0.045187
6.260000,0.044793
6.270000,0.044402
6.270000,0.044017
6.280000,0.043637
6.280000,0.043266
6.290000,0.042902
6.290000,0.042547
6.290000,0.042201
6.300000,0.041864
6.300000,0.041536
6.310000,0.041216
6.320000,0.040903
6.320000,0.040595
6.330000,0.040293
6.330000,0.039993
6.330000,0.039697
6.340000,0.039401
6.340000,0.039106
6.350000,0.038811
6.360000,0.038516
6.360000,0.038220
6.370000,0.037924
6.370000,0.037628
6.380000,0.037333
6.380000,0.037040
6.380000,0.036748
6.390000,0.036459
6.400000,0.036174
6.400000,0.035893
6.410000,0.035618
6.410000,0.035349
6.420000,0.035087
6.420000,0.034832
6.420000,0.034587
6.430000,0.034349
6.440000,0.034122
6.440000,0.033903
6.450000,0.033695
6.450000,0.033496
6.460000,0.033306
6.460000,0.033125
6.460000,0.032952
6.470000,0.032788
6.480000,0.032629
6.480000,0.032477
6.490000,0.032330
6.490000,0.032186
6.500000,0.032046
6.500000,0.031907
6.500000,0.031770
6.510000,0.031634
6.520000,0.031499
6.520000,0.031364
6.530000,0.031230
6.530000,0.031096
6.540000,0.030962
6.540000,0.030829
6.540000,0.030696
6.550000,0.030564
6.550000,0.030433
6.560000,0.030303
6.570000,0.030173
6.570000,0.030044
6.580000,0.029917
6.580000,0.029791
6.580000,0.029666
6.590000,0.029543
6.590000,0.029422
6.600000,0.029303
6.610000,0.029186
6.610000,0.029072
6.620000,0.028961
6.620000,0.028853
6.620000,0.028748
6.630000,0.028646
6.630000,0.028547
6.640000,0.028453
6.650000,0.028362
6.650000,0.028276
6.660000,0.028194
6.660000,0.028117
6.670000,0.028046
6.670000,0.027981
6.670000,0.027920
6.680000,0.027866
6.690000,0.027816
6.690000,0.027771
6.700000,0.027730
6.700000,0.027693
6.710000,0.027660
6.710000,0.027629
6.710000,0.027599
6.720000,0.027572
6.730000,0.027544
6.730000,0.027517
6.740000,0.027490
6.740000,0.027461
6.750000,0.027429
6.750000,0.027394
6.750000,0.027354
6.760000,0.027308
6.770000,0.027255
6.770000,0.027194
6.780000,0.027124
6.780000,0.027043
6.790000,0.026952
6.790000,0.026849
6.790000,0.026735
6.800000,0.026610
6.800000,0.026473
6.810000,0.026325
6.820000,0.026167
6.820000,0.025998
6.830000,0.025819
6.830000,0.025632
6.830000,0.025435
6.840000,0.025231
6.840000,0.025019
6.850000,0.024800
6.860000,0.024575
6.860000,0.024345
6.870000,0.024110
6.870000,0.023871
6.880000,0.023630
6.880000,0.023388
6.880000,0.023146
6.890000,0.022906
6.900000,0.022668
6.900000,0.022434
6.910000,0.022207
6.910000,0.021986
6.920000,0.021773
6.920000,0.021569
6.920000,0.021375
6.930000,0.021192
6.940000,0.021020
6.940000,0.020859
6.950000,0.020710
6.950000,0.020573
6.960000,0.020447
6.960000,0.020333
6.960000,0.020229
6.970000,0.020136
6.980000,0.020052
6.980000,0.019977
6.990000,0.019911
6.990000,0.019851
7.000000,0.019799
7.000000,0.019752
7.000000,0.019712
7.010000,0.019676
7.020000,0.019645
7.020000,0.019618
7.030000,0.019595
7.030000,0.019576
7.040000,0.019560
7.040000,0.019546
7.040000,0.019535
7.050000,0.019525
7.050000,0.019516
7.060000,0.019508
7.070000,0.019499
7.070000,0.019490
7.080000,0.019479
7.080000,0.019467
7.080000,0.019453
7.090000,0.019437
7.090000,0.019419
7.100000,0.019400
7.110000,0.019379
7.110000,0.019357
7.120000,0.019333
7.120000,0.019309
7.120000,0.019283
7.130000,0.019257
7.130000,0.019230
7.140000,0.019203
7.150000,0.019176
7.150000,0.019149
7.160000,0.019123
7.160000,0.019098
7.170000,0.019074
7.170000,0.019051
7.170000,0.019029
7.180000,0.019009
7.190000,0.018990
7.190000,0.018973
7.200000,0.018956
7.200000,0.018941
7.210000,0.018927
7.210000,0.018913
7.210000,0.018900
7.220000,0.018887
7.230000,0.018875
7.230000,0.018863
7.240000,0.018852
7.240000,0.018841
7.250000,0.018830
7.250000,0.018820
7.250000,0.018809
7.260000,0.018797
7.270000,0.018785
7.270000,0.018772
7.280000,0.018758
7.280000,0.018742
7.290000,0.018725
7.290000,0.018705
7.290000,0.018684
7.300000,0.018660
7.300000,0.018634
7.310000,0.018606
7.320000,0.018574
7.320000,0.018539
7.330000,0.018501
7.330000,0.018460
7.330000,0.018414
7.340000,0.018365
7.340000,0.018311
7.350000,0.018253
7.360000,0.018191
7.360000,0.018124
7.370000,0.018053
7.370000,0.017978
7.380000,0.017899
7.380000,0.017816
7.380000,0.017730
7.390000,0.017640
7.400000,0.017546
7.400000,0.017450
7.410000,0.017351
7.410000,0.017249
7.420000,0.017145
7.420000,0.017038
7.420000,0.016929
7.430000,0.016818
7.440000,0.016706
7.440000,0.016591
7.450000,0.016475
7.450000,0.016357
7.460000,0.016239
7.460000,0.016119
7.460000,0.016000
7.470000,0.015880
7.480000,0.015760
7.480000,0.015641
7.490000,0.015522
7.490000,0.015403
7.500000,0.015286
7.500000,0.015169
7.500000,0.015052
7.510000,0.014936
7.520000,0.014821
7.520000,0.014707
7.530000,0.014593
7.530000,0.014481
7.540000,0.014371
7.540000,0.014263
7.540000,0.014157
7.550000,0.014054
7.550000,0.013954
7.560000,0.013856
7.570000,0.013762
7.570000,0.013671
7.580000,0.013584
7.580000,0.013499
7.580000,0.013418
7.590000,0.013339
7.590000,0.013264
7.600000,0.013191
7.610000,0.013121
7.610000,0.013053
7.620000,0.012988
7.620000,0.012924
7.620000,0.012863
7.630000,0.012802
7.630000,0.012743
7.640000,0.012684
7.650000,0.012626
7.650000,0.012567
7.660000,0.012508
7.660000,0.012449
7.670000,0.012389
7.670000,0.012328
7.670000,0.012267
7.680000,0.012205
7.690000,0.012142
7.690000,0.012078
7.700000,0.012013
7.700000,0.011948
7.710000,0.011882
7.710000,0.011816
7.710000,0.011749
7.720000,0.011682
7.730000,0.011615
7.730000,0.011547
7.740000,0.011479
7.740000,0.011410
7.750000,0.011340
7.750000,0.011269
7.750000,0.011198
7.760000,0.011126
7.770000,0.011053
7.770000,0.010980
7.780000,0.010906
7.780000,0.010831
7.790000,0.010757
7.790000,0.010683
7.790000,0.010611
7.800000,0.010539
7.810000,0.010468
7.810000,0.010399
7.820000,0.010332
7.820000,0.010266
7.830000,0.010202
7.830000,0.010139
7.830000,0.010077
7.840000,0.010016
7.840000,0.009956
7.850000,0.009897
7.860000,0.009838
7.860000,0.009779
7.870000,0.009720
7.870000,0.009661
7.880000,0.009602
7.880000,0.009542
7.880000,0.009481
7.890000,0.009420
7.900000,0.009358
7.900000,0.009296
7.910000,0.009235
7.910000,0.009174
7.920000,0.009113
7.920000,0.009054
7.920000,0.008996
7.930000,0.008939
7.940000,0.008885
7.940000,0.008833
7.950000,0.008783
7.950000,0.008735
7.960000,0.008688
7.960000,0.008644
7.960000,0.008602
7.970000,0.008561
7.980000,0.008521
7.980000,0.008482
7.990000,0.008445
7.990000,0.008408
8.000000,0.008371
8.000000,0.008335
8.010000,0.008299
8.010000,0.008262
8.020000,0.008226
8.020000,0.008190
8.030000,0.008153
8.030000,0.008117
8.040000,0.008082
8.040000,0.008047
8.040000,0.008013
8.050000,0.007981
8.050000,0.007950
8.060000,0.007920
8.060000,0.007893
8.070000,0.007868
8.070000,0.007845
8.080000,0.007824
8.090000,0.007805
8.090000,0.007788
8.100000,0.007774
8.100000,0.007762
8.110000,0.007753
8.110000,0.007745
8.120000,0.007740
8.120000,0.007737
8.120000,0.007736
8.130000,0.007737
8.130000,0.007740
8.140000,0.007745
8.140000,0.007751
8.150000,0.007759
8.150000,0.007768
8.160000,0.007778
8.170000,0.007790
8.170000,0.007803
8.180000,0.007816
8.180000,0.007831
8.190000,0.007846
8.190000,0.007862
8.200000,0.007879
8.200000,0.007896
8.210000,0.007912
8.210000,0.007929
8.210000,0.007945
8.220000,0.007961
8.220000,0.007977
8.230000,0.007993
8.230000,0.008008
8.240000,0.008023
8.250000,0.008037
8.250000,0.008052
8.260000,0.008066
8.260000,0.008079
8.270000,0.008092
8.270000,0.008105
8.280000,0.008117
8.280000,0.008127
8.290000,0.008137
8.290000,0.008146
8.290000,0.008154
8.300000,0.008160
8.300000,0.008165
8.310000,0.008168
8.310000,0.008169
8.320000,0.008167
8.320000,0.008163
8.330000,0.008155
8.340000,0.008145
8.340000,0.008131
8.350000,0.008113
8.350000,0.008091
8.360000,0.008066
8.360000,0.008036
8.370000,0.008002
8.370000,0.007963
8.380000,0.007920
8.380000,0.007872
8.380000,0.007820
8.390000,0.007763
8.390000,0.007702
8.400000,0.007636
8.400000,0.007566
8.410000,0.007493
8.420000,0.007417
8.420000,0.007338
8.430000,0.007257
8.430000,0.007174
8.440000,0.007091
8.440000,0.007007
8.450000,0.006923
8.450000,0.006839
8.460000,0.006757
8.460000,0.006676
8.460000,0.006596
8.470000,0.006519
8.470000,0.006445
8.480000,0.006373
8.480000,0.006304
8.490000,0.006238
8.500000,0.006175
8.500000,0.006115
8.510000,0.006058
8.510000,0.006003
8.520000,0.005950
8.520000,0.005900
8.530000,0.005851
8.530000,0.005804
8.540000,0.005759
8.540000,0.005714
8.540000,0.005671
8.550000,0.005628
8.550000,0.005586
8.560000,0.005545
8.560000,0.005504
8.570000,0.005464
8.580000,0.005424
8.580000,0.005384
8.590000,0.005345
8.590000,0.005305
8.600000,0.005266
8.600000,0.005227
8.610000,0.005189
8.610000,0.005152
8.620000,0.005115
8.620000,0.005080
8.620000,0.005046
8.630000,0.005014
8.630000,0.004983
8.640000,0.004954
8.640000,0.004927
8.650000,0.004901
8.650000,0.004878
8.660000,0.004856
8.670000,0.004836
8.670000,0.004818
8.680000,0.004801
8.680000,0.004787
8.690000,0.004774
8.690000,0.004762
8.700000,0.004751
8.700000,0.004742
8.710000,0.004733
8.710000,0.004724
8.710000,0.004716
8.720000,0.004708
8.720000,0.004699
8.730000,0.004691
8.730000,0.004683
8.740000,0.004674
8.750000,0.004666
8.750000,0.004657
8.760000,0.004648
8.760000,0.004639
8.770000,0.004630
8.770000,0.004620
8.780000,0.004610
8.780000,0.004599
8.790000,0.004588
8.790000,0.004577
8.790000,0.004565
8.800000,0.004553
8.800000,0.004542
8.810000,0.004530
8.810000,0.004518
8.820000,0.004506
8.830000,0.004495
8.830000,0.004484
8.840000,0.004473
8.840000,0.004462
8.850000,0.004451
8.850000,0.004439
8.860000,0.004428
8.860000,0.004416
8.870000,0.004404
8.870000,0.004392
8.880000,0.004379
8.880000,0.004365
8.880000,0.004350
8.890000,0.004334
8.890000,0.004316
8.900000,0.004298
8.900000,0.004278
8.910000,0.004258
8.920000,0.004236
8.920000,0.004213
8.930000,0.004189
8.930000,0.004165
8.940000,0.004139
8.940000,0.004113
8.950000,0.004087
8.950000,0.004060
8.960000,0.004032
8.960000,0.004003
8.960000,0.003974
8.970000,0.003944
8.970000,0.003913
8.980000,0.003882
8.980000,0.003850
8.990000,0.003819
9.000000,0.003787
9.000000,0.003756
9.010000,0.003725
9.010000,0.003694
9.020000,0.003664
9.020000,0.003634
9.030000,0.003605
9.030000,0.003577
9.040000,0.003550
9.040000,0.003523
9.040000,0.003497
9.050000,0.003472
9.050000,0.003448
9.060000,0.003425
9.060000,0.003402
9.070000,0.003380
9.080000,0.003358
9.080000,0.003337
9.090000,0.003316
9.090000,0.003295
9.100000,0.003275
9.100000,0.003254
9.110000,0.003234
9.110000,0.003214
9.120000,0.003194
9.120000,0.003175
9.120000,0.003155
9.130000,0.003136
9.130000,0.003118
9.140000,0.003099
9.140000,0.003081
9.150000,0.003062
9.150000,0.003044
9.160000,0.003025
9.170000,0.003007
9.170000,0.002988
9.180000,0.002969
9.180000,0.002950
9.190000,0.002931
9.190000,0.002912
9.200000,0.002893
9.200000,0.002874
9.210000,0.002854
9.210000,0.002835
9.210000,0.002815
9.220000,0.002794
9.220000,0.002774
9.230000,0.002753
9.230000,0.002733
9.240000,0.002713
9.250000,0.002692
9.250000,0.002673
9.260000,0.002653
9.260000,0.002634
9.270000,0.002616
9.270000,0.002597
9.280000,0.002579
9.280000,0.002561
9.290000,0.002544
9.290000,0.002526
9.290000,0.002509
9.300000,0.002491
9.300000,0.002474
9.310000,0.002457
9.310000,0.002440
9.320000,0.002422
9.330000,0.002405
9.330000,0.002388
9.340000,0.002370
9.340000,0.002353
9.350000,0.002335
9.350000,0.002317
9.360000,0.002299
9.360000,0.002282
9.370000,0.002264
9.370000,0.002247
9.380000,0.002230
9.380000,0.002213
9.380000,0.002196
9.390000,0.002179
9.390000,0.002163
9.400000,0.002146
9.400000,0.002130
9.410000,0.002114
9.420000,0.002097
9.420000,0.002081
9.430000,0.002064
9.430000,0.002048
9.440000,0.002031
9.440000,0.002015
9.450000,0.001999
9.450000,0.001983
9.460000,0.001967
9.460000,0.001951
9.460000,0.001935
9.470000,0.001919
9.470000,0.001903
9.480000,0.001888
9.480000,0.001872
9.490000,0.001857
9.500000,0.001843
9.500000,0.001828
9.510000,0.001814
9.510000,0.001800
9.520000,0.001786
9.520000,0.001772
9.530000,0.001757
9.530000,0.001742
9.540000,0.001727
9.540000,0.001711
9.540000,0.001694
9.550000,0.001677
9.550000,0.001659
9.560000,0.001641
9.560000,0.001622
9.570000,0.001603
9.580000,0.001583
9.580000,0.001564
9.590000,0.001543
9.590000,0.001523
9.600000,0.001502
9.600000,0.001481
9.610000,0.001460
9.610000,0.001439
9.620000,0.001418
9.620000,0.001397
9.620000,0.001376
9.630000,0.001355
9.630000,0.001335
9.640000,0.001315
9.640000,0.001296
9.650000,0.001277
9.650000,0.001258
9.660000,0.001241
9.670000,0.001223
9.670000,0.001206
9.680000,0.001190
9.680000,0.001175
9.690000,0.001161
9.690000,0.001147
9.700000,0.001134
9.700000,0.001122
9.710000,0.001110
9.710000,0.001099
9.710000,0.001088
9.720000,0.001077
9.720000,0.001066
9.730000,0.001055
9.730000,0.001044
9.740000,0.001033
9.750000,0.001021
9.750000,0.001009
9.760000,0.000997
9.760000,0.000985
9.770000,0.000971
9.770000,0.000958
9.780000,0.000943
9.780000,0.000929
9.790000,0.000913
9.790000,0.000898
9.790000,0.000881
9.800000,0.000865
9.800000,0.000848
9.810000,0.000832
9.810000,0.000815
9.820000,0.000798
9.830000,0.000781
9.830000,0.000765
9.840000,0.000748
9.840000,0.000731
9.850000,0.000715
9.850000,0.000698
9.860000,0.000681
9.860000,0.000665
9.870000,0.000649
9.870000,0.000632
9.880000,0.000617
9.880000,0.000601
9.880000,0.000586
9.890000,0.000571
9.890000,0.000556
9.900000,0.000542
9.900000,0.000528
9.910000,0.000513
9.920000,0.000499
9.920000,0.000485
9.930000,0.000472
9.930000,0.000458
9.940000,0.000444
9.940000,0.000431
9.950000,0.000418
9.950000,0.000404
9.960000,0.000391
9.960000,0.000378
9.960000,0.000364
9.970000,0.000351
9.970000,0.000338
9.980000,0.000324
9.980000,0.000310
9.990000,0.000297
10.000000,0.000283
10.000000,0.000270


==> anc/fig9/dmrg_a.csv <==
omega/2E_p,sigma
0.003174,0.023219
0.006347,0.012295
0.009521,0.008573
0.012694,0.006563
0.015868,0.005211
0.019042,0.004213
0.022215,0.003474
0.025389,0.002953
0.028563,0.002620
0.031736,0.002432
0.034910,0.002333
0.038083,0.002269
0.041257,0.002192
0.044431,0.002078
0.047604,0.001926
0.050778,0.001756
0.053951,0.001597
0.057125,0.001479
0.060299,0.001418
0.063472,0.001415
0.066646,0.001449
0.069820,0.001493
0.072993,0.001516
0.076167,0.001497
0.079340,0.001431
0.082514,0.001329
0.085688,0.001215
0.088861,0.001116
0.092035,0.001055
0.095208,0.001045
0.098382,0.001084
0.101556,0.001156
0.104729,0.001241
0.107903,0.001315
0.111077,0.001364
0.114250,0.001381
0.117424,0.001369
0.120597,0.001336
0.123771,0.001295
0.126945,0.001252
0.130118,0.001214
0.133292,0.001180
0.136465,0.001148
0.139639,0.001116
0.142813,0.001085
0.145986,0.001058
0.149160,0.001039
0.152333,0.001034
0.155507,0.001041
0.158681,0.001059
0.161854,0.001080
0.165028,0.001096
0.168202,0.001102
0.171375,0.001096
0.174549,0.001082
0.177722,0.001067
0.180896,0.001057
0.184070,0.001056
0.187243,0.001060
0.190417,0.001061
0.193590,0.001047
0.196764,0.001008
0.199938,0.000944
0.203111,0.000860
0.206285,0.000778
0.209459,0.000721
0.212632,0.000713
0.215806,0.000770
0.218979,0.000891
0.222153,0.001059
0.225327,0.001242
0.228500,0.001403
0.231674,0.001510
0.234847,0.001544
0.238021,0.001506
0.241195,0.001417
0.244368,0.001312
0.247542,0.001227
0.250716,0.001194
0.253889,0.001227
0.257063,0.001322
0.260236,0.001461
0.263410,0.001614
0.266584,0.001755
0.269757,0.001866
0.272931,0.001946
0.276104,0.002005
0.279278,0.002064
0.282452,0.002143
0.285625,0.002260
0.288799,0.002418
0.291973,0.002613
0.295146,0.002834
0.298320,0.003069
0.301493,0.003307
0.304667,0.003545
0.307841,0.003781
0.311014,0.004013
0.314188,0.004232
0.317361,0.004427
0.320535,0.004581
0.323709,0.004684
0.326882,0.004738
0.330056,0.004771
0.333230,0.004836
0.336403,0.005004
0.339577,0.005348
0.342750,0.005922
0.345924,0.006738
0.349098,0.007748
0.352271,0.008848
0.355445,0.009883
0.358618,0.010685
0.361792,0.011101
0.364966,0.011038
0.368139,0.010485
0.371313,0.009523
0.374487,0.008314
0.377660,0.007063
0.380834,0.005982
0.384007,0.005240
0.387181,0.004931
0.390355,0.005058
0.393528,0.005539
0.396702,0.006234
0.399875,0.006979
0.403049,0.007629
0.406223,0.008081
0.409396,0.008293
0.412570,0.008284
0.415743,0.008110
0.418917,0.007847
0.422091,0.007565
0.425264,0.007312
0.428438,0.007111
0.431612,0.006964
0.434785,0.006868
0.437959,0.006823
0.441132,0.006850
0.444306,0.006985
0.447480,0.007275
0.450653,0.007764
0.453827,0.008477
0.457000,0.009408
0.460174,0.010515
0.463348,0.011724
0.466521,0.012939
0.469695,0.014054
0.472869,0.014975
0.476042,0.015624
0.479216,0.015956
0.482389,0.015955
0.485563,0.015638
0.488737,0.015055
0.491910,0.014278
0.495084,0.013405
0.498257,0.012550
0.501431,0.011837
0.504605,0.011384
0.507778,0.011289
0.510952,0.011612
0.514126,0.012363
0.517299,0.013496
0.520473,0.014908
0.523646,0.016459
0.526820,0.017993
0.529994,0.019366
0.533167,0.020476
0.536341,0.021279
0.539514,0.021797
0.542688,0.022106
0.545862,0.022322
0.549035,0.022567
0.552209,0.022948
0.555383,0.023533
0.558556,0.024344
0.561730,0.025361
0.564903,0.026533
0.568077,0.027796
0.571251,0.029086
0.574424,0.030356
0.577598,0.031567
0.580771,0.032690
0.583945,0.033690
0.587119,0.034517
0.590292,0.035103
0.593466,0.035367
0.596640,0.035232
0.599813,0.034641
0.602987,0.033579
0.606160,0.032091
0.609334,0.030283
0.612508,0.028316
0.615681,0.026380
0.618855,0.024671
0.622028,0.023353
0.625202,0.022534
0.628376,0.022252
0.631549,0.022470
0.634723,0.023087
0.637896,0.023962
0.641070,0.024938
0.644244,0.025874
0.647417,0.026660
0.650591,0.027232
0.653765,0.027575
0.656938,0.027714
0.660112,0.027703
0.663285,0.027611
0.666459,0.027504
0.669633,0.027440
0.672806,0.027461
0.675980,0.027593
0.679153,0.027845
0.682327,0.028215
0.685501,0.028694
0.688674,0.029264
0.691848,0.029902
0.695022,0.030579
0.698195,0.031262
0.701369,0.031913
0.704542,0.032492
0.707716,0.032962
0.710890,0.033296
0.714063,0.033481
0.717237,0.033521
0.720410,0.033444
0.723584,0.033295
0.726758,0.033138
0.729931,0.033042
0.733105,0.033078
0.736279,0.033307
0.739452,0.033771
0.742626,0.034489
0.745799,0.035453
0.748973,0.036630
0.752147,0.037962
0.755320,0.039380
0.758494,0.040800
0.761667,0.042141
0.764841,0.043325
0.768015,0.044288
0.771188,0.044979
0.774362,0.045370
0.777536,0.045453
0.780709,0.045241
0.783883,0.044769
0.787056,0.044085
0.790230,0.043249
0.793404,0.042324
0.796577,0.041371
0.799751,0.040439
0.802924,0.039565
0.806098,0.038766
0.809272,0.038044
0.812445,0.037387
0.815619,0.036773
0.818793,0.036178
0.821966,0.035580
0.825140,0.034965
0.828313,0.034328
0.831487,0.033675
0.834661,0.033020
0.837834,0.032383
0.841008,0.031791
0.844181,0.031268
0.847355,0.030841
0.850529,0.030533
0.853702,0.030362
0.856876,0.030340
0.860050,0.030469
0.863223,0.030740
0.866397,0.031129
0.869570,0.031599
0.872744,0.032100
0.875918,0.032575
0.879091,0.032965
0.882265,0.033220
0.885438,0.033303
0.888612,0.033202
0.891786,0.032926
0.894959,0.032509
0.898133,0.032007
0.901306,0.031485
0.904480,0.031009
0.907654,0.030639
0.910827,0.030420
0.914001,0.030374
0.917175,0.030505
0.920348,0.030791
0.923522,0.031198
0.926695,0.031680
0.929869,0.032187
0.933043,0.032671
0.936216,0.033091
0.939390,0.033419
0.942563,0.033634
0.945737,0.033733
0.948911,0.033722
0.952084,0.033615
0.955258,0.033435
0.958432,0.033204
0.961605,0.032944
0.964779,0.032673
0.967952,0.032400
0.971126,0.032128
0.974300,0.031850
0.977473,0.031553
0.980647,0.031222
0.983820,0.030842
0.986994,0.030400
0.990168,0.029886
0.993341,0.029299
0.996515,0.028643
0.999689,0.027929
1.002862,0.027172
1.006036,0.026390
1.009209,0.025604
1.012383,0.024835
1.015557,0.024106
1.018730,0.023437
1.021904,0.022846
1.025077,0.022345
1.028251,0.021942
1.031425,0.021639
1.034598,0.021428
1.037772,0.021296
1.040946,0.021225
1.044119,0.021192
1.047293,0.021174
1.050466,0.021150
1.053640,0.021103
1.056814,0.021019
1.059987,0.020893
1.063161,0.020722
1.066334,0.020509
1.069508,0.020261
1.072682,0.019985
1.075855,0.019692
1.079029,0.019393
1.082203,0.019100
1.085376,0.018827
1.088550,0.018584
1.091723,0.018381
1.094897,0.018224
1.098071,0.018114
1.101244,0.018048
1.104418,0.018017
1.107591,0.018007
1.110765,0.018003
1.113939,0.017991
1.117112,0.017957
1.120286,0.017891
1.123460,0.017791
1.126633,0.017655
1.129807,0.017488
1.132980,0.017298
1.136154,0.017092
1.139328,0.016878
1.142501,0.016659
1.145675,0.016439
1.148848,0.016216
1.152022,0.015988
1.155196,0.015749
1.158369,0.015495
1.161543,0.015222
1.164716,0.014926
1.167890,0.014606
1.171064,0.014263
1.174237,0.013900
1.177411,0.013523
1.180585,0.013138
1.183758,0.012753
1.186932,0.012374
1.190105,0.012009
1.193279,0.011663
1.196453,0.011339
1.199626,0.011041
1.202800,0.010769
1.205973,0.010523
1.209147,0.010301
1.212321,0.010102
1.215494,0.009923
1.218668,0.009762
1.221842,0.009616
1.225015,0.009483
1.228189,0.009358
1.231362,0.009239
1.234536,0.009120
1.237710,0.008998
1.240883,0.008871
1.244057,0.008736
1.247230,0.008593
1.250404,0.008441
1.253578,0.008285
1.256751,0.008126
1.259925,0.007969
1.263099,0.007817
1.266272,0.007674
1.269446,0.007543
1.272619,0.007424
1.275793,0.007318
1.278967,0.007223
1.282140,0.007137
1.285314,0.007057
1.288487,0.006980
1.291661,0.006902
1.294835,0.006821
1.298008,0.006735
1.301182,0.006644
1.304356,0.006548
1.307529,0.006446
1.310703,0.006340
1.313876,0.006230
1.317050,0.006117
1.320224,0.006000
1.323397,0.005879
1.326571,0.005754
1.329744,0.005623
1.332918,0.005486
1.336092,0.005344
1.339265,0.005198
1.342439,0.005050
1.345613,0.004901
1.348786,0.004754
1.351960,0.004609
1.355133,0.004468
1.358307,0.004332
1.361481,0.004201
1.364654,0.004076
1.367828,0.003956
1.371001,0.003842
1.374175,0.003734
1.377349,0.003632
1.380522,0.003536
1.383696,0.003446
1.386870,0.003361
1.390043,0.003281
1.393217,0.003205
1.396390,0.003133
1.399564,0.003064
1.402738,0.002998
1.405911,0.002935
1.409085,0.002875
1.412258,0.002816
1.415432,0.002759
1.418606,0.002703
1.421779,0.002647
1.424953,0.002591
1.428126,0.002534
1.431300,0.002476
1.434474,0.002418
1.437647,0.002361
1.440821,0.002306
1.443995,0.002253
1.447168,0.002203
1.450342,0.002157
1.453515,0.002114
1.456689,0.002073
1.459863,0.002035
1.463036,0.001997
1.466210,0.001960
1.469383,0.001923
1.472557,0.001886
1.475731,0.001848
1.478904,0.001810
1.482078,0.001771
1.485252,0.001731
1.488425,0.001689
1.491599,0.001646
1.494772,0.001602
1.497946,0.001556
1.501120,0.001509
1.504293,0.001462
1.507467,0.001415
1.510640,0.001369
1.513814,0.001324
1.516988,0.001280
1.520161,0.001237
1.523335,0.001196
1.526509,0.001156
1.529682,0.001119
1.532856,0.001083
1.536029,0.001050
1.539203,0.001019
1.542377,0.000989
1.545550,0.000962
1.548724,0.000935
1.551897,0.000909
1.555071,0.000883
1.558245,0.000858
1.561418,0.000834
1.564592,0.000810
1.567766,0.000788
1.570939,0.000768
1.574113,0.000749
1.577286,0.000731
1.580460,0.000714
1.583634,0.000697
1.586807,0.000681
1.589981,0.000663
1.593154,0.000645
1.596328,0.000627
1.599502,0.000609
1.602675,0.000592
1.605849,0.000576
1.609023,0.000562
1.612196,0.000548
1.615370,0.000535
1.618543,0.000523
1.621717,0.000511
1.624891,0.000499
1.628064,0.000487
1.631238,0.000475
1.634411,0.000463
1.637585,0.000452
1.640759,0.000441
1.643932,0.000430
1.647106,0.000420
1.650280,0.000409
1.653453,0.000397
1.656627,0.000386
1.659800,0.000374
1.662974,0.000363
1.666148,0.000351
1.669321,0.000340
1.672495,0.000330
1.675668,0.000319
1.678842,0.000309
1.682016,0.000299
1.685189,0.000288
1.688363,0.000278
1.691536,0.000269
1.694710,0.000260
1.697884,0.000252
1.701057,0.000244
1.704231,0.000238
1.707405,0.000232
1.710578,0.000227
1.713752,0.000221
1.716925,0.000215
1.720099,0.000209
1.723273,0.000203
1.726446,0.000197
1.729620,0.000191
1.732793,0.000186
1.735967,0.000181
1.739141,0.000177
1.742314,0.000173
1.745488,0.000168
1.748662,0.000164
1.751835,0.000160
1.755009,0.000155
1.758182,0.000151
1.761356,0.000147
1.764530,0.000143
1.767703,0.000140
1.770877,0.000138
1.774050,0.000135
1.777224,0.000132
1.780398,0.000129
1.783571,0.000126
1.786745,0.000123
1.789919,0.000120
1.793092,0.000117
1.796266,0.000114
1.799439,0.000112
1.802613,0.000110
1.805787,0.000107
1.808960,0.000105
1.812134,0.000102
1.815307,0.000099
1.818481,0.000096
1.821655,0.000093
1.824828,0.000090
1.828002,0.000088
1.831176,0.000086
1.834349,0.000084
1.837523,0.000083
1.840696,0.000081
1.843870,0.000079
1.847044,0.000077
1.850217,0.000074
1.853391,0.000072
1.856564,0.000070
1.859738,0.000068
1.862912,0.000067
1.866085,0.000066
1.869259,0.000065
1.872433,0.000064
1.875606,0.000063
1.878780,0.000061
1.881953,0.000060
1.885127,0.000059
1.888301,0.000057
1.891474,0.000056
1.894648,0.000056
1.897821,0.000055
1.900995,0.000054
1.904169,0.000054
1.907342,0.000053
1.910516,0.000052
1.913689,0.000050
1.916863,0.000049
1.920037,0.000048
1.923210,0.000047
1.926384,0.000047
1.929558,0.000046
1.932731,0.000046
1.935905,0.000045
1.939078,0.000045
1.942252,0.000044
1.945426,0.000043
1.948599,0.000042
1.951773,0.000041
1.954946,0.000040
1.958120,0.000040
1.961294,0.000039
1.964467,0.000039
1.967641,0.000039
1.970815,0.000038
1.973988,0.000037
1.977162,0.000036
1.980335,0.000035
1.983509,0.000035
1.986683,0.000034
1.989856,0.000034
1.993030,0.000034
1.996203,0.000033
1.999377,0.000033
2.002551,0.000033
2.005724,0.000032
2.008898,0.000031
2.012072,0.000031
2.015245,0.000030
2.018419,0.000030
2.021592,0.000029
2.024766,0.000029
2.027940,0.000029
2.031113,0.000029
2.034287,0.000029
2.037460,0.000029
2.040634,0.000028
2.043808,0.000028
2.046981,0.000027
2.050155,0.000027
2.053329,0.000027
2.056502,0.000027
2.059676,0.000027
2.062849,0.000027
2.066023,0.000027
2.069197,0.000026
2.072370,0.000026
2.075544,0.000025
2.078717,0.000025
2.081891,0.000025
2.085065,0.000024
2.088238,0.000024
2.091412,0.000024
2.094586,0.000024
2.097759,0.000024
2.100933,0.000024
2.104106,0.000023
2.107280,0.000023
2.110454,0.000022
2.113627,0.000022
2.116801,0.000022
2.119974,0.000022
2.123148,0.000022
2.126322,0.000022
2.129495,0.000022
2.132669,0.000022
2.135843,0.000021
2.139016,0.000021
2.142190,0.000021
2.145363,0.000020
2.148537,0.000020
2.151711,0.000020
2.154884,0.000020
2.158058,0.000020
2.161231,0.000020
2.164405,0.000020
2.167579,0.000019
2.170752,0.000019
2.173926,0.000019
2.177099,0.000018
2.180273,0.000018
2.183447,0.000019
2.186620,0.000019
2.189794,0.000019
2.192968,0.000019
2.196141,0.000018
2.199315,0.000018
2.202488,0.000018
2.205662,0.000018
2.208836,0.000018
2.212009,0.000018
2.215183,0.000018
2.218356,0.000018
2.221530,0.000018
2.224704,0.000018
2.227877,0.000018
2.231051,0.000018
2.234225,0.000017
2.237398,0.000017
2.240572,0.000017
2.243745,0.000017
2.246919,0.000017
2.250093,0.000017
2.253266,0.000017
2.256440,0.000017
2.259613,0.000016
2.262787,0.000016
2.265961,0.000016
2.269134,0.000016
2.272308,0.000015
2.275482,0.000016
2.278655,0.000016
2.281829,0.000016
2.285002,0.000016
2.288176,0.000016
2.291350,0.000016
2.294523,0.000015
2.297697,0.000015
2.300870,0.000015
2.304044,0.000014
2.307218,0.000014
2.310391,0.000015
2.313565,0.000015
2.316739,0.000015
2.319912,0.000014
2.323086,0.000014
2.326259,0.000014
2.329433,0.000014
2.332607,0.000013
2.335780,0.000013
2.338954,0.000013
2.342127,0.000014
2.345301,0.000014
2.348475,0.000014
2.351648,0.000014
2.354822,0.000014
2.357996,0.000013
2.361169,0.000013
2.364343,0.000013
2.367516,0.000013
2.370690,0.000013
2.373864,0.000013
2.377037,0.000013
2.380211,0.000014
2.383384,0.000013
2.386558,0.000013
2.389732,0.000013
2.392905,0.000013
2.396079,0.000013
2.399253,0.000012
2.402426,0.000013
2.405600,0.000013
2.408773,0.000013
2.411947,0.000013
2.415121,0.000013
2.418294,0.000012
2.421468,0.000012
2.424641,0.000012
2.427815,0.000012
2.430989,0.000012
2.434162,0.000012
2.437336,0.000012
2.440509,0.000012
2.443683,0.000012
2.446857,0.000012
2.450030,0.000012
2.453204,0.000011
2.456378,0.000011
2.459551,0.000011
2.462725,0.000011
2.465898,0.000011
2.469072,0.000011
2.472246,0.000011
2.475419,0.000011
2.478593,0.000011
2.481766,0.000011
2.484940,0.000011
2.488114,0.000010
2.491287,0.000010
2.494461,0.000010
2.497635,0.000010
2.500808,0.000010
2.503982,0.000010
2.507155,0.000010
2.510329,0.000010
2.513503,0.000010
2.516676,0.000010
2.519850,0.000010
2.523023,0.000010
2.526197,0.000010
2.529371,0.000010
2.532544,0.000010
2.535718,0.000011
2.538892,0.000011
2.542065,0.000011
2.545239,0.000010
2.548412,0.000010
2.551586,0.000010
2.554760,0.000010
2.557933,0.000010
2.561107,0.000010
2.564280,0.000010
2.567454,0.000010
2.570628,0.000010
2.573801,0.000010
2.576975,0.000010
2.580149,0.000009
2.583322,0.000009
2.586496,0.000009
2.589669,0.000009
2.592843,0.000009
2.596017,0.000009
2.599190,0.000010
2.602364,0.000010
2.605537,0.000009
2.608711,0.000009
2.611885,0.000009
2.615058,0.000009
2.618232,0.000009
2.621406,0.000009
2.624579,0.000009
2.627753,0.000009
2.630926,0.000009
2.634100,0.000009
2.637274,0.000009
2.640447,0.000009
2.643621,0.000008
2.646794,0.000008
2.649968,0.000008
2.653142,0.000008
2.656315,0.000008
2.659489,0.000008
2.662663,0.000008
2.665836,0.000008
2.669010,0.000008
2.672183,0.000008
2.675357,0.000008
2.678531,0.000008
2.681704,0.000008
2.684878,0.000008
2.688051,0.000008
2.691225,0.000008
2.694399,0.000008
2.697572,0.000008
2.700746,0.000008
2.703919,0.000008
2.707093,0.000008
2.710267,0.000008
2.713440,0.000008
2.716614,0.000008
2.719788,0.000008
2.722961,0.000008
2.726135,0.000008
2.729308,0.000008
2.732482,0.000008
2.735656,0.000008
2.738829,0.000007
2.742003,0.000007
2.745176,0.000007
2.748350,0.000007
2.751524,0.000007
2.754697,0.000007
2.757871,0.000008
2.761045,0.000008
2.764218,0.000008
2.767392,0.000007
2.770565,0.000007
2.773739,0.000007
2.776913,0.000007
2.780086,0.000007
2.783260,0.000007
2.786433,0.000007
2.789607,0.000007
2.792781,0.000007
2.795954,0.000007
2.799128,0.000007
2.802302,0.000007
2.805475,0.000007
2.808649,0.000007
2.811822,0.000007
2.814996,0.000007
2.818170,0.000007
2.821343,0.000007
2.824517,0.000007
2.827690,0.000007
2.830864,0.000007
2.834038,0.000007
2.837211,0.000007
2.840385,0.000006
2.843559,0.000006
2.846732,0.000007
2.849906,0.000007
2.853079,0.000007
2.856253,0.000007
2.859427,0.000007
2.862600,0.000007
2.865774,0.000006
2.868947,0.000006
2.872121,0.000006
2.875295,0.000006
2.878468,0.000006
2.881642,0.000006
2.884816,0.000006
2.887989,0.000006
2.891163,0.000006
2.894336,0.000006
2.897510,0.000006
2.900684,0.000006
2.903857,0.000006
2.907031,0.000006
2.910204,0.000006
2.913378,0.000006
2.916552,0.000006
2.919725,0.000006
2.922899,0.000006
2.926072,0.000006
2.929246,0.000006
2.932420,0.000006
2.935593,0.000006
2.938767,0.000006
2.941941,0.000006
2.945114,0.000006
2.948288,0.000006
2.951461,0.000006
2.954635,0.000006
2.957809,0.000006
2.960982,0.000006
2.964156,0.000006
2.967329,0.000006
2.970503,0.000006
2.973677,0.000006
2.976850,0.000006
2.980024,0.000006
2.983198,0.000006
2.986371,0.000006
2.989545,0.000006
2.992718,0.000006
2.995892,0.000005
2.999066,0.000005
3.002239,0.000005
3.005413,0.000005
3.008586,0.000005
3.011760,0.000006
3.014934,0.000006
3.018107,0.000005
3.021281,0.000005
3.024455,0.000005
3.027628,0.000005
3.030802,0.000005
3.033975,0.000005
3.037149,0.000005
3.040323,0.000005
3.043496,0.000005
3.046670,0.000005
3.049843,0.000005
3.053017,0.000005
3.056191,0.000005
3.059364,0.000005
3.062538,0.000005
3.065712,0.000005
3.068885,0.000005
3.072059,0.000005
3.075232,0.000005
3.078406,0.000005
3.081580,0.000005
3.084753,0.000005
3.087927,0.000005
3.091100,0.000005
3.094274,0.000005
3.097448,0.000005
3.100621,0.000005
3.103795,0.000005
3.106969,0.000005
3.110142,0.000005
3.113316,0.000005
3.116489,0.000005
3.119663,0.000005
3.122837,0.000005
3.126010,0.000005
3.129184,0.000005
3.132357,0.000005
3.135531,0.000005
3.138705,0.000005
3.141878,0.000005
3.145052,0.000005
3.148226,0.000005
3.151399,0.000005
3.154573,0.000004
3.157746,0.000004
3.160920,0.000004
3.164094,0.000005
3.167267,0.000005
3.170441,0.000005
3.173614,0.000005
3.176788,0.000005
3.179962,0.000005
3.183135,0.000005
3.186309,0.000004
3.189482,0.000004
3.192656,0.000004
3.195830,0.000004
3.199003,0.000004
3.202177,0.000005
3.205351,0.000005
3.208524,0.000005
3.211698,0.000005
3.214871,0.000004
3.218045,0.000004
3.221219,0.000004
3.224392,0.000004
3.227566,0.000004
3.230739,0.000004
3.233913,0.000005
3.237087,0.000005
3.240260,0.000005
3.243434,0.000005
3.246608,0.000004
3.249781,0.000004
3.252955,0.000004
3.256128,0.000004
3.259302,0.000004
3.262476,0.000004
3.265649,0.000004
3.268823,0.000004
3.271996,0.000004
3.275170,0.000004
3.278344,0.000004
3.281517,0.000004
3.284691,0.000004
3.287865,0.000004
3.291038,0.000004
3.294212,0.000004
3.297385,0.000004
3.300559,0.000004
3.303733,0.000004
3.306906,0.000004
3.310080,0.000004
3.313253,0.000004
3.316427,0.000004
3.319601,0.000004
3.322774,0.000004
3.325948,0.000004
3.329122,0.000004
3.332295,0.000004
3.335469,0.000004
3.338642,0.000004
3.341816,0.000004
3.344990,0.000004
3.348163,0.000004
3.351337,0.000004
3.354510,0.000004
3.357684,0.000004
3.360858,0.000004
3.364031,0.000004
3.367205,0.000004
3.370379,0.000004
3.373552,0.000004
3.376726,0.000004
3.379899,0.000004
3.383073,0.000004
3.386247,0.000004
3.389420,0.000004
3.392594,0.000004
3.395767,0.000004
3.398941,0.000004
3.402115,0.000004
3.405288,0.000004
3.408462,0.000004
3.411636,0.000004
3.414809,0.000004
3.417983,0.000004
3.421156,0.000004
3.424330,0.000004
3.427504,0.000004
3.430677,0.000004
3.433851,0.000004
3.437024,0.000004
3.440198,0.000004
3.443372,0.000004
3.446545,0.000004
3.449719,0.000004
3.452892,0.000004
3.456066,0.000004
3.459240,0.000004
3.462413,0.000004
3.465587,0.000004
3.468761,0.000004
3.471934,0.000003
3.475108,0.000003
3.478281,0.000003
3.481455,0.000003
3.484629,0.000004
3.487802,0.000004
3.490976,0.000004
3.494149,0.000004
3.497323,0.000003
3.500497,0.000003
3.503670,0.000003
3.506844,0.000003
3.510018,0.000003
3.513191,0.000003
3.516365,0.000003
3.519538,0.000004
3.522712,0.000004
3.525886,0.000004
3.529059,0.000003
3.532233,0.000003
3.535406,0.000003
3.538580,0.000003
3.541754,0.000003
3.544927,0.000003
3.548101,0.000003
3.551275,0.000003
3.554448,0.000003
3.557622,0.000003
3.560795,0.000003
3.563969,0.000003
3.567143,0.000003
3.570316,0.000003
3.573490,0.000003
3.576663,0.000003
3.579837,0.000003
3.583011,0.000003
3.586184,0.000003
3.589358,0.000003
3.592532,0.000003
3.595705,0.000003
3.598879,0.000003
3.602052,0.000003
3.605226,0.000003
3.608400,0.000003
3.611573,0.000003
3.614747,0.000003
3.617920,0.000003
3.621094,0.000003
3.624268,0.000003
3.627441,0.000003
3.630615,0.000003
3.633789,0.000003
3.636962,0.000003
3.640136,0.000003
3.643309,0.000003
3.646483,0.000003
3.649657,0.000003
3.652830,0.000003
3.656004,0.000003
3.659177,0.000003
3.662351,0.000003
3.665525,0.000003
3.668698,0.000003
3.671872,0.000003
3.675046,0.000003
3.678219,0.000003
3.681393,0.000003
3.684566,0.000003
3.687740,0.000003
3.690914,0.000003
3.694087,0.000003
3.697261,0.000003
3.700434,0.000003
3.703608,0.000003
3.706782,0.000003
3.709955,0.000003
3.713129,0.000003
3.716302,0.000003
3.719476,0.000003
3.722650,0.000003
3.725823,0.000003
3.728997,0.000003
3.732171,0.000003
3.735344,0.000003
3.738518,0.000003
3.741691,0.000003
3.744865,0.000003
3.748039,0.000003
3.751212,0.000003
3.754386,0.000003
3.757559,0.000003
3.760733,0.000003
3.763907,0.000003
3.767080,0.000003
3.770254,0.000003
3.773428,0.000003
3.776601,0.000003
3.779775,0.000003
3.782948,0.000003
3.786122,0.000003
3.789296,0.000003
3.792469,0.000003
3.795643,0.000003
3.798816,0.000003
3.801990,0.000003
3.805164,0.000003
3.808337,0.000003
3.811511,0.000003
3.814685,0.000003
3.817858,0.000003
3.821032,0.000003
3.824205,0.000003
3.827379,0.000003
3.830553,0.000003
3.833726,0.000003
3.836900,0.000003
3.840073,0.000003
3.843247,0.000003
3.846421,0.000003
3.849594,0.000003
3.852768,0.000003
3.855942,0.000003
3.859115,0.000003
3.862289,0.000003
3.865462,0.000003
3.868636,0.000003
3.871810,0.000003
3.874983,0.000003
3.878157,0.000003
3.881330,0.000003
3.884504,0.000003
3.887678,0.000003
3.890851,0.000003
3.894025,0.000003
3.897199,0.000003
3.900372,0.000003
3.903546,0.000003
3.906719,0.000003
3.909893,0.000003
3.913067,0.000003
3.916240,0.000003
3.919414,0.000003
3.922587,0.000003
3.925761,0.000003
3.928935,0.000003
3.932108,0.000003
3.935282,0.000003
3.938455,0.000003
3.941629,0.000003
3.944803,0.000003
3.947976,0.000002
3.951150,0.000002
3.954324,0.000002
3.957497,0.000002
3.960671,0.000003
3.963844,0.000003
3.967018,0.000003
3.970192,0.000003
3.973365,0.000003
3.976539,0.000002
3.979712,0.000002
3.982886,0.000002
3.986060,0.000002
3.989233,0.000002
3.992407,0.000003
3.995581,0.000003
3.998754,0.000003


==> anc/fig9/dmrg_b.csv <==
omega/2E_p,sigma
0.003174,0.012182
0.006347,0.006758
0.009521,0.004628
0.012694,0.003276
0.015868,0.002283
0.019042,0.001565
0.022215,0.001107
0.025389,0.000884
0.028563,0.000844
0.031736,0.000910
0.034910,0.000997
0.038083,0.001033
0.041257,0.000979
0.044431,0.000834
0.047604,0.000630
0.050778,0.000423
0.053951,0.000266
0.057125,0.000198
0.060299,0.000230
0.063472,0.000340
0.066646,0.000488
0.069820,0.000623
0.072993,0.000704
0.076167,0.000710
0.079340,0.000647
0.082514,0.000540
0.085688,0.000427
0.088861,0.000344
0.092035,0.000313
0.095208,0.000336
0.098382,0.000398
0.101556,0.000469
0.104729,0.000521
0.107903,0.000535
0.111077,0.000508
0.114250,0.000455
0.117424,0.000400
0.120597,0.000369
0.123771,0.000381
0.126945,0.000438
0.130118,0.000527
0.133292,0.000622
0.136465,0.000692
0.139639,0.000711
0.142813,0.000671
0.145986,0.000576
0.149160,0.000450
0.152333,0.000326
0.155507,0.000233
0.158681,0.000194
0.161854,0.000215
0.165028,0.000284
0.168202,0.000376
0.171375,0.000461
0.174549,0.000512
0.177722,0.000512
0.180896,0.000458
0.184070,0.000363
0.187243,0.000251
0.190417,0.000150
0.193590,0.000087
0.196764,0.000077
0.199938,0.000127
0.203111,0.000229
0.206285,0.000365
0.209459,0.000513
0.212632,0.000648
0.215806,0.000749
0.218979,0.000803
0.222153,0.000802
0.225327,0.000748
0.228500,0.000652
0.231674,0.000530
0.234847,0.000400
0.238021,0.000285
0.241195,0.000204
0.244368,0.000171
0.247542,0.000194
0.250716,0.000272
0.253889,0.000394
0.257063,0.000541
0.260236,0.000687
0.263410,0.000807
0.266584,0.000879
0.269757,0.000889
0.272931,0.000834
0.276104,0.000725
0.279278,0.000582
0.282452,0.000431
0.285625,0.000301
0.288799,0.000212
0.291973,0.000178
0.295146,0.000200
0.298320,0.000269
0.301493,0.000368
0.304667,0.000478
0.307841,0.000584
0.311014,0.000679
0.314188,0.000769
0.317361,0.000866
0.320535,0.000990
0.323709,0.001157
0.326882,0.001375
0.330056,0.001634
0.333230,0.001907
0.336403,0.002154
0.339577,0.002324
0.342750,0.002375
0.345924,0.002283
0.349098,0.002053
0.352271,0.001723
0.355445,0.001367
0.358618,0.001076
0.361792,0.000943
0.364966,0.001044
0.368139,0.001411
0.371313,0.002023
0.374487,0.002806
0.377660,0.003638
0.380834,0.004376
0.384007,0.004883
0.387181,0.005057
0.390355,0.004857
0.393528,0.004311
0.396702,0.003513
0.399875,0.002605
0.403049,0.001742
0.406223,0.001065
0.409396,0.000672
0.412570,0.000596
0.415743,0.000815
0.418917,0.001256
0.422091,0.001827
0.425264,0.002440
0.428438,0.003035
0.431612,0.003590
0.434785,0.004114
0.437959,0.004630
0.441132,0.005151
0.444306,0.005660
0.447480,0.006098
0.450653,0.006373
0.453827,0.006388
0.457000,0.006072
0.460174,0.005421
0.463348,0.004520
0.466521,0.003552
0.469695,0.002764
0.472869,0.002424
0.476042,0.002751
0.479216,0.003853
0.482389,0.005681
0.485563,0.008019
0.488737,0.010514
0.491910,0.012742
0.495084,0.014299
0.498257,0.014889
0.501431,0.014391
0.504605,0.012894
0.507778,0.010673
0.510952,0.008129
0.514126,0.005699
0.517299,0.003764
0.520473,0.002573
0.523646,0.002214
0.526820,0.002614
0.529994,0.003599
0.533167,0.004952
0.536341,0.006487
0.539514,0.008086
0.542688,0.009709
0.545862,0.011361
0.549035,0.013042
0.552209,0.014692
0.555383,0.016161
0.558556,0.017217
0.561730,0.017602
0.564903,0.017111
0.568077,0.015683
0.571251,0.013465
0.574424,0.010829
0.577598,0.008323
0.580771,0.006562
0.583945,0.006086
0.587119,0.007220
0.590292,0.009972
0.593466,0.014005
0.596640,0.018689
0.599813,0.023230
0.602987,0.026838
0.606160,0.028899
0.609334,0.029100
0.612508,0.027480
0.615681,0.024400
0.618855,0.020437
0.622028,0.016243
0.625202,0.012403
0.628376,0.009333
0.631549,0.007247
0.634723,0.006177
0.637896,0.006049
0.641070,0.006763
0.644244,0.008261
0.647417,0.010538
0.650591,0.013612
0.653765,0.017446
0.656938,0.021869
0.660112,0.026527
0.663285,0.030887
0.666459,0.034311
0.669633,0.036191
0.672806,0.036101
0.675980,0.033934
0.679153,0.029969
0.682327,0.024858
0.685501,0.019508
0.688674,0.014901
0.691848,0.011888
0.695022,0.011006
0.698195,0.012371
0.701369,0.015671
0.704542,0.020252
0.707716,0.025277
0.710890,0.029913
0.714063,0.033493
0.717237,0.035618
0.720410,0.036183
0.723584,0.035330
0.726758,0.033353
0.729931,0.030601
0.733105,0.027399
0.736279,0.024018
0.739452,0.020692
0.742626,0.017660
0.745799,0.015212
0.748973,0.013697
0.752147,0.013495
0.755320,0.014930
0.758494,0.018166
0.761667,0.023107
0.764841,0.029343
0.768015,0.036162
0.771188,0.042651
0.774362,0.047849
0.777536,0.050938
0.780709,0.051411
0.783883,0.049183
0.787056,0.044616
0.790230,0.038442
0.793404,0.031617
0.796577,0.025140
0.799751,0.019868
0.802924,0.016385
0.806098,0.014940
0.809272,0.015461
0.812445,0.017627
0.815619,0.020972
0.818793,0.024993
0.821966,0.029223
0.825140,0.033270
0.828313,0.036823
0.831487,0.039634
0.834661,0.041496
0.837834,0.042249
0.841008,0.041794
0.844181,0.040136
0.847355,0.037422
0.850529,0.033967
0.853702,0.030239
0.856876,0.026804
0.860050,0.024235
0.863223,0.023005
0.866397,0.023382
0.869570,0.025365
0.872744,0.028673
0.875918,0.032787
0.879091,0.037047
0.882265,0.040774
0.885438,0.043392
0.888612,0.044527
0.891786,0.044052
0.894959,0.042089
0.898133,0.038963
0.901306,0.035126
0.904480,0.031076
0.907654,0.027280
0.910827,0.024130
0.914001,0.021908
0.917175,0.020790
0.920348,0.020846
0.923522,0.022058
0.926695,0.024318
0.929869,0.027433
0.933043,0.031127
0.936216,0.035049
0.939390,0.038792
0.942563,0.041939
0.945737,0.044108
0.948911,0.045017
0.952084,0.044534
0.955258,0.042708
0.958432,0.039772
0.961605,0.036111
0.964779,0.032205
0.967952,0.028551
0.971126,0.025586
0.974300,0.023618
0.977473,0.022791
0.980647,0.023071
0.983820,0.024274
0.986994,0.026105
0.990168,0.028224
0.993341,0.030293
0.996515,0.032033
0.999689,0.033248
1.002862,0.033838
1.006036,0.033796
1.009209,0.033189
1.012383,0.032140
1.015557,0.030805
1.018730,0.029354
1.021904,0.027957
1.025077,0.026769
1.028251,0.025920
1.031425,0.025499
1.034598,0.025549
1.037772,0.026050
1.040946,0.026923
1.044119,0.028032
1.047293,0.029198
1.050466,0.030223
1.053640,0.030919
1.056814,0.031137
1.059987,0.030796
1.063161,0.029894
1.066334,0.028513
1.069508,0.026807
1.072682,0.024974
1.075855,0.023227
1.079029,0.021762
1.082203,0.020725
1.085376,0.020201
1.088550,0.020201
1.091723,0.020672
1.094897,0.021510
1.098071,0.022580
1.101244,0.023740
1.104418,0.024852
1.107591,0.025799
1.110765,0.026490
1.113939,0.026863
1.117112,0.026886
1.120286,0.026552
1.123460,0.025886
1.126633,0.024937
1.129807,0.023781
1.132980,0.022515
1.136154,0.021247
1.139328,0.020086
1.142501,0.019127
1.145675,0.018437
1.148848,0.018043
1.152022,0.017929
1.155196,0.018039
1.158369,0.018289
1.161543,0.018585
1.164716,0.018838
1.167890,0.018982
1.171064,0.018985
1.174237,0.018847
1.177411,0.018599
1.180585,0.018290
1.183758,0.017969
1.186932,0.017678
1.190105,0.017442
1.193279,0.017263
1.196453,0.017129
1.199626,0.017015
1.202800,0.016896
1.205973,0.016749
1.209147,0.016563
1.212321,0.016333
1.215494,0.016062
1.218668,0.015753
1.221842,0.015411
1.225015,0.015036
1.228189,0.014631
1.231362,0.014199
1.234536,0.013750
1.237710,0.013303
1.240883,0.012884
1.244057,0.012524
1.247230,0.012252
1.250404,0.012088
1.253578,0.012038
1.256751,0.012091
1.259925,0.012220
1.263099,0.012385
1.266272,0.012543
1.269446,0.012653
1.272619,0.012683
1.275793,0.012617
1.278967,0.012453
1.282140,0.012201
1.285314,0.011880
1.288487,0.011513
1.291661,0.011122
1.294835,0.010724
1.298008,0.010334
1.301182,0.009963
1.304356,0.009619
1.307529,0.009308
1.310703,0.009035
1.313876,0.008806
1.317050,0.008621
1.320224,0.008477
1.323397,0.008370
1.326571,0.008288
1.329744,0.008221
1.332918,0.008157
1.336092,0.008087
1.339265,0.008008
1.342439,0.007919
1.345613,0.007823
1.348786,0.007724
1.351960,0.007626
1.355133,0.007529
1.358307,0.007429
1.361481,0.007321
1.364654,0.007195
1.367828,0.007046
1.371001,0.006870
1.374175,0.006666
1.377349,0.006441
1.380522,0.006203
1.383696,0.005963
1.386870,0.005733
1.390043,0.005521
1.393217,0.005336
1.396390,0.005179
1.399564,0.005052
1.402738,0.004954
1.405911,0.004883
1.409085,0.004837
1.412258,0.004812
1.415432,0.004804
1.418606,0.004807
1.421779,0.004812
1.424953,0.004810
1.428126,0.004790
1.431300,0.004743
1.434474,0.004661
1.437647,0.004544
1.440821,0.004392
1.443995,0.004216
1.447168,0.004025
1.450342,0.003834
1.453515,0.003653
1.456689,0.003493
1.459863,0.003357
1.463036,0.003248
1.466210,0.003161
1.469383,0.003092
1.472557,0.003036
1.475731,0.002988
1.478904,0.002945
1.482078,0.002906
1.485252,0.002869
1.488425,0.002835
1.491599,0.002802
1.494772,0.002766
1.497946,0.002723
1.501120,0.002671
1.504293,0.002608
1.507467,0.002532
1.510640,0.002448
1.513814,0.002359
1.516988,0.002271
1.520161,0.002191
1.523335,0.002121
1.526509,0.002062
1.529682,0.002013
1.532856,0.001969
1.536029,0.001925
1.539203,0.001876
1.542377,0.001820
1.545550,0.001757
1.548724,0.001691
1.551897,0.001627
1.555071,0.001570
1.558245,0.001524
1.561418,0.001492
1.564592,0.001471
1.567766,0.001457
1.570939,0.001447
1.574113,0.001435
1.577286,0.001417
1.580460,0.001391
1.583634,0.001358
1.586807,0.001320
1.589981,0.001279
1.593154,0.001238
1.596328,0.001197
1.599502,0.001157
1.602675,0.001116
1.605849,0.001073
1.609023,0.001027
1.612196,0.000980
1.615370,0.000933
1.618543,0.000888
1.621717,0.000850
1.624891,0.000821
1.628064,0.000801
1.631238,0.000790
1.634411,0.000785
1.637585,0.000783
1.640759,0.000781
1.643932,0.000775
1.647106,0.000765
1.650280,0.000748
1.653453,0.000727
1.656627,0.000703
1.659800,0.000677
1.662974,0.000651
1.666148,0.000624
1.669321,0.000597
1.672495,0.000571
1.675668,0.000545
1.678842,0.000520
1.682016,0.000497
1.685189,0.000477
1.688363,0.000462
1.691536,0.000450
1.694710,0.000442
1.697884,0.000436
1.701057,0.000431
1.704231,0.000426
1.707405,0.000418
1.710578,0.000409
1.713752,0.000398
1.716925,0.000386
1.720099,0.000374
1.723273,0.000363
1.726446,0.000353
1.729620,0.000343
1.732793,0.000333
1.735967,0.000323
1.739141,0.000311
1.742314,0.000298
1.745488,0.000284
1.748662,0.000271
1.751835,0.000259
1.755009,0.000249
1.758182,0.000241
1.761356,0.000235
1.764530,0.000231
1.767703,0.000226
1.770877,0.000221
1.774050,0.000215
1.777224,0.000209
1.780398,0.000202
1.783571,0.000196
1.786745,0.000191
1.789919,0.000187
1.793092,0.000183
1.796266,0.000180
1.799439,0.000175
1.802613,0.000170
1.805787,0.000164
1.808960,0.000156
1.812134,0.000149
1.815307,0.000141
1.818481,0.000135
1.821655,0.000129
1.824828,0.000125
1.828002,0.000121
1.831176,0.000118
1.834349,0.000115
1.837523,0.000111
1.840696,0.000108
1.843870,0.000105
1.847044,0.000103
1.850217,0.000102
1.853391,0.000101
1.856564,0.000100
1.859738,0.000098
1.862912,0.000096
1.866085,0.000094
1.869259,0.000090
1.872433,0.000086
1.875606,0.000082
1.878780,0.000079
1.881953,0.000076
1.885127,0.000073
1.888301,0.000070
1.891474,0.000067
1.894648,0.000064
1.897821,0.000061
1.900995,0.000058
1.904169,0.000056
1.907342,0.000054
1.910516,0.000053
1.913689,0.000053
1.916863,0.000054
1.920037,0.000054
1.923210,0.000054
1.926384,0.000053
1.929558,0.000052
1.932731,0.000049
1.935905,0.000047
1.939078,0.000045
1.942252,0.000044
1.945426,0.000043
1.948599,0.000042
1.951773,0.000041
1.954946,0.000040
1.958120,0.000038
1.961294,0.000035
1.964467,0.000031
1.967641,0.000028
1.970815,0.000026
1.973988,0.000026
1.977162,0.000026
1.980335,0.000028
1.983509,0.000030
1.986683,0.000031
1.989856,0.000031
1.993030,0.000030
1.996203,0.000028
1.999377,0.000026
2.002551,0.000024
2.005724,0.000023
2.008898,0.000023
2.012072,0.000023
2.015245,0.000024
2.018419,0.000025
2.021592,0.000024
2.024766,0.000022
2.027940,0.000020
2.031113,0.000017
2.034287,0.000016
2.037460,0.000015
2.040634,0.000015
2.043808,0.000016
2.046981,0.000018
2.050155,0.000019
2.053329,0.000020
2.056502,0.000019
2.059676,0.000017
2.062849,0.000015
2.066023,0.000013
2.069197,0.000012
2.072370,0.000012
2.075544,0.000013
2.078717,0.000014
2.081891,0.000016
2.085065,0.000016
2.088238,0.000016
2.091412,0.000014
2.094586,0.000012
2.097759,0.000010
2.100933,0.000009
2.104106,0.000008
2.107280,0.000009
2.110454,0.000010
2.113627,0.000011
2.116801,0.000012
2.119974,0.000012
2.123148,0.000011
2.126322,0.000009
2.129495,0.000008
2.132669,0.000007
2.135843,0.000008
2.139016,0.000009
2.142190,0.000011
2.145363,0.000012
2.148537,0.000013
2.151711,0.000013
2.154884,0.000012
2.158058,0.000010
2.161231,0.000008
2.164405,0.000006
2.167579,0.000005
2.170752,0.000006
2.173926,0.000006
2.177099,0.000007
2.180273,0.000008
2.183447,0.000008
2.186620,0.000008
2.189794,0.000007
2.192968,0.000006
2.196141,0.000006
2.199315,0.000007
2.202488,0.000008
2.205662,0.000009
2.208836,0.000010
2.212009,0.000011
2.215183,0.000010
2.218356,0.000009
2.221530,0.000008
2.224704,0.000006
2.227877,0.000005
2.231051,0.000005
2.234225,0.000005
2.237398,0.000006
2.240572,0.000007
2.243745,0.000008
2.246919,0.000008
2.250093,0.000008
2.253266,0.000007
2.256440,0.000006
2.259613,0.000006
2.262787,0.000006
2.265961,0.000007
2.269134,0.000008
2.272308,0.000008
2.275482,0.000008
2.278655,0.000008
2.281829,0.000007
2.285002,0.000005
2.288176,0.000004
2.291350,0.000004
2.294523,0.000005
2.297697,0.000006
2.300870,0.000008
2.304044,0.000009
2.307218,0.000010
2.310391,0.000010
2.313565,0.000009
2.316739,0.000008
2.319912,0.000007
2.323086,0.000006
2.326259,0.000006
2.329433,0.000006
2.332607,0.000007
2.335780,0.000008
2.338954,0.000008
2.342127,0.000007
2.345301,0.000006
2.348475,0.000005
2.351648,0.000004
2.354822,0.000004
2.357996,0.000005
2.361169,0.000006
2.364343,0.000008
2.367516,0.000009
2.370690,0.000010
2.373864,0.000010
2.377037,0.000009
2.380211,0.000008
2.383384,0.000006
2.386558,0.000005
2.389732,0.000005
2.392905,0.000006
2.396079,0.000006
2.399253,0.000007
2.402426,0.000008
2.405600,0.000008
2.408773,0.000007
2.411947,0.000006
2.415121,0.000005
2.418294,0.000005
2.421468,0.000005
2.424641,0.000007
2.427815,0.000008
2.430989,0.000009
2.434162,0.000010
2.437336,0.000010
2.440509,0.000009
2.443683,0.000007
2.446857,0.000006
2.450030,0.000005
2.453204,0.000004
2.456378,0.000005
2.459551,0.000006
2.462725,0.000007
2.465898,0.000008
2.469072,0.000008
2.472246,0.000008
2.475419,0.000007
2.478593,0.000006
2.481766,0.000005
2.484940,0.000005
2.488114,0.000006
2.491287,0.000007
2.494461,0.000008
2.497635,0.000008
2.500808,0.000008
2.503982,0.000007
2.507155,0.000006
2.510329,0.000005
2.513503,0.000004
2.516676,0.000004
2.519850,0.000005
2.523023,0.000006
2.526197,0.000007
2.529371,0.000008
2.532544,0.000008
2.535718,0.000008
2.538892,0.000007
2.542065,0.000006
2.545239,0.000005
2.548412,0.000005
2.551586,0.000005
2.554760,0.000006
2.557933,0.000007
2.561107,0.000007
2.564280,0.000007
2.567454,0.000006
2.570628,0.000005
2.573801,0.000005
2.576975,0.000004
2.580149,0.000004
2.583322,0.000005
2.586496,0.000006
2.589669,0.000007
2.592843,0.000007
2.596017,0.000007
2.599190,0.000007
2.602364,0.000006
2.605537,0.000005
2.608711,0.000005
2.611885,0.000004
2.615058,0.000005
2.618232,0.000005
2.621406,0.000006
2.624579,0.000006
2.627753,0.000006
2.630926,0.000005
2.634100,0.000005
2.637274,0.000004
2.640447,0.000004
2.643621,0.000004
2.646794,0.000004
2.649968,0.000005
2.653142,0.000006
2.656315,0.000006
2.659489,0.000006
2.662663,0.000006
2.665836,0.000005
2.669010,0.000004
2.672183,0.000003
2.675357,0.000003
2.678531,0.000004
2.681704,0.000004
2.684878,0.000005
2.688051,0.000005
2.691225,0.000005
2.694399,0.000005
2.697572,0.000004
2.700746,0.000003
2.703919,0.000003
2.707093,0.000003
2.710267,0.000004
2.713440,0.000005
2.716614,0.000006
2.719788,0.000006
2.722961,0.000006
2.726135,0.000005
2.729308,0.000004
2.732482,0.000003
2.735656,0.000003
2.738829,0.000003
2.742003,0.000003
2.745176,0.000004
2.748350,0.000004
2.751524,0.000005
2.754697,0.000005
2.757871,0.000004
2.761045,0.000003
2.764218,0.000003
2.767392,0.000002
2.770565,0.000002
2.773739,0.000003
2.776913,0.000004
2.780086,0.000005
2.783260,0.000006
2.786433,0.000006
2.789607,0.000005
2.792781,0.000004
2.795954,0.000003
2.799128,0.000002
2.802302,0.000002
2.805475,0.000002
2.808649,0.000003
2.811822,0.000003
2.814996,0.000004
2.818170,0.000004
2.821343,0.000004
2.824517,0.000003
2.827690,0.000002
2.830864,0.000002
2.834038,0.000002
2.837211,0.000003
2.840385,0.000004
2.843559,0.000005
2.846732,0.000005
2.849906,0.000005
2.853079,0.000005
2.856253,0.000004
2.859427,0.000003
2.862600,0.000002
2.865774,0.000002
2.868947,0.000002
2.872121,0.000002
2.875295,0.000003
2.878468,0.000004
2.881642,0.000004
2.884816,0.000004
2.887989,0.000003
2.891163,0.000003
2.894336,0.000002
2.897510,0.000002
2.900684,0.000003
2.903857,0.000003
2.907031,0.000004
2.910204,0.000004
2.913378,0.000004
2.916552,0.000004
2.919725,0.000003
2.922899,0.000002
2.926072,0.000002
2.929246,0.000001
2.932420,0.000002
2.935593,0.000002
2.938767,0.000003
2.941941,0.000004
2.945114,0.000004
2.948288,0.000004
2.951461,0.000003
2.954635,0.000003
2.957809,0.000003
2.960982,0.000002
2.964156,0.000003
2.967329,0.000003
2.970503,0.000004
2.973677,0.000004
2.976850,0.000004
2.980024,0.000003
2.983198,0.000002
2.986371,0.000002
2.989545,0.000002
2.992718,0.000002
2.995892,0.000002
2.999066,0.000003
3.002239,0.000004
3.005413,0.000004
3.008586,0.000004
3.011760,0.000004
3.014934,0.000003
3.018107,0.000003
3.021281,0.000002
3.024455,0.000002
3.027628,0.000003
3.030802,0.000003
3.033975,0.000003
3.037149,0.000003
3.040323,0.000003
3.043496,0.000003
3.046670,0.000002
3.049843,0.000001
3.053017,0.000001
3.056191,0.000001
3.059364,0.000002
3.062538,0.000003
3.065712,0.000004
3.068885,0.000004
3.072059,0.000004
3.075232,0.000004
3.078406,0.000004
3.081580,0.000003
3.084753,0.000002
3.087927,0.000002
3.091100,0.000002
3.094274,0.000003
3.097448,0.000003
3.100621,0.000003
3.103795,0.000003
3.106969,0.000003
3.110142,0.000002
3.113316,0.000002
3.116489,0.000001
3.119663,0.000001
3.122837,0.000002
3.126010,0.000003
3.129184,0.000004
3.132357,0.000004
3.135531,0.000004
3.138705,0.000004
3.141878,0.000003
3.145052,0.000003
3.148226,0.000002
3.151399,0.000002
3.154573,0.000002
3.157746,0.000002
3.160920,0.000003
3.164094,0.000003
3.167267,0.000003
3.170441,0.000003
3.173614,0.000003
3.176788,0.000002
3.179962,0.000002
3.183135,0.000002
3.186309,0.000002
3.189482,0.000003
3.192656,0.000003
3.195830,0.000004
3.199003,0.000004
3.202177,0.000003
3.205351,0.000003
3.208524,0.000002
3.211698,0.000001
3.214871,0.000001
3.218045,0.000001
3.221219,0.000002
3.224392,0.000002
3.227566,0.000003
3.230739,0.000003
3.233913,0.000003
3.237087,0.000003
3.240260,0.000002
3.243434,0.000002
3.246608,0.000002
3.249781,0.000002
3.252955,0.000003
3.256128,0.000003
3.259302,0.000003
3.262476,0.000003
3.265649,0.000003
3.268823,0.000002
3.271996,0.000002
3.275170,0.000001
3.278344,0.000001
3.281517,0.000001
3.284691,0.000002
3.287865,0.000002
3.291038,0.000003
3.294212,0.000003
3.297385,0.000003
3.300559,0.000003
3.303733,0.000002
3.306906,0.000002
3.310080,0.000002
3.313253,0.000002
3.316427,0.000002
3.319601,0.000003
3.322774,0.000003
3.325948,0.000003
3.329122,0.000002
3.332295,0.000002
3.335469,0.000001
3.338642,0.000001
3.341816,0.000001
3.344990,0.000002
3.348163,0.000002
3.351337,0.000003
3.354510,0.000003
3.357684,0.000003
3.360858,0.000003
3.364031,0.000003
3.367205,0.000002
3.370379,0.000002
3.373552,0.000002
3.376726,0.000002
3.379899,0.000002
3.383073,0.000002
3.386247,0.000002
3.389420,0.000002
3.392594,0.000002
3.395767,0.000002
3.398941,0.000001
3.402115,0.000001
3.405288,0.000001
3.408462,0.000002
3.411636,0.000002
3.414809,0.000003
3.417983,0.000003
3.421156,0.000003
3.424330,0.000003
3.427504,0.000003
3.430677,0.000002
3.433851,0.000001
3.437024,0.000001
3.440198,0.000001
3.443372,0.000002
3.446545,0.000002
3.449719,0.000002
3.452892,0.000002
3.456066,0.000002
3.459240,0.000002
3.462413,0.000001
3.465587,0.000001
3.468761,0.000001
3.471934,0.000002
3.475108,0.000002
3.478281,0.000003
3.481455,0.000003
3.484629,0.000003
3.487802,0.000003
3.490976,0.000002
3.494149,0.000002
3.497323,0.000001
3.500497,0.000001
3.503670,0.000001
3.506844,0.000001
3.510018,0.000002
3.513191,0.000002
3.516365,0.000002
3.519538,0.000002
3.522712,0.000002
3.525886,0.000002
3.529059,0.000001
3.532233,0.000001
3.535406,0.000002
3.538580,0.000002
3.541754,0.000003
3.544927,0.000003
3.548101,0.000003
3.551275,0.000003
3.554448,0.000002
3.557622,0.000001
3.560795,0.000001
3.563969,0.000001
3.567143,0.000001
3.570316,0.000001
3.573490,0.000002
3.576663,0.000002
3.579837,0.000003
3.583011,0.000003
3.586184,0.000002
3.589358,0.000002
3.592532,0.000002
3.595705,0.000002
3.598879,0.000002
3.602052,0.000002
3.605226,0.000002
3.608400,0.000003
3.611573,0.000003
3.614747,0.000002
3.617920,0.000002
3.621094,0.000001
3.624268,0.000001
3.627441,0.000001
3.630615,0.000001
3.633789,0.000001
3.636962,0.000002
3.640136,0.000002
3.643309,0.000003
3.646483,0.000002
3.649657,0.000002
3.652830,0.000002
3.656004,0.000002
3.659177,0.000002
3.662351,0.000002
3.665525,0.000002
3.668698,0.000002
3.671872,0.000002
3.675046,0.000002
3.678219,0.000002
3.681393,0.000002
3.684566,0.000001
3.687740,0.000001
3.690914,0.000001
3.694087,0.000001
3.697261,0.000002
3.700434,0.000002
3.703608,0.000002
3.706782,0.000002
3.709955,0.000002
3.713129,0.000002
3.716302,0.000002
3.719476,0.000001
3.722650,0.000001
3.725823,0.000001
3.728997,0.000002
3.732171,0.000002
3.735344,0.000002
3.738518,0.000002
3.741691,0.000002
3.744865,0.000002
3.748039,0.000001
3.751212,0.000001
3.754386,0.000001
3.757559,0.000001
3.760733,0.000002
3.763907,0.000002
3.767080,0.000002
3.770254,0.000003
3.773428,0.000002
3.776601,0.000002
3.779775,0.000001
3.782948,0.000001
3.786122,0.000001
3.789296,0.000001
3.792469,0.000002
3.795643,0.000002
3.798816,0.000002
3.801990,0.000002
3.805164,0.000002
3.808337,0.000002
3.811511,0.000001
3.814685,0.000001
3.817858,0.000001
3.821032,0.000001
3.824205,0.000002
3.827379,0.000002
3.830553,0.000002
3.833726,0.000003
3.836900,0.000002
3.840073,0.000002
3.843247,0.000001
3.846421,0.000001
3.849594,0.000001
3.852768,0.000001
3.855942,0.000001
3.859115,0.000002
3.862289,0.000002
3.865462,0.000002
3.868636,0.000002
3.871810,0.000002
3.874983,0.000001
3.878157,0.000001
3.881330,0.000001
3.884504,0.000001
3.887678,0.000002
3.890851,0.000002
3.894025,0.000002
3.897199,0.000002
3.900372,0.000002
3.903546,0.000002
3.906719,0.000001
3.909893,0.000001
3.913067,0.000001
3.916240,0.000001
3.919414,0.000001
3.922587,0.000001
3.925761,0.000002
3.928935,0.000002
3.932108,0.000002
3.935282,0.000002
3.938455,0.000001
3.941629,0.000001
3.944803,0.000001
3.947976,0.000001
3.951150,0.000002
3.954324,0.000002
3.957497,0.000002
3.960671,0.000002
3.963844,0.000002
3.967018,0.000002
3.970192,0.000001
3.973365,0.000001
3.976539,0.000001
3.979712,0.000001
3.982886,0.000001
3.986060,0.000001
3.989233,0.000002
3.992407,0.000002
3.995581,0.000002
3.998754,0.000002


==> anc/fig9/dmrg_c.csv <==
omega/2E_p,sigma
0.003174,0.004210
0.006347,0.001975
0.009521,0.001294
0.012694,0.001019
0.015868,0.000907
0.019042,0.000862
0.022215,0.000835
0.025389,0.000801
0.028563,0.000750
0.031736,0.000684
0.034910,0.000611
0.038083,0.000542
0.041257,0.000487
0.044431,0.000449
0.047604,0.000430
0.050778,0.000423
0.053951,0.000423
0.057125,0.000420
0.060299,0.000411
0.063472,0.000394
0.066646,0.000372
0.069820,0.000347
0.072993,0.000324
0.076167,0.000307
0.079340,0.000296
0.082514,0.000289
0.085688,0.000285
0.088861,0.000280
0.092035,0.000273
0.095208,0.000264
0.098382,0.000255
0.101556,0.000249
0.104729,0.000248
0.107903,0.000253
0.111077,0.000263
0.114250,0.000277
0.117424,0.000292
0.120597,0.000303
0.123771,0.000308
0.126945,0.000307
0.130118,0.000301
0.133292,0.000290
0.136465,0.000277
0.139639,0.000264
0.142813,0.000252
0.145986,0.000240
0.149160,0.000229
0.152333,0.000219
0.155507,0.000210
0.158681,0.000203
0.161854,0.000198
0.165028,0.000197
0.168202,0.000200
0.171375,0.000206
0.174549,0.000215
0.177722,0.000224
0.180896,0.000233
0.184070,0.000241
0.187243,0.000249
0.190417,0.000257
0.193590,0.000266
0.196764,0.000278
0.199938,0.000292
0.203111,0.000305
0.206285,0.000316
0.209459,0.000322
0.212632,0.000319
0.215806,0.000309
0.218979,0.000290
0.222153,0.000268
0.225327,0.000244
0.228500,0.000222
0.231674,0.000206
0.234847,0.000195
0.238021,0.000190
0.241195,0.000189
0.244368,0.000189
0.247542,0.000190
0.250716,0.000191
0.253889,0.000194
0.257063,0.000199
0.260236,0.000209
0.263410,0.000225
0.266584,0.000244
0.269757,0.000265
0.272931,0.000285
0.276104,0.000300
0.279278,0.000310
0.282452,0.000313
0.285625,0.000312
0.288799,0.000308
0.291973,0.000304
0.295146,0.000302
0.298320,0.000302
0.301493,0.000304
0.304667,0.000305
0.307841,0.000305
0.311014,0.000303
0.314188,0.000301
0.317361,0.000301
0.320535,0.000304
0.323709,0.000313
0.326882,0.000328
0.330056,0.000346
0.333230,0.000363
0.336403,0.000374
0.339577,0.000376
0.342750,0.000366
0.345924,0.000348
0.349098,0.000327
0.352271,0.000308
0.355445,0.000301
0.358618,0.000311
0.361792,0.000340
0.364966,0.000385
0.368139,0.000443
0.371313,0.000505
0.374487,0.000564
0.377660,0.000614
0.380834,0.000652
0.384007,0.000678
0.387181,0.000694
0.390355,0.000703
0.393528,0.000708
0.396702,0.000713
0.399875,0.000719
0.403049,0.000729
0.406223,0.000742
0.409396,0.000763
0.412570,0.000793
0.415743,0.000834
0.418917,0.000887
0.422091,0.000949
0.425264,0.001013
0.428438,0.001070
0.431612,0.001112
0.434785,0.001130
0.437959,0.001118
0.441132,0.001079
0.444306,0.001021
0.447480,0.000956
0.450653,0.000901
0.453827,0.000869
0.457000,0.000873
0.460174,0.000916
0.463348,0.000998
0.466521,0.001110
0.469695,0.001243
0.472869,0.001386
0.476042,0.001529
0.479216,0.001667
0.482389,0.001794
0.485563,0.001911
0.488737,0.002014
0.491910,0.002103
0.495084,0.002174
0.498257,0.002228
0.501431,0.002264
0.504605,0.002288
0.507778,0.002309
0.510952,0.002338
0.514126,0.002389
0.517299,0.002471
0.520473,0.002589
0.523646,0.002737
0.526820,0.002901
0.529994,0.003063
0.533167,0.003198
0.536341,0.003289
0.539514,0.003324
0.542688,0.003303
0.545862,0.003235
0.549035,0.003141
0.552209,0.003046
0.555383,0.002974
0.558556,0.002947
0.561730,0.002978
0.564903,0.003074
0.568077,0.003234
0.571251,0.003454
0.574424,0.003723
0.577598,0.004033
0.580771,0.004372
0.583945,0.004727
0.587119,0.005083
0.590292,0.005421
0.593466,0.005722
0.596640,0.005970
0.599813,0.006150
0.602987,0.006259
0.606160,0.006303
0.609334,0.006299
0.612508,0.006273
0.615681,0.006252
0.618855,0.006262
0.622028,0.006320
0.625202,0.006432
0.628376,0.006589
0.631549,0.006774
0.634723,0.006963
0.637896,0.007132
0.641070,0.007264
0.644244,0.007350
0.647417,0.007395
0.650591,0.007410
0.653765,0.007419
0.656938,0.007443
0.660112,0.007509
0.663285,0.007635
0.666459,0.007837
0.669633,0.008125
0.672806,0.008500
0.675980,0.008958
0.679153,0.009485
0.682327,0.010061
0.685501,0.010655
0.688674,0.011232
0.691848,0.011753
0.695022,0.012180
0.698195,0.012483
0.701369,0.012645
0.704542,0.012669
0.707716,0.012572
0.710890,0.012390
0.714063,0.012169
0.717237,0.011958
0.720410,0.011800
0.723584,0.011726
0.726758,0.011753
0.729931,0.011878
0.733105,0.012088
0.736279,0.012360
0.739452,0.012670
0.742626,0.012998
0.745799,0.013331
0.748973,0.013667
0.752147,0.014010
0.755320,0.014370
0.758494,0.014756
0.761667,0.015176
0.764841,0.015628
0.768015,0.016105
0.771188,0.016596
0.774362,0.017080
0.777536,0.017537
0.780709,0.017945
0.783883,0.018287
0.787056,0.018546
0.790230,0.018716
0.793404,0.018794
0.796577,0.018790
0.799751,0.018716
0.802924,0.018595
0.806098,0.018454
0.809272,0.018320
0.812445,0.018220
0.815619,0.018176
0.818793,0.018204
0.821966,0.018312
0.825140,0.018500
0.828313,0.018763
0.831487,0.019092
0.834661,0.019481
0.837834,0.019920
0.841008,0.020405
0.844181,0.020928
0.847355,0.021482
0.850529,0.022054
0.853702,0.022626
0.856876,0.023173
0.860050,0.023667
0.863223,0.024078
0.866397,0.024381
0.869570,0.024558
0.872744,0.024606
0.875918,0.024533
0.879091,0.024363
0.882265,0.024130
0.885438,0.023871
0.888612,0.023626
0.891786,0.023429
0.894959,0.023307
0.898133,0.023274
0.901306,0.023335
0.904480,0.023488
0.907654,0.023722
0.910827,0.024024
0.914001,0.024380
0.917175,0.024779
0.920348,0.025207
0.923522,0.025653
0.926695,0.026107
0.929869,0.026556
0.933043,0.026985
0.936216,0.027378
0.939390,0.027718
0.942563,0.027986
0.945737,0.028170
0.948911,0.028261
0.952084,0.028256
0.955258,0.028163
0.958432,0.027996
0.961605,0.027778
0.964779,0.027536
0.967952,0.027297
0.971126,0.027090
0.974300,0.026935
0.977473,0.026846
0.980647,0.026831
0.983820,0.026887
0.986994,0.027007
0.990168,0.027181
0.993341,0.027395
0.996515,0.027637
0.999689,0.027899
1.002862,0.028170
1.006036,0.028445
1.009209,0.028716
1.012383,0.028974
1.015557,0.029208
1.018730,0.029404
1.021904,0.029550
1.025077,0.029632
1.028251,0.029640
1.031425,0.029569
1.034598,0.029422
1.037772,0.029209
1.040946,0.028944
1.044119,0.028649
1.047293,0.028347
1.050466,0.028061
1.053640,0.027812
1.056814,0.027618
1.059987,0.027489
1.063161,0.027431
1.066334,0.027443
1.069508,0.027519
1.072682,0.027648
1.075855,0.027816
1.079029,0.028005
1.082203,0.028197
1.085376,0.028374
1.088550,0.028520
1.091723,0.028618
1.094897,0.028657
1.098071,0.028630
1.101244,0.028534
1.104418,0.028371
1.107591,0.028148
1.110765,0.027878
1.113939,0.027574
1.117112,0.027254
1.120286,0.026936
1.123460,0.026637
1.126633,0.026371
1.129807,0.026149
1.132980,0.025976
1.136154,0.025852
1.139328,0.025774
1.142501,0.025731
1.145675,0.025712
1.148848,0.025704
1.152022,0.025696
1.155196,0.025677
1.158369,0.025639
1.161543,0.025579
1.164716,0.025495
1.167890,0.025387
1.171064,0.025255
1.174237,0.025102
1.177411,0.024929
1.180585,0.024735
1.183758,0.024522
1.186932,0.024290
1.190105,0.024041
1.193279,0.023778
1.196453,0.023504
1.199626,0.023227
1.202800,0.022952
1.205973,0.022687
1.209147,0.022437
1.212321,0.022208
1.215494,0.022003
1.218668,0.021826
1.221842,0.021675
1.225015,0.021549
1.228189,0.021442
1.231362,0.021347
1.234536,0.021257
1.237710,0.021163
1.240883,0.021054
1.244057,0.020922
1.247230,0.020760
1.250404,0.020565
1.253578,0.020334
1.256751,0.020072
1.259925,0.019783
1.263099,0.019477
1.266272,0.019163
1.269446,0.018853
1.272619,0.018555
1.275793,0.018277
1.278967,0.018025
1.282140,0.017801
1.285314,0.017605
1.288487,0.017433
1.291661,0.017280
1.294835,0.017139
1.298008,0.017003
1.301182,0.016864
1.304356,0.016716
1.307529,0.016555
1.310703,0.016376
1.313876,0.016179
1.317050,0.015965
1.320224,0.015736
1.323397,0.015497
1.326571,0.015251
1.329744,0.015004
1.332918,0.014759
1.336092,0.014519
1.339265,0.014286
1.342439,0.014062
1.345613,0.013847
1.348786,0.013641
1.351960,0.013441
1.355133,0.013249
1.358307,0.013062
1.361481,0.012879
1.364654,0.012698
1.367828,0.012520
1.371001,0.012342
1.374175,0.012165
1.377349,0.011987
1.380522,0.011808
1.383696,0.011629
1.386870,0.011450
1.390043,0.011270
1.393217,0.011090
1.396390,0.010908
1.399564,0.010725
1.402738,0.010541
1.405911,0.010353
1.409085,0.010164
1.412258,0.009973
1.415432,0.009783
1.418606,0.009594
1.421779,0.009409
1.424953,0.009229
1.428126,0.009057
1.431300,0.008893
1.434474,0.008737
1.437647,0.008588
1.440821,0.008445
1.443995,0.008307
1.447168,0.008171
1.450342,0.008036
1.453515,0.007900
1.456689,0.007761
1.459863,0.007620
1.463036,0.007475
1.466210,0.007326
1.469383,0.007175
1.472557,0.007021
1.475731,0.006867
1.478904,0.006714
1.482078,0.006564
1.485252,0.006418
1.488425,0.006278
1.491599,0.006145
1.494772,0.006019
1.497946,0.005899
1.501120,0.005784
1.504293,0.005674
1.507467,0.005567
1.510640,0.005461
1.513814,0.005356
1.516988,0.005250
1.520161,0.005144
1.523335,0.005036
1.526509,0.004927
1.529682,0.004816
1.532856,0.004705
1.536029,0.004594
1.539203,0.004484
1.542377,0.004375
1.545550,0.004269
1.548724,0.004166
1.551897,0.004067
1.555071,0.003973
1.558245,0.003882
1.561418,0.003795
1.564592,0.003712
1.567766,0.003630
1.570939,0.003550
1.574113,0.003472
1.577286,0.003394
1.580460,0.003317
1.583634,0.003240
1.586807,0.003164
1.589981,0.003089
1.593154,0.003013
1.596328,0.002939
1.599502,0.002865
1.602675,0.002792
1.605849,0.002720
1.609023,0.002650
1.612196,0.002582
1.615370,0.002516
1.618543,0.002453
1.621717,0.002391
1.624891,0.002332
1.628064,0.002274
1.631238,0.002218
1.634411,0.002162
1.637585,0.002107
1.640759,0.002054
1.643932,0.002001
1.647106,0.001950
1.650280,0.001900
1.653453,0.001852
1.656627,0.001804
1.659800,0.001758
1.662974,0.001712
1.666148,0.001666
1.669321,0.001621
1.672495,0.001577
1.675668,0.001533
1.678842,0.001491
1.682016,0.001450
1.685189,0.001411
1.688363,0.001373
1.691536,0.001336
1.694710,0.001300
1.697884,0.001265
1.701057,0.001230
1.704231,0.001197
1.707405,0.001164
1.710578,0.001131
1.713752,0.001100
1.716925,0.001070
1.720099,0.001041
1.723273,0.001012
1.726446,0.000984
1.729620,0.000957
1.732793,0.000930
1.735967,0.000904
1.739141,0.000878
1.742314,0.000853
1.745488,0.000828
1.748662,0.000805
1.751835,0.000781
1.755009,0.000759
1.758182,0.000737
1.761356,0.000716
1.764530,0.000695
1.767703,0.000675
1.770877,0.000656
1.774050,0.000637
1.777224,0.000619
1.780398,0.000601
1.783571,0.000584
1.786745,0.000568
1.789919,0.000551
1.793092,0.000535
1.796266,0.000519
1.799439,0.000504
1.802613,0.000489
1.805787,0.000474
1.808960,0.000461
1.812134,0.000448
1.815307,0.000435
1.818481,0.000422
1.821655,0.000410
1.824828,0.000398
1.828002,0.000385
1.831176,0.000373
1.834349,0.000362
1.837523,0.000351
1.840696,0.000341
1.843870,0.000331
1.847044,0.000322
1.850217,0.000313
1.853391,0.000304
1.856564,0.000295
1.859738,0.000286
1.862912,0.000277
1.866085,0.000269
1.869259,0.000260
1.872433,0.000252
1.875606,0.000245
1.878780,0.000238
1.881953,0.000231
1.885127,0.000225
1.888301,0.000218
1.891474,0.000212
1.894648,0.000206
1.897821,0.000199
1.900995,0.000193
1.904169,0.000187
1.907342,0.000182
1.910516,0.000177
1.913689,0.000172
1.916863,0.000168
1.920037,0.000163
1.923210,0.000158
1.926384,0.000153
1.929558,0.000148
1.932731,0.000143
1.935905,0.000139
1.939078,0.000134
1.942252,0.000130
1.945426,0.000127
1.948599,0.000123
1.951773,0.000120
1.954946,0.000116
1.958120,0.000113
1.961294,0.000110
1.964467,0.000107
1.967641,0.000104
1.970815,0.000102
1.973988,0.000099
1.977162,0.000096
1.980335,0.000094
1.983509,0.000091
1.986683,0.000088
1.989856,0.000085
1.993030,0.000082
1.996203,0.000080
1.999377,0.000077
2.002551,0.000075
2.005724,0.000073
2.008898,0.000071
2.012072,0.000069
2.015245,0.000067
2.018419,0.000065
2.021592,0.000063
2.024766,0.000062
2.027940,0.000060
2.031113,0.000058
2.034287,0.000057
2.037460,0.000055
2.040634,0.000054
2.043808,0.000053
2.046981,0.000051
2.050155,0.000049
2.053329,0.000048
2.056502,0.000046
2.059676,0.000045
2.062849,0.000044
2.066023,0.000043
2.069197,0.000042
2.072370,0.000041
2.075544,0.000040
2.078717,0.000039
2.081891,0.000038
2.085065,0.000036
2.088238,0.000035
2.091412,0.000034
2.094586,0.000033
2.097759,0.000032
2.100933,0.000031
2.104106,0.000031
2.107280,0.000030
2.110454,0.000029
2.113627,0.000028
2.116801,0.000027
2.119974,0.000027
2.123148,0.000026
2.126322,0.000025
2.129495,0.000024
2.132669,0.000024
2.135843,0.000023
2.139016,0.000023
2.142190,0.000022
2.145363,0.000022
2.148537,0.000021
2.151711,0.000020
2.154884,0.000019
2.158058,0.000019
2.161231,0.000018
2.164405,0.000018
2.167579,0.000018
2.170752,0.000017
2.173926,0.000017
2.177099,0.000016
2.180273,0.000016
2.183447,0.000015
2.186620,0.000015
2.189794,0.000014
2.192968,0.000014
2.196141,0.000014
2.199315,0.000014
2.202488,0.000013
2.205662,0.000013
2.208836,0.000013
2.212009,0.000012
2.215183,0.000012
2.218356,0.000012
2.221530,0.000011
2.224704,0.000011
2.227877,0.000011
2.231051,0.000011
2.234225,0.000011
2.237398,0.000010
2.240572,0.000010
2.243745,0.000009
2.246919,0.000009
2.250093,0.000008
2.253266,0.000008
2.256440,0.000008
2.259613,0.000008
2.262787,0.000008
2.265961,0.000008
2.269134,0.000008
2.272308,0.000008
2.275482,0.000008
2.278655,0.000007
2.281829,0.000007
2.285002,0.000007
2.288176,0.000007
2.291350,0.000007
2.294523,0.000007
2.297697,0.000007
2.300870,0.000007
2.304044,0.000007
2.307218,0.000006
2.310391,0.000006
2.313565,0.000006
2.316739,0.000006
2.319912,0.000006
2.323086,0.000006
2.326259,0.000006
2.329433,0.000006
2.332607,0.000006
2.335780,0.000006
2.338954,0.000006
2.342127,0.000005
2.345301,0.000005
2.348475,0.000005
2.351648,0.000005
2.354822,0.000005
2.357996,0.000006
2.361169,0.000006
2.364343,0.000006
2.367516,0.000006
2.370690,0.000005
2.373864,0.000005
2.377037,0.000005
2.380211,0.000005
2.383384,0.000005
2.386558,0.000005
2.389732,0.000005
2.392905,0.000005
2.396079,0.000005
2.399253,0.000005
2.402426,0.000005
2.405600,0.000005
2.408773,0.000005
2.411947,0.000005
2.415121,0.000005
2.418294,0.000005
2.421468,0.000005
2.424641,0.000005
2.427815,0.000006
2.430989,0.000006
2.434162,0.000006
2.437336,0.000006
2.440509,0.000005
2.443683,0.000006
2.446857,0.000006
2.450030,0.000006
2.453204,0.000006
2.456378,0.000006
2.459551,0.000006
2.462725,0.000006
2.465898,0.000005
2.469072,0.000005
2.472246,0.000005
2.475419,0.000005
2.478593,0.000005
2.481766,0.000006
2.484940,0.000006
2.488114,0.000006
2.491287,0.000006
2.494461,0.000006
2.497635,0.000006
2.500808,0.000006
2.503982,0.000006
2.507155,0.000006
2.510329,0.000006
2.513503,0.000006
2.516676,0.000006
2.519850,0.000006
2.523023,0.000006
2.526197,0.000006
2.529371,0.000006
2.532544,0.000006
2.535718,0.000006
2.538892,0.000006
2.542065,0.000006
2.545239,0.000006
2.548412,0.000007
2.551586,0.000007
2.554760,0.000007
2.557933,0.000007
2.561107,0.000006
2.564280,0.000006
2.567454,0.000006
2.570628,0.000007
2.573801,0.000007
2.576975,0.000007
2.580149,0.000007
2.583322,0.000007
2.586496,0.000007
2.589669,0.000007
2.592843,0.000007
2.596017,0.000007
2.599190,0.000007
2.602364,0.000007
2.605537,0.000007
2.608711,0.000007
2.611885,0.000007
2.615058,0.000007
2.618232,0.000007
2.621406,0.000007
2.624579,0.000007
2.627753,0.000007
2.630926,0.000007
2.634100,0.000007
2.637274,0.000007
2.640447,0.000007
2.643621,0.000007
2.646794,0.000007
2.649968,0.000007
2.653142,0.000007
2.656315,0.000007
2.659489,0.000007
2.662663,0.000007
2.665836,0.000007
2.669010,0.000007
2.672183,0.000007
2.675357,0.000007
2.678531,0.000007
2.681704,0.000007
2.684878,0.000007
2.688051,0.000007
2.691225,0.000007
2.694399,0.000007
2.697572,0.000007
2.700746,0.000007
2.703919,0.000007
2.707093,0.000007
2.710267,0.000007
2.713440,0.000007
2.716614,0.000007
2.719788,0.000007
2.722961,0.000007
2.726135,0.000007
2.729308,0.000007
2.732482,0.000007
2.735656,0.000007
2.738829,0.000007
2.742003,0.000007
2.745176,0.000007
2.748350,0.000007
2.751524,0.000007
2.754697,0.000007
2.757871,0.000007
2.761045,0.000007
2.764218,0.000007
2.767392,0.000007
2.770565,0.000007
2.773739,0.000007
2.776913,0.000007
2.780086,0.000007
2.783260,0.000007
2.786433,0.000007
2.789607,0.000006
2.792781,0.000007
2.795954,0.000007
2.799128,0.000007
2.802302,0.000007
2.805475,0.000007
2.808649,0.000007
2.811822,0.000007
2.814996,0.000006
2.818170,0.000006
2.821343,0.000006
2.824517,0.000006
2.827690,0.000006
2.830864,0.000006
2.834038,0.000006
2.837211,0.000006
2.840385,0.000006
2.843559,0.000006
2.846732,0.000006
2.849906,0.000006
2.853079,0.000006
2.856253,0.000006
2.859427,0.000006
2.862600,0.000006
2.865774,0.000006
2.868947,0.000006
2.872121,0.000006
2.875295,0.000006
2.878468,0.000006
2.881642,0.000006
2.884816,0.000006
2.887989,0.000006
2.891163,0.000006
2.894336,0.000006
2.897510,0.000006
2.900684,0.000006
2.903857,0.000006
2.907031,0.000006
2.910204,0.000005
2.913378,0.000005
2.916552,0.000005
2.919725,0.000005
2.922899,0.000005
2.926072,0.000005
2.929246,0.000005
2.932420,0.000005
2.935593,0.000005
2.938767,0.000005
2.941941,0.000005
2.945114,0.000005
2.948288,0.000005
2.951461,0.000005
2.954635,0.000005
2.957809,0.000005
2.960982,0.000005
2.964156,0.000005
2.967329,0.000005
2.970503,0.000005
2.973677,0.000005
2.976850,0.000005
2.980024,0.000005
2.983198,0.000005
2.986371,0.000005
2.989545,0.000005
2.992718,0.000005
2.995892,0.000005
2.999066,0.000005
3.002239,0.000005
3.005413,0.000005
3.008586,0.000004
3.011760,0.000004
3.014934,0.000004
3.018107,0.000005
3.021281,0.000005
3.024455,0.000005
3.027628,0.000005
3.030802,0.000005
3.033975,0.000005
3.037149,0.000004
3.040323,0.000004
3.043496,0.000004
3.046670,0.000004
3.049843,0.000004
3.053017,0.000004
3.056191,0.000004
3.059364,0.000004
3.062538,0.000004
3.065712,0.000004
3.068885,0.000004
3.072059,0.000004
3.075232,0.000004
3.078406,0.000004
3.081580,0.000004
3.084753,0.000004
3.087927,0.000004
3.091100,0.000004
3.094274,0.000004
3.097448,0.000004
3.100621,0.000004
3.103795,0.000004
3.106969,0.000004
3.110142,0.000004
3.113316,0.000004
3.116489,0.000004
3.119663,0.000004
3.122837,0.000004
3.126010,0.000004
3.129184,0.000004
3.132357,0.000004
3.135531,0.000004
3.138705,0.000004
3.141878,0.000004
3.145052,0.000004
3.148226,0.000004
3.151399,0.000004
3.154573,0.000004
3.157746,0.000004
3.160920,0.000004
3.164094,0.000004
3.167267,0.000004
3.170441,0.000003
3.173614,0.000003
3.176788,0.000004
3.179962,0.000004
3.183135,0.000004
3.186309,0.000004
3.189482,0.000004
3.192656,0.000004
3.195830,0.000004
3.199003,0.000003
3.202177,0.000003
3.205351,0.000003
3.208524,0.000003
3.211698,0.000003
3.214871,0.000004
3.218045,0.000004
3.221219,0.000003
3.224392,0.000003
3.227566,0.000003
3.230739,0.000003
3.233913,0.000003
3.237087,0.000003
3.240260,0.000003
3.243434,0.000003
3.246608,0.000003
3.249781,0.000003
3.252955,0.000003
3.256128,0.000003
3.259302,0.000003
3.262476,0.000003
3.265649,0.000003
3.268823,0.000003
3.271996,0.000003
3.275170,0.000003
3.278344,0.000003
3.281517,0.000003
3.284691,0.000003
3.287865,0.000003
3.291038,0.000003
3.294212,0.000003
3.297385,0.000003
3.300559,0.000003
3.303733,0.000003
3.306906,0.000003
3.310080,0.000003
3.313253,0.000003
3.316427,0.000003
3.319601,0.000003
3.322774,0.000003
3.325948,0.000003
3.329122,0.000003
3.332295,0.000003
3.335469,0.000003
3.338642,0.000003
3.341816,0.000003
3.344990,0.000003
3.348163,0.000003
3.351337,0.000003
3.354510,0.000003
3.357684,0.000003
3.360858,0.000003
3.364031,0.000003
3.367205,0.000003
3.370379,0.000003
3.373552,0.000003
3.376726,0.000003
3.379899,0.000003
3.383073,0.000003
3.386247,0.000003
3.389420,0.000003
3.392594,0.000003
3.395767,0.000003
3.398941,0.000003
3.402115,0.000003
3.405288,0.000003
3.408462,0.000003
3.411636,0.000003
3.414809,0.000003
3.417983,0.000003
3.421156,0.000003
3.424330,0.000003
3.427504,0.000003
3.430677,0.000003
3.433851,0.000003
3.437024,0.000003
3.440198,0.000003
3.443372,0.000003
3.446545,0.000003
3.449719,0.000003
3.452892,0.000003
3.456066,0.000003
3.459240,0.000003
3.462413,0.000003
3.465587,0.000003
3.468761,0.000003
3.471934,0.000003
3.475108,0.000003
3.478281,0.000003
3.481455,0.000003
3.484629,0.000003
3.487802,0.000003
3.490976,0.000003
3.494149,0.000003
3.497323,0.000003
3.500497,0.000003
3.503670,0.000003
3.506844,0.000003
3.510018,0.000003
3.513191,0.000003
3.516365,0.000003
3.519538,0.000003
3.522712,0.000003
3.525886,0.000003
3.529059,0.000003
3.532233,0.000003
3.535406,0.000003
3.538580,0.000003
3.541754,0.000003
3.544927,0.000003
3.548101,0.000003
3.551275,0.000003
3.554448,0.000003
3.557622,0.000003
3.560795,0.000003
3.563969,0.000003
3.567143,0.000003
3.570316,0.000003
3.573490,0.000003
3.576663,0.000003
3.579837,0.000003
3.583011,0.000003
3.586184,0.000003
3.589358,0.000003
3.592532,0.000003
3.595705,0.000003
3.598879,0.000003
3.602052,0.000003
3.605226,0.000003
3.608400,0.000003
3.611573,0.000003
3.614747,0.000003
3.617920,0.000003
3.621094,0.000003
3.624268,0.000003
3.627441,0.000003
3.630615,0.000003
3.633789,0.000003
3.636962,0.000003
3.640136,0.000003
3.643309,0.000003
3.646483,0.000003
3.649657,0.000003
3.652830,0.000003
3.656004,0.000003
3.659177,0.000003
3.662351,0.000003
3.665525,0.000003
3.668698,0.000003
3.671872,0.000003
3.675046,0.000003
3.678219,0.000003
3.681393,0.000003
3.684566,0.000003
3.687740,0.000003
3.690914,0.000003
3.694087,0.000003
3.697261,0.000003
3.700434,0.000003
3.703608,0.000003
3.706782,0.000003
3.709955,0.000003
3.713129,0.000003
3.716302,0.000003
3.719476,0.000003
3.722650,0.000003
3.725823,0.000003
3.728997,0.000003
3.732171,0.000003
3.735344,0.000003
3.738518,0.000003
3.741691,0.000003
3.744865,0.000003
3.748039,0.000003
3.751212,0.000003
3.754386,0.000003
3.757559,0.000003
3.760733,0.000003
3.763907,0.000003
3.767080,0.000003
3.770254,0.000003
3.773428,0.000003
3.776601,0.000003
3.779775,0.000003
3.782948,0.000003
3.786122,0.000003
3.789296,0.000003
3.792469,0.000003
3.795643,0.000003
3.798816,0.000003
3.801990,0.000003
3.805164,0.000003
3.808337,0.000003
3.811511,0.000003
3.814685,0.000003
3.817858,0.000003
3.821032,0.000003
3.824205,0.000003
3.827379,0.000003
3.830553,0.000003
3.833726,0.000003
3.836900,0.000003
3.840073,0.000003
3.843247,0.000003
3.846421,0.000003
3.849594,0.000003
3.852768,0.000003
3.855942,0.000003
3.859115,0.000003
3.862289,0.000003
3.865462,0.000003
3.868636,0.000003
3.871810,0.000003
3.874983,0.000003
3.878157,0.000003
3.881330,0.000003
3.884504,0.000003
3.887678,0.000003
3.890851,0.000003
3.894025,0.000003
3.897199,0.000003
3.900372,0.000002
3.903546,0.000002
3.906719,0.000003
3.909893,0.000003
3.913067,0.000003
3.916240,0.000003
3.919414,0.000003
3.922587,0.000003
3.925761,0.000003
3.928935,0.000002
3.932108,0.000002
3.935282,0.000002
3.938455,0.000002
3.941629,0.000002
3.944803,0.000003
3.947976,0.000003
3.951150,0.000003
3.954324,0.000002
3.957497,0.000002
3.960671,0.000002
3.963844,0.000002
3.967018,0.000002
3.970192,0.000002
3.973365,0.000002
3.976539,0.000002
3.979712,0.000002
3.982886,0.000002
3.986060,0.000002
3.989233,0.000002
3.992407,0.000002
3.995581,0.000002
3.998754,0.000002


==> anc/fig9/sigma_sc_a.csv <==
omega/2E_p,sigma
0.003174,0.007217
0.006347,0.003800
0.009521,0.002667
0.012694,0.002106
0.015868,0.001773
0.019042,0.001555
0.022215,0.001402
0.025389,0.001290
0.028563,0.001206
0.031736,0.001141
0.034910,0.001091
0.038083,0.001051
0.041257,0.001019
0.044431,0.000995
0.047604,0.000975
0.050778,0.000960
0.053951,0.000949
0.057125,0.000941
0.060299,0.000936
0.063472,0.000933
0.066646,0.000932
0.069820,0.000934
0.072993,0.000937
0.076167,0.000942
0.079340,0.000948
0.082514,0.000956
0.085688,0.000965
0.088861,0.000975
0.092035,0.000986
0.095208,0.000999
0.098382,0.001012
0.101556,0.001027
0.104729,0.001043
0.107903,0.001059
0.111077,0.001077
0.114250,0.001096
0.117424,0.001115
0.120597,0.001136
0.123771,0.001158
0.126945,0.001180
0.130118,0.001204
0.133292,0.001228
0.136465,0.001254
0.139639,0.001281
0.142813,0.001308
0.145986,0.001337
0.149160,0.001366
0.152333,0.001397
0.155507,0.001428
0.158681,0.001461
0.161854,0.001495
0.165028,0.001530
0.168202,0.001566
0.171375,0.001603
0.174549,0.001641
0.177722,0.001680
0.180896,0.001721
0.184070,0.001762
0.187243,0.001805
0.190417,0.001850
0.193590,0.001895
0.196764,0.001942
0.199938,0.001990
0.203111,0.002039
0.206285,0.002090
0.209459,0.002142
0.212632,0.002195
0.215806,0.002250
0.218979,0.002306
0.222153,0.002364
0.225327,0.002424
0.228500,0.002484
0.231674,0.002547
0.234847,0.002611
0.238021,0.002676
0.241195,0.002743
0.244368,0.002812
0.247542,0.002883
0.250716,0.002955
0.253889,0.003029
0.257063,0.003105
0.260236,0.003182
0.263410,0.003262
0.266584,0.003343
0.269757,0.003426
0.272931,0.003511
0.276104,0.003598
0.279278,0.003687
0.282452,0.003777
0.285625,0.003870
0.288799,0.003965
0.291973,0.004062
0.295146,0.004161
0.298320,0.004262
0.301493,0.004366
0.304667,0.004471
0.307841,0.004579
0.311014,0.004689
0.314188,0.004801
0.317361,0.004916
0.320535,0.005033
0.323709,0.005152
0.326882,0.005273
0.330056,0.005397
0.333230,0.005523
0.336403,0.005652
0.339577,0.005783
0.342750,0.005917
0.345924,0.006053
0.349098,0.006192
0.352271,0.006333
0.355445,0.006477
0.358618,0.006623
0.361792,0.006772
0.364966,0.006923
0.368139,0.007077
0.371313,0.007234
0.374487,0.007394
0.377660,0.007556
0.380834,0.007720
0.384007,0.007888
0.387181,0.008058
0.390355,0.008231
0.393528,0.008406
0.396702,0.008585
0.399875,0.008766
0.403049,0.008949
0.406223,0.009136
0.409396,0.009325
0.412570,0.009517
0.415743,0.009712
0.418917,0.009909
0.422091,0.010109
0.425264,0.010312
0.428438,0.010518
0.431612,0.010726
0.434785,0.010937
0.437959,0.011151
0.441132,0.011367
0.444306,0.011587
0.447480,0.011808
0.450653,0.012033
0.453827,0.012260
0.457000,0.012489
0.460174,0.012721
0.463348,0.012956
0.466521,0.013193
0.469695,0.013433
0.472869,0.013675
0.476042,0.013920
0.479216,0.014167
0.482389,0.014416
0.485563,0.014668
0.488737,0.014922
0.491910,0.015178
0.495084,0.015436
0.498257,0.015697
0.501431,0.015960
0.504605,0.016224
0.507778,0.016491
0.510952,0.016760
0.514126,0.017030
0.517299,0.017303
0.520473,0.017577
0.523646,0.017853
0.526820,0.018131
0.529994,0.018410
0.533167,0.018691
0.536341,0.018973
0.539514,0.019257
0.542688,0.019541
0.545862,0.019828
0.549035,0.020115
0.552209,0.020403
0.555383,0.020693
0.558556,0.020983
0.561730,0.021274
0.564903,0.021566
0.568077,0.021859
0.571251,0.022152
0.574424,0.022446
0.577598,0.022740
0.580771,0.023034
0.583945,0.023329
0.587119,0.023624
0.590292,0.023919
0.593466,0.024213
0.596640,0.024508
0.599813,0.024802
0.602987,0.025096
0.606160,0.025389
0.609334,0.025682
0.612508,0.025974
0.615681,0.026266
0.618855,0.026556
0.622028,0.026845
0.625202,0.027133
0.628376,0.027420
0.631549,0.027706
0.634723,0.027990
0.637896,0.028273
0.641070,0.028554
0.644244,0.028833
0.647417,0.029110
0.650591,0.029385
0.653765,0.029658
0.656938,0.029928
0.660112,0.030197
0.663285,0.030462
0.666459,0.030726
0.669633,0.030986
0.672806,0.031244
0.675980,0.031498
0.679153,0.031750
0.682327,0.031998
0.685501,0.032243
0.688674,0.032485
0.691848,0.032723
0.695022,0.032958
0.698195,0.033189
0.701369,0.033415
0.704542,0.033638
0.707716,0.033857
0.710890,0.034072
0.714063,0.034283
0.717237,0.034489
0.720410,0.034691
0.723584,0.034888
0.726758,0.035080
0.729931,0.035268
0.733105,0.035451
0.736279,0.035629
0.739452,0.035802
0.742626,0.035969
0.745799,0.036132
0.748973,0.036289
0.752147,0.036441
0.755320,0.036588
0.758494,0.036729
0.761667,0.036864
0.764841,0.036994
0.768015,0.037118
0.771188,0.037236
0.774362,0.037348
0.777536,0.037454
0.780709,0.037555
0.783883,0.037649
0.787056,0.037737
0.790230,0.037819
0.793404,0.037895
0.796577,0.037965
0.799751,0.038028
0.802924,0.038086
0.806098,0.038136
0.809272,0.038181
0.812445,0.038219
0.815619,0.038250
0.818793,0.038276
0.821966,0.038294
0.825140,0.038307
0.828313,0.038312
0.831487,0.038312
0.834661,0.038304
0.837834,0.038291
0.841008,0.038270
0.844181,0.038244
0.847355,0.038210
0.850529,0.038171
0.853702,0.038125
0.856876,0.038072
0.860050,0.038013
0.863223,0.037948
0.866397,0.037876
0.869570,0.037799
0.872744,0.037714
0.875918,0.037624
0.879091,0.037527
0.882265,0.037424
0.885438,0.037315
0.888612,0.037200
0.891786,0.037080
0.894959,0.036953
0.898133,0.036820
0.901306,0.036681
0.904480,0.036537
0.907654,0.036387
0.910827,0.036231
0.914001,0.036070
0.917175,0.035903
0.920348,0.035731
0.923522,0.035554
0.926695,0.035372
0.929869,0.035184
0.933043,0.034991
0.936216,0.034794
0.939390,0.034591
0.942563,0.034384
0.945737,0.034172
0.948911,0.033955
0.952084,0.033735
0.955258,0.033509
0.958432,0.033280
0.961605,0.033046
0.964779,0.032808
0.967952,0.032567
0.971126,0.032321
0.974300,0.032072
0.977473,0.031819
0.980647,0.031563
0.983820,0.031303
0.986994,0.031040
0.990168,0.030774
0.993341,0.030505
0.996515,0.030233
0.999689,0.029959
1.002862,0.029681
1.006036,0.029401
1.009209,0.029119
1.012383,0.028834
1.015557,0.028547
1.018730,0.028258
1.021904,0.027967
1.025077,0.027675
1.028251,0.027380
1.031425,0.027084
1.034598,0.026787
1.037772,0.026488
1.040946,0.026188
1.044119,0.025886
1.047293,0.025584
1.050466,0.025281
1.053640,0.024977
1.056814,0.024672
1.059987,0.024367
1.063161,0.024062
1.066334,0.023756
1.069508,0.023450
1.072682,0.023143
1.075855,0.022837
1.079029,0.022531
1.082203,0.022225
1.085376,0.021919
1.088550,0.021614
1.091723,0.021310
1.094897,0.021005
1.098071,0.020702
1.101244,0.020399
1.104418,0.020098
1.107591,0.019797
1.110765,0.019497
1.113939,0.019199
1.117112,0.018902
1.120286,0.018606
1.123460,0.018311
1.126633,0.018018
1.129807,0.017727
1.132980,0.017437
1.136154,0.017149
1.139328,0.016862
1.142501,0.016578
1.145675,0.016295
1.148848,0.016015
1.152022,0.015736
1.155196,0.015460
1.158369,0.015186
1.161543,0.014914
1.164716,0.014644
1.167890,0.014377
1.171064,0.014112
1.174237,0.013849
1.177411,0.013589
1.180585,0.013332
1.183758,0.013077
1.186932,0.012825
1.190105,0.012575
1.193279,0.012328
1.196453,0.012084
1.199626,0.011842
1.202800,0.011603
1.205973,0.011367
1.209147,0.011134
1.212321,0.010904
1.215494,0.010676
1.218668,0.010452
1.221842,0.010230
1.225015,0.010011
1.228189,0.009796
1.231362,0.009583
1.234536,0.009373
1.237710,0.009166
1.240883,0.008962
1.244057,0.008761
1.247230,0.008563
1.250404,0.008368
1.253578,0.008176
1.256751,0.007987
1.259925,0.007801
1.263099,0.007618
1.266272,0.007438
1.269446,0.007261
1.272619,0.007087
1.275793,0.006916
1.278967,0.006748
1.282140,0.006582
1.285314,0.006420
1.288487,0.006260
1.291661,0.006104
1.294835,0.005950
1.298008,0.005799
1.301182,0.005651
1.304356,0.005506
1.307529,0.005363
1.310703,0.005223
1.313876,0.005086
1.317050,0.004952
1.320224,0.004820
1.323397,0.004691
1.326571,0.004565
1.329744,0.004441
1.332918,0.004320
1.336092,0.004201
1.339265,0.004085
1.342439,0.003972
1.345613,0.003861
1.348786,0.003752
1.351960,0.003646
1.355133,0.003542
1.358307,0.003440
1.361481,0.003341
1.364654,0.003244
1.367828,0.003149
1.371001,0.003057
1.374175,0.002967
1.377349,0.002879
1.380522,0.002793
1.383696,0.002709
1.386870,0.002627
1.390043,0.002547
1.393217,0.002469
1.396390,0.002393
1.399564,0.002319
1.402738,0.002247
1.405911,0.002177
1.409085,0.002108
1.412258,0.002042
1.415432,0.001977
1.418606,0.001914
1.421779,0.001852
1.424953,0.001792
1.428126,0.001734
1.431300,0.001677
1.434474,0.001622
1.437647,0.001569
1.440821,0.001517
1.443995,0.001466
1.447168,0.001417
1.450342,0.001369
1.453515,0.001323
1.456689,0.001278
1.459863,0.001234
1.463036,0.001192
1.466210,0.001151
1.469383,0.001111
1.472557,0.001072
1.475731,0.001034
1.478904,0.000998
1.482078,0.000962
1.485252,0.000928
1.488425,0.000895
1.491599,0.000863
1.494772,0.000832
1.497946,0.000801
1.501120,0.000772
1.504293,0.000744
1.507467,0.000717
1.510640,0.000690
1.513814,0.000664
1.516988,0.000640
1.520161,0.000616
1.523335,0.000592
1.526509,0.000570
1.529682,0.000548
1.532856,0.000527
1.536029,0.000507
1.539203,0.000488
1.542377,0.000469
1.545550,0.000451
1.548724,0.000433
1.551897,0.000416
1.555071,0.000400
1.558245,0.000384
1.561418,0.000368
1.564592,0.000354
1.567766,0.000340
1.570939,0.000326
1.574113,0.000313
1.577286,0.000300
1.580460,0.000288
1.583634,0.000276
1.586807,0.000265
1.589981,0.000254
1.593154,0.000243
1.596328,0.000233
1.599502,0.000223
1.602675,0.000214
1.605849,0.000205
1.609023,0.000196
1.612196,0.000188
1.615370,0.000180
1.618543,0.000172
1.621717,0.000165
1.624891,0.000158
1.628064,0.000151
1.631238,0.000144
1.634411,0.000138
1.637585,0.000132
1.640759,0.000126
1.643932,0.000121
1.647106,0.000115
1.650280,0.000110
1.653453,0.000105
1.656627,0.000100
1.659800,0.000096
1.662974,0.000092
1.666148,0.000087
1.669321,0.000083
1.672495,0.000080
1.675668,0.000076
1.678842,0.000072
1.682016,0.000069
1.685189,0.000066
1.688363,0.000063
1.691536,0.000060
1.694710,0.000057
1.697884,0.000054
1.701057,0.000052
1.704231,0.000049
1.707405,0.000047
1.710578,0.000045
1.713752,0.000043
1.716925,0.000040
1.720099,0.000039
1.723273,0.000037
1.726446,0.000035
1.729620,0.000033
1.732793,0.000032
1.735967,0.000030
1.739141,0.000029
1.742314,0.000027
1.745488,0.000026
1.748662,0.000024
1.751835,0.000023
1.755009,0.000022
1.758182,0.000021
1.761356,0.000020
1.764530,0.000019
1.767703,0.000018
1.770877,0.000017
1.774050,0.000016
1.777224,0.000015
1.780398,0.000015
1.783571,0.000014
1.786745,0.000013
1.789919,0.000012
1.793092,0.000012
1.796266,0.000011
1.799439,0.000011
1.802613,0.000010
1.805787,0.000009
1.808960,0.000009
1.812134,0.000008
1.815307,0.000008
1.818481,0.000008
1.821655,0.000007
1.824828,0.000007
1.828002,0.000006
1.831176,0.000006
1.834349,0.000006
1.837523,0.000005
1.840696,0.000005
1.843870,0.000005
1.847044,0.000005
1.850217,0.000004
1.853391,0.000004
1.856564,0.000004
1.859738,0.000004
1.862912,0.000003
1.866085,0.000003
1.869259,0.000003
1.872433,0.000003
1.875606,0.000003
1.878780,0.000003
1.881953,0.000002
1.885127,0.000002
1.888301,0.000002
1.891474,0.000002
1.894648,0.000002
1.897821,0.000002
1.900995,0.000002
1.904169,0.000002
1.907342,0.000002
1.910516,0.000001
1.913689,0.000001
1.916863,0.000001
1.920037,0.000001
1.923210,0.000001
1.926384,0.000001
1.929558,0.000001
1.932731,0.000001
1.935905,0.000001
1.939078,0.000001
1.942252,0.000001
1.945426,0.000001
1.948599,0.000001
1.951773,0.000001
1.954946,0.000001
1.958120,0.000001
1.961294,0.000001
1.964467,0.000000
1.967641,0.000000
1.970815,0.000000
1.973988,0.000000
1.977162,0.000000
1.980335,0.000000
1.983509,0.000000
1.986683,0.000000
1.989856,0.000000
1.993030,0.000000
1.996203,0.000000
1.999377,0.000000
2.002551,0.000000
2.005724,0.000000
2.008898,0.000000
2.012072,0.000000
2.015245,0.000000
2.018419,0.000000
2.021592,0.000000
2.024766,0.000000
2.027940,0.000000
2.031113,0.000000
2.034287,0.000000
2.037460,0.000000
2.040634,0.000000
2.043808,0.000000
2.046981,0.000000
2.050155,0.000000
2.053329,0.000000
2.056502,0.000000
2.059676,0.000000
2.062849,0.000000
2.066023,0.000000
2.069197,0.000000
2.072370,0.000000
2.075544,0.000000
2.078717,0.000000
2.081891,0.000000
2.085065,0.000000
2.088238,0.000000
2.091412,0.000000
2.094586,0.000000
2.097759,0.000000
2.100933,0.000000
2.104106,0.000000
2.107280,0.000000
2.110454,0.000000
2.113627,0.000000
2.116801,0.000000
2.119974,0.000000
2.123148,0.000000
2.126322,0.000000
2.129495,0.000000
2.132669,0.000000
2.135843,0.000000
2.139016,0.000000
2.142190,0.000000
2.145363,0.000000
2.148537,0.000000
2.151711,0.000000
2.154884,0.000000
2.158058,0.000000
2.161231,0.000000
2.164405,0.000000
2.167579,0.000000
2.170752,0.000000
2.173926,0.000000
2.177099,0.000000
2.180273,0.000000
2.183447,0.000000
2.186620,0.000000
2.189794,0.000000
2.192968,0.000000
2.196141,0.000000
2.199315,0.000000
2.202488,0.000000
2.205662,0.000000
2.208836,0.000000
2.212009,0.000000
2.215183,0.000000
2.218356,0.000000
2.221530,0.000000
2.224704,0.000000
2.227877,0.000000
2.231051,0.000000
2.234225,0.000000
2.237398,0.000000
2.240572,0.000000
2.243745,0.000000
2.246919,0.000000
2.250093,0.000000
2.253266,0.000000
2.256440,0.000000
2.259613,0.000000
2.262787,0.000000
2.265961,0.000000
2.269134,0.000000
2.272308,0.000000
2.275482,0.000000
2.278655,0.000000
2.281829,0.000000
2.285002,0.000000
2.288176,0.000000
2.291350,0.000000
2.294523,0.000000
2.297697,0.000000
2.300870,0.000000
2.304044,0.000000
2.307218,0.000000
2.310391,0.000000
2.313565,0.000000
2.316739,0.000000
2.319912,0.000000
2.323086,0.000000
2.326259,0.000000
2.329433,0.000000
2.332607,0.000000
2.335780,0.000000
2.338954,0.000000
2.342127,0.000000
2.345301,0.000000
2.348475,0.000000
2.351648,0.000000
2.354822,0.000000
2.357996,0.000000
2.361169,0.000000
2.364343,0.000000
2.367516,0.000000
2.370690,0.000000
2.373864,0.000000
2.377037,0.000000
2.380211,0.000000
2.383384,0.000000
2.386558,0.000000
2.389732,0.000000
2.392905,0.000000
2.396079,0.000000
2.399253,0.000000
2.402426,0.000000
2.405600,0.000000
2.408773,0.000000
2.411947,0.000000
2.415121,0.000000
2.418294,0.000000
2.421468,0.000000
2.424641,0.000000
2.427815,0.000000
2.430989,0.000000
2.434162,0.000000
2.437336,0.000000
2.440509,0.000000
2.443683,0.000000
2.446857,0.000000
2.450030,0.000000
2.453204,0.000000
2.456378,0.000000
2.459551,0.000000
2.462725,0.000000
2.465898,0.000000
2.469072,0.000000
2.472246,0.000000
2.475419,0.000000
2.478593,0.000000
2.481766,0.000000
2.484940,0.000000
2.488114,0.000000
2.491287,0.000000
2.494461,0.000000
2.497635,0.000000
2.500808,0.000000
2.503982,0.000000
2.507155,0.000000
2.510329,0.000000
2.513503,0.000000
2.516676,0.000000
2.519850,0.000000
2.523023,0.000000
2.526197,0.000000
2.529371,0.000000
2.532544,0.000000
2.535718,0.000000
2.538892,0.000000
2.542065,0.000000
2.545239,0.000000
2.548412,0.000000
2.551586,0.000000
2.554760,0.000000
2.557933,0.000000
2.561107,0.000000
2.564280,0.000000
2.567454,0.000000
2.570628,0.000000
2.573801,0.000000
2.576975,0.000000
2.580149,0.000000
2.583322,0.000000
2.586496,0.000000
2.589669,0.000000
2.592843,0.000000
2.596017,0.000000
2.599190,0.000000
2.602364,0.000000
2.605537,0.000000
2.608711,0.000000
2.611885,0.000000
2.615058,0.000000
2.618232,0.000000
2.621406,0.000000
2.624579,0.000000
2.627753,0.000000
2.630926,0.000000
2.634100,0.000000
2.637274,0.000000
2.640447,0.000000
2.643621,0.000000
2.646794,0.000000
2.649968,0.000000
2.653142,0.000000
2.656315,0.000000
2.659489,0.000000
2.662663,0.000000
2.665836,0.000000
2.669010,0.000000
2.672183,0.000000
2.675357,0.000000
2.678531,0.000000
2.681704,0.000000
2.684878,0.000000
2.688051,0.000000
2.691225,0.000000
2.694399,0.000000
2.697572,0.000000
2.700746,0.000000
2.703919,0.000000
2.707093,0.000000
2.710267,0.000000
2.713440,0.000000
2.716614,0.000000
2.719788,0.000000
2.722961,0.000000
2.726135,0.000000
2.729308,0.000000
2.732482,0.000000
2.735656,0.000000
2.738829,0.000000
2.742003,0.000000
2.745176,0.000000
2.748350,0.000000
2.751524,0.000000
2.754697,0.000000
2.757871,0.000000
2.761045,0.000000
2.764218,0.000000
2.767392,0.000000
2.770565,0.000000
2.773739,0.000000
2.776913,0.000000
2.780086,0.000000
2.783260,0.000000
2.786433,0.000000
2.789607,0.000000
2.792781,0.000000
2.795954,0.000000
2.799128,0.000000
2.802302,0.000000
2.805475,0.000000
2.808649,0.000000
2.811822,0.000000
2.814996,0.000000
2.818170,0.000000
2.821343,0.000000
2.824517,0.000000
2.827690,0.000000
2.830864,0.000000
2.834038,0.000000
2.837211,0.000000
2.840385,0.000000
2.843559,0.000000
2.846732,0.000000
2.849906,0.000000
2.853079,0.000000
2.856253,0.000000
2.859427,0.000000
2.862600,0.000000
2.865774,0.000000
2.868947,0.000000
2.872121,0.000000
2.875295,0.000000
2.878468,0.000000
2.881642,0.000000
2.884816,0.000000
2.887989,0.000000
2.891163,0.000000
2.894336,0.000000
2.897510,0.000000
2.900684,0.000000
2.903857,0.000000
2.907031,0.000000
2.910204,0.000000
2.913378,0.000000
2.916552,0.000000
2.919725,0.000000
2.922899,0.000000
2.926072,0.000000
2.929246,0.000000
2.932420,0.000000
2.935593,0.000000
2.938767,0.000000
2.941941,0.000000
2.945114,0.000000
2.948288,0.000000
2.951461,0.000000
2.954635,0.000000
2.957809,0.000000
2.960982,0.000000
2.964156,0.000000
2.967329,0.000000
2.970503,0.000000
2.973677,0.000000
2.976850,0.000000
2.980024,0.000000
2.983198,0.000000
2.986371,0.000000
2.989545,0.000000
2.992718,0.000000
2.995892,0.000000
2.999066,0.000000
3.002239,0.000000
3.005413,0.000000
3.008586,0.000000
3.011760,0.000000
3.014934,0.000000
3.018107,0.000000
3.021281,0.000000
3.024455,0.000000
3.027628,0.000000
3.030802,0.000000
3.033975,0.000000
3.037149,0.000000
3.040323,0.000000
3.043496,0.000000
3.046670,0.000000
3.049843,0.000000
3.053017,0.000000
3.056191,0.000000
3.059364,0.000000
3.062538,0.000000
3.065712,0.000000
3.068885,0.000000
3.072059,0.000000
3.075232,0.000000
3.078406,0.000000
3.081580,0.000000
3.084753,0.000000
3.087927,0.000000
3.091100,0.000000
3.094274,0.000000
3.097448,0.000000
3.100621,0.000000
3.103795,0.000000
3.106969,0.000000
3.110142,0.000000
3.113316,0.000000
3.116489,0.000000
3.119663,0.000000
3.122837,0.000000
3.126010,0.000000
3.129184,0.000000
3.132357,0.000000
3.135531,0.000000
3.138705,0.000000
3.141878,0.000000
3.145052,0.000000
3.148226,0.000000
3.151399,0.000000
3.154573,0.000000
3.157746,0.000000
3.160920,0.000000
3.164094,0.000000
3.167267,0.000000
3.170441,0.000000
3.173614,0.000000
3.176788,0.000000
3.179962,0.000000
3.183135,0.000000
3.186309,0.000000
3.189482,0.000000
3.192656,0.000000
3.195830,0.000000
3.199003,0.000000
3.202177,0.000000
3.205351,0.000000
3.208524,0.000000
3.211698,0.000000
3.214871,0.000000
3.218045,0.000000
3.221219,0.000000
3.224392,0.000000
3.227566,0.000000
3.230739,0.000000
3.233913,0.000000
3.237087,0.000000
3.240260,0.000000
3.243434,0.000000
3.246608,0.000000
3.249781,0.000000
3.252955,0.000000
3.256128,0.000000
3.259302,0.000000
3.262476,0.000000
3.265649,0.000000
3.268823,0.000000
3.271996,0.000000
3.275170,0.000000
3.278344,0.000000
3.281517,0.000000
3.284691,0.000000
3.287865,0.000000
3.291038,0.000000
3.294212,0.000000
3.297385,0.000000
3.300559,0.000000
3.303733,0.000000
3.306906,0.000000
3.310080,0.000000
3.313253,0.000000
3.316427,0.000000
3.319601,0.000000
3.322774,0.000000
3.325948,0.000000
3.329122,0.000000
3.332295,0.000000
3.335469,0.000000
3.338642,0.000000
3.341816,0.000000
3.344990,0.000000
3.348163,0.000000
3.351337,0.000000
3.354510,0.000000
3.357684,0.000000
3.360858,0.000000
3.364031,0.000000
3.367205,0.000000
3.370379,0.000000
3.373552,0.000000
3.376726,0.000000
3.379899,0.000000
3.383073,0.000000
3.386247,0.000000
3.389420,0.000000
3.392594,0.000000
3.395767,0.000000
3.398941,0.000000
3.402115,0.000000
3.405288,0.000000
3.408462,0.000000
3.411636,0.000000
3.414809,0.000000
3.417983,0.000000
3.421156,0.000000
3.424330,0.000000
3.427504,0.000000
3.430677,0.000000
3.433851,0.000000
3.437024,0.000000
3.440198,0.000000
3.443372,0.000000
3.446545,0.000000
3.449719,0.000000
3.452892,0.000000
3.456066,0.000000
3.459240,0.000000
3.462413,0.000000
3.465587,0.000000
3.468761,0.000000
3.471934,0.000000
3.475108,0.000000
3.478281,0.000000
3.481455,0.000000
3.484629,0.000000
3.487802,0.000000
3.490976,0.000000
3.494149,0.000000
3.497323,0.000000
3.500497,0.000000
3.503670,0.000000
3.506844,0.000000
3.510018,0.000000
3.513191,0.000000
3.516365,0.000000
3.519538,0.000000
3.522712,0.000000
3.525886,0.000000
3.529059,0.000000
3.532233,0.000000
3.535406,0.000000
3.538580,0.000000
3.541754,0.000000
3.544927,0.000000
3.548101,0.000000
3.551275,0.000000
3.554448,0.000000
3.557622,0.000000
3.560795,0.000000
3.563969,0.000000
3.567143,0.000000
3.570316,0.000000
3.573490,0.000000
3.576663,0.000000
3.579837,0.000000
3.583011,0.000000
3.586184,0.000000
3.589358,0.000000
3.592532,0.000000
3.595705,0.000000
3.598879,0.000000
3.602052,0.000000
3.605226,0.000000
3.608400,0.000000
3.611573,0.000000
3.614747,0.000000
3.617920,0.000000
3.621094,0.000000
3.624268,0.000000
3.627441,0.000000
3.630615,0.000000
3.633789,0.000000
3.636962,0.000000
3.640136,0.000000
3.643309,0.000000
3.646483,0.000000
3.649657,0.000000
3.652830,0.000000
3.656004,0.000000
3.659177,0.000000
3.662351,0.000000
3.665525,0.000000
3.668698,0.000000
3.671872,0.000000
3.675046,0.000000
3.678219,0.000000
3.681393,0.000000
3.684566,0.000000
3.687740,0.000000
3.690914,0.000000
3.694087,0.000000
3.697261,0.000000
3.700434,0.000000
3.703608,0.000000
3.706782,0.000000
3.709955,0.000000
3.713129,0.000000
3.716302,0.000000
3.719476,0.000000
3.722650,0.000000
3.725823,0.000000
3.728997,0.000000
3.732171,0.000000
3.735344,0.000000
3.738518,0.000000
3.741691,0.000000
3.744865,0.000000
3.748039,0.000000
3.751212,0.000000
3.754386,0.000000
3.757559,0.000000
3.760733,0.000000
3.763907,0.000000
3.767080,0.000000
3.770254,0.000000
3.773428,0.000000
3.776601,0.000000
3.779775,0.000000
3.782948,0.000000
3.786122,0.000000
3.789296,0.000000
3.792469,0.000000
3.795643,0.000000
3.798816,0.000000
3.801990,0.000000
3.805164,0.000000
3.808337,0.000000
3.811511,0.000000
3.814685,0.000000
3.817858,0.000000
3.821032,0.000000
3.824205,0.000000
3.827379,0.000000
3.830553,0.000000
3.833726,0.000000
3.836900,0.000000
3.840073,0.000000
3.843247,0.000000
3.846421,0.000000
3.849594,0.000000
3.852768,0.000000
3.855942,0.000000
3.859115,0.000000
3.862289,0.000000
3.865462,0.000000
3.868636,0.000000
3.871810,0.000000
3.874983,0.000000
3.878157,0.000000
3.881330,0.000000
3.884504,0.000000
3.887678,0.000000
3.890851,0.000000
3.894025,0.000000
3.897199,0.000000
3.900372,0.000000
3.903546,0.000000
3.906719,0.000000
3.909893,0.000000
3.913067,0.000000
3.916240,0.000000
3.919414,0.000000
3.922587,0.000000
3.925761,0.000000
3.928935,0.000000
3.932108,0.000000
3.935282,0.000000
3.938455,0.000000
3.941629,0.000000
3.944803,0.000000
3.947976,0.000000
3.951150,0.000000
3.954324,0.000000
3.957497,0.000000
3.960671,0.000000
3.963844,0.000000
3.967018,0.000000
3.970192,0.000000
3.973365,0.000000
3.976539,0.000000
3.979712,0.000000
3.982886,0.000000
3.986060,0.000000
3.989233,0.000000
3.992407,0.000000
3.995581,0.000000
3.998754,0.000000


==> anc/fig9/sigma_sc_b.csv <==
omega/2E_p,sigma
0.003174,0.001519
0.006347,0.000804
0.009521,0.000567
0.012694,0.000450
0.015868,0.000381
0.019042,0.000336
0.022215,0.000304
0.025389,0.000282
0.028563,0.000265
0.031736,0.000252
0.034910,0.000242
0.038083,0.000234
0.041257,0.000228
0.044431,0.000224
0.047604,0.000221
0.050778,0.000219
0.053951,0.000217
0.057125,0.000216
0.060299,0.000216
0.063472,0.000217
0.066646,0.000218
0.069820,0.000219
0.072993,0.000221
0.076167,0.000223
0.079340,0.000226
0.082514,0.000229
0.085688,0.000232
0.088861,0.000236
0.092035,0.000240
0.095208,0.000244
0.098382,0.000249
0.101556,0.000254
0.104729,0.000259
0.107903,0.000265
0.111077,0.000271
0.114250,0.000277
0.117424,0.000283
0.120597,0.000290
0.123771,0.000297
0.126945,0.000304
0.130118,0.000312
0.133292,0.000320
0.136465,0.000329
0.139639,0.000337
0.142813,0.000346
0.145986,0.000356
0.149160,0.000365
0.152333,0.000376
0.155507,0.000386
0.158681,0.000397
0.161854,0.000408
0.165028,0.000420
0.168202,0.000432
0.171375,0.000445
0.174549,0.000458
0.177722,0.000471
0.180896,0.000485
0.184070,0.000499
0.187243,0.000514
0.190417,0.000529
0.193590,0.000545
0.196764,0.000562
0.199938,0.000579
0.203111,0.000596
0.206285,0.000614
0.209459,0.000633
0.212632,0.000652
0.215806,0.000672
0.218979,0.000692
0.222153,0.000713
0.225327,0.000735
0.228500,0.000757
0.231674,0.000780
0.234847,0.000804
0.238021,0.000829
0.241195,0.000854
0.244368,0.000880
0.247542,0.000907
0.250716,0.000934
0.253889,0.000963
0.257063,0.000992
0.260236,0.001022
0.263410,0.001053
0.266584,0.001085
0.269757,0.001118
0.272931,0.001151
0.276104,0.001186
0.279278,0.001222
0.282452,0.001258
0.285625,0.001296
0.288799,0.001335
0.291973,0.001375
0.295146,0.001416
0.298320,0.001458
0.301493,0.001501
0.304667,0.001545
0.307841,0.001591
0.311014,0.001638
0.314188,0.001686
0.317361,0.001735
0.320535,0.001785
0.323709,0.001837
0.326882,0.001890
0.330056,0.001945
0.333230,0.002001
0.336403,0.002058
0.339577,0.002117
0.342750,0.002178
0.345924,0.002239
0.349098,0.002303
0.352271,0.002368
0.355445,0.002434
0.358618,0.002502
0.361792,0.002572
0.364966,0.002643
0.368139,0.002716
0.371313,0.002791
0.374487,0.002868
0.377660,0.002946
0.380834,0.003026
0.384007,0.003108
0.387181,0.003192
0.390355,0.003277
0.393528,0.003365
0.396702,0.003454
0.399875,0.003546
0.403049,0.003639
0.406223,0.003734
0.409396,0.003832
0.412570,0.003931
0.415743,0.004033
0.418917,0.004137
0.422091,0.004242
0.425264,0.004350
0.428438,0.004461
0.431612,0.004573
0.434785,0.004687
0.437959,0.004804
0.441132,0.004923
0.444306,0.005045
0.447480,0.005168
0.450653,0.005294
0.453827,0.005423
0.457000,0.005553
0.460174,0.005686
0.463348,0.005822
0.466521,0.005960
0.469695,0.006100
0.472869,0.006243
0.476042,0.006388
0.479216,0.006536
0.482389,0.006686
0.485563,0.006839
0.488737,0.006994
0.491910,0.007151
0.495084,0.007312
0.498257,0.007474
0.501431,0.007639
0.504605,0.007807
0.507778,0.007977
0.510952,0.008150
0.514126,0.008326
0.517299,0.008504
0.520473,0.008684
0.523646,0.008867
0.526820,0.009052
0.529994,0.009240
0.533167,0.009431
0.536341,0.009624
0.539514,0.009820
0.542688,0.010018
0.545862,0.010218
0.549035,0.010421
0.552209,0.010626
0.555383,0.010834
0.558556,0.011044
0.561730,0.011257
0.564903,0.011472
0.568077,0.011689
0.571251,0.011908
0.574424,0.012130
0.577598,0.012354
0.580771,0.012580
0.583945,0.012809
0.587119,0.013039
0.590292,0.013272
0.593466,0.013507
0.596640,0.013743
0.599813,0.013982
0.602987,0.014223
0.606160,0.014465
0.609334,0.014710
0.612508,0.014956
0.615681,0.015204
0.618855,0.015453
0.622028,0.015704
0.625202,0.015957
0.628376,0.016211
0.631549,0.016467
0.634723,0.016724
0.637896,0.016983
0.641070,0.017242
0.644244,0.017503
0.647417,0.017765
0.650591,0.018028
0.653765,0.018292
0.656938,0.018557
0.660112,0.018823
0.663285,0.019089
0.666459,0.019356
0.669633,0.019624
0.672806,0.019892
0.675980,0.020161
0.679153,0.020430
0.682327,0.020699
0.685501,0.020968
0.688674,0.021238
0.691848,0.021507
0.695022,0.021776
0.698195,0.022045
0.701369,0.022314
0.704542,0.022582
0.707716,0.022850
0.710890,0.023117
0.714063,0.023384
0.717237,0.023649
0.720410,0.023914
0.723584,0.024178
0.726758,0.024441
0.729931,0.024702
0.733105,0.024962
0.736279,0.025221
0.739452,0.025478
0.742626,0.025734
0.745799,0.025988
0.748973,0.026240
0.752147,0.026490
0.755320,0.026738
0.758494,0.026984
0.761667,0.027227
0.764841,0.027468
0.768015,0.027707
0.771188,0.027943
0.774362,0.028177
0.777536,0.028408
0.780709,0.028635
0.783883,0.028860
0.787056,0.029082
0.790230,0.029301
0.793404,0.029516
0.796577,0.029728
0.799751,0.029936
0.802924,0.030141
0.806098,0.030342
0.809272,0.030539
0.812445,0.030732
0.815619,0.030922
0.818793,0.031107
0.821966,0.031288
0.825140,0.031465
0.828313,0.031638
0.831487,0.031806
0.834661,0.031969
0.837834,0.032128
0.841008,0.032283
0.844181,0.032432
0.847355,0.032577
0.850529,0.032717
0.853702,0.032852
0.856876,0.032982
0.860050,0.033107
0.863223,0.033226
0.866397,0.033341
0.869570,0.033450
0.872744,0.033553
0.875918,0.033652
0.879091,0.033744
0.882265,0.033832
0.885438,0.033913
0.888612,0.033990
0.891786,0.034060
0.894959,0.034125
0.898133,0.034184
0.901306,0.034237
0.904480,0.034285
0.907654,0.034327
0.910827,0.034362
0.914001,0.034392
0.917175,0.034417
0.920348,0.034435
0.923522,0.034447
0.926695,0.034454
0.929869,0.034454
0.933043,0.034449
0.936216,0.034437
0.939390,0.034420
0.942563,0.034397
0.945737,0.034368
0.948911,0.034333
0.952084,0.034292
0.955258,0.034246
0.958432,0.034193
0.961605,0.034135
0.964779,0.034071
0.967952,0.034001
0.971126,0.033925
0.974300,0.033844
0.977473,0.033757
0.980647,0.033664
0.983820,0.033566
0.986994,0.033463
0.990168,0.033354
0.993341,0.033239
0.996515,0.033120
0.999689,0.032994
1.002862,0.032864
1.006036,0.032729
1.009209,0.032588
1.012383,0.032442
1.015557,0.032292
1.018730,0.032136
1.021904,0.031976
1.025077,0.031811
1.028251,0.031642
1.031425,0.031467
1.034598,0.031289
1.037772,0.031105
1.040946,0.030918
1.044119,0.030726
1.047293,0.030531
1.050466,0.030331
1.053640,0.030127
1.056814,0.029919
1.059987,0.029708
1.063161,0.029493
1.066334,0.029274
1.069508,0.029052
1.072682,0.028827
1.075855,0.028598
1.079029,0.028366
1.082203,0.028131
1.085376,0.027894
1.088550,0.027653
1.091723,0.027410
1.094897,0.027164
1.098071,0.026915
1.101244,0.026664
1.104418,0.026411
1.107591,0.026156
1.110765,0.025899
1.113939,0.025639
1.117112,0.025378
1.120286,0.025115
1.123460,0.024850
1.126633,0.024584
1.129807,0.024317
1.132980,0.024048
1.136154,0.023778
1.139328,0.023507
1.142501,0.023234
1.145675,0.022961
1.148848,0.022687
1.152022,0.022413
1.155196,0.022138
1.158369,0.021862
1.161543,0.021586
1.164716,0.021310
1.167890,0.021034
1.171064,0.020757
1.174237,0.020481
1.177411,0.020205
1.180585,0.019929
1.183758,0.019653
1.186932,0.019377
1.190105,0.019102
1.193279,0.018828
1.196453,0.018554
1.199626,0.018282
1.202800,0.018010
1.205973,0.017738
1.209147,0.017468
1.212321,0.017199
1.215494,0.016931
1.218668,0.016664
1.221842,0.016399
1.225015,0.016135
1.228189,0.015872
1.231362,0.015611
1.234536,0.015352
1.237710,0.015094
1.240883,0.014838
1.244057,0.014584
1.247230,0.014331
1.250404,0.014080
1.253578,0.013832
1.256751,0.013585
1.259925,0.013340
1.263099,0.013097
1.266272,0.012857
1.269446,0.012619
1.272619,0.012383
1.275793,0.012149
1.278967,0.011917
1.282140,0.011688
1.285314,0.011461
1.288487,0.011237
1.291661,0.011015
1.294835,0.010795
1.298008,0.010578
1.301182,0.010364
1.304356,0.010152
1.307529,0.009942
1.310703,0.009736
1.313876,0.009532
1.317050,0.009330
1.320224,0.009131
1.323397,0.008935
1.326571,0.008741
1.329744,0.008550
1.332918,0.008362
1.336092,0.008176
1.339265,0.007994
1.342439,0.007813
1.345613,0.007636
1.348786,0.007461
1.351960,0.007289
1.355133,0.007120
1.358307,0.006953
1.361481,0.006789
1.364654,0.006628
1.367828,0.006469
1.371001,0.006313
1.374175,0.006160
1.377349,0.006010
1.380522,0.005862
1.383696,0.005716
1.386870,0.005573
1.390043,0.005433
1.393217,0.005296
1.396390,0.005161
1.399564,0.005028
1.402738,0.004898
1.405911,0.004771
1.409085,0.004646
1.412258,0.004523
1.415432,0.004403
1.418606,0.004286
1.421779,0.004171
1.424953,0.004058
1.428126,0.003947
1.431300,0.003839
1.434474,0.003733
1.437647,0.003630
1.440821,0.003528
1.443995,0.003429
1.447168,0.003332
1.450342,0.003237
1.453515,0.003145
1.456689,0.003054
1.459863,0.002966
1.463036,0.002879
1.466210,0.002795
1.469383,0.002712
1.472557,0.002632
1.475731,0.002553
1.478904,0.002477
1.482078,0.002402
1.485252,0.002329
1.488425,0.002258
1.491599,0.002189
1.494772,0.002121
1.497946,0.002055
1.501120,0.001991
1.504293,0.001929
1.507467,0.001868
1.510640,0.001808
1.513814,0.001751
1.516988,0.001694
1.520161,0.001640
1.523335,0.001587
1.526509,0.001535
1.529682,0.001485
1.532856,0.001436
1.536029,0.001388
1.539203,0.001342
1.542377,0.001297
1.545550,0.001253
1.548724,0.001211
1.551897,0.001170
1.555071,0.001130
1.558245,0.001091
1.561418,0.001053
1.564592,0.001017
1.567766,0.000981
1.570939,0.000947
1.574113,0.000914
1.577286,0.000881
1.580460,0.000850
1.583634,0.000820
1.586807,0.000790
1.589981,0.000762
1.593154,0.000734
1.596328,0.000707
1.599502,0.000681
1.602675,0.000656
1.605849,0.000632
1.609023,0.000609
1.612196,0.000586
1.615370,0.000564
1.618543,0.000543
1.621717,0.000522
1.624891,0.000502
1.628064,0.000483
1.631238,0.000465
1.634411,0.000447
1.637585,0.000430
1.640759,0.000413
1.643932,0.000397
1.647106,0.000381
1.650280,0.000366
1.653453,0.000352
1.656627,0.000338
1.659800,0.000324
1.662974,0.000311
1.666148,0.000299
1.669321,0.000287
1.672495,0.000275
1.675668,0.000264
1.678842,0.000253
1.682016,0.000243
1.685189,0.000233
1.688363,0.000223
1.691536,0.000214
1.694710,0.000205
1.697884,0.000196
1.701057,0.000188
1.704231,0.000180
1.707405,0.000172
1.710578,0.000165
1.713752,0.000158
1.716925,0.000151
1.720099,0.000145
1.723273,0.000138
1.726446,0.000132
1.729620,0.000127
1.732793,0.000121
1.735967,0.000116
1.739141,0.000111
1.742314,0.000106
1.745488,0.000101
1.748662,0.000096
1.751835,0.000092
1.755009,0.000088
1.758182,0.000084
1.761356,0.000080
1.764530,0.000077
1.767703,0.000073
1.770877,0.000070
1.774050,0.000066
1.777224,0.000063
1.780398,0.000060
1.783571,0.000058
1.786745,0.000055
1.789919,0.000052
1.793092,0.000050
1.796266,0.000048
1.799439,0.000045
1.802613,0.000043
1.805787,0.000041
1.808960,0.000039
1.812134,0.000037
1.815307,0.000035
1.818481,0.000034
1.821655,0.000032
1.824828,0.000030
1.828002,0.000029
1.831176,0.000028
1.834349,0.000026
1.837523,0.000025
1.840696,0.000024
1.843870,0.000022
1.847044,0.000021
1.850217,0.000020
1.853391,0.000019
1.856564,0.000018
1.859738,0.000017
1.862912,0.000016
1.866085,0.000016
1.869259,0.000015
1.872433,0.000014
1.875606,0.000013
1.878780,0.000013
1.881953,0.000012
1.885127,0.000011
1.888301,0.000011
1.891474,0.000010
1.894648,0.000010
1.897821,0.000009
1.900995,0.000009
1.904169,0.000008
1.907342,0.000008
1.910516,0.000007
1.913689,0.000007
1.916863,0.000007
1.920037,0.000006
1.923210,0.000006
1.926384,0.000006
1.929558,0.000005
1.932731,0.000005
1.935905,0.000005
1.939078,0.000004
1.942252,0.000004
1.945426,0.000004
1.948599,0.000004
1.951773,0.000004
1.954946,0.000003
1.958120,0.000003
1.961294,0.000003
1.964467,0.000003
1.967641,0.000003
1.970815,0.000003
1.973988,0.000002
1.977162,0.000002
1.980335,0.000002
1.983509,0.000002
1.986683,0.000002
1.989856,0.000002
1.993030,0.000002
1.996203,0.000002
1.999377,0.000001
2.002551,0.000001
2.005724,0.000001
2.008898,0.000001
2.012072,0.000001
2.015245,0.000001
2.018419,0.000001
2.021592,0.000001
2.024766,0.000001
2.027940,0.000001
2.031113,0.000001
2.034287,0.000001
2.037460,0.000001
2.040634,0.000001
2.043808,0.000001
2.046981,0.000001
2.050155,0.000001
2.053329,0.000001
2.056502,0.000000
2.059676,0.000000
2.062849,0.000000
2.066023,0.000000
2.069197,0.000000
2.072370,0.000000
2.075544,0.000000
2.078717,0.000000
2.081891,0.000000
2.085065,0.000000
2.088238,0.000000
2.091412,0.000000
2.094586,0.000000
2.097759,0.000000
2.100933,0.000000
2.104106,0.000000
2.107280,0.000000
2.110454,0.000000
2.113627,0.000000
2.116801,0.000000
2.119974,0.000000
2.123148,0.000000
2.126322,0.000000
2.129495,0.000000
2.132669,0.000000
2.135843,0.000000
2.139016,0.000000
2.142190,0.000000
2.145363,0.000000
2.148537,0.000000
2.151711,0.000000
2.154884,0.000000
2.158058,0.000000
2.161231,0.000000
2.164405,0.000000
2.167579,0.000000
2.170752,0.000000
2.173926,0.000000
2.177099,0.000000
2.180273,0.000000
2.183447,0.000000
2.186620,0.000000
2.189794,0.000000
2.192968,0.000000
2.196141,0.000000
2.199315,0.000000
2.202488,0.000000
2.205662,0.000000
2.208836,0.000000
2.212009,0.000000
2.215183,0.000000
2.218356,0.000000
2.221530,0.000000
2.224704,0.000000
2.227877,0.000000
2.231051,0.000000
2.234225,0.000000
2.237398,0.000000
2.240572,0.000000
2.243745,0.000000
2.246919,0.000000
2.250093,0.000000
2.253266,0.000000
2.256440,0.000000
2.259613,0.000000
2.262787,0.000000
2.265961,0.000000
2.269134,0.000000
2.272308,0.000000
2.275482,0.000000
2.278655,0.000000
2.281829,0.000000
2.285002,0.000000
2.288176,0.000000
2.291350,0.000000
2.294523,0.000000
2.297697,0.000000
2.300870,0.000000
2.304044,0.000000
2.307218,0.000000
2.310391,0.000000
2.313565,0.000000
2.316739,0.000000
2.319912,0.000000
2.323086,0.000000
2.326259,0.000000
2.329433,0.000000
2.332607,0.000000
2.335780,0.000000
2.338954,0.000000
2.342127,0.000000
2.345301,0.000000
2.348475,0.000000
2.351648,0.000000
2.354822,0.000000
2.357996,0.000000
2.361169,0.000000
2.364343,0.000000
2.367516,0.000000
2.370690,0.000000
2.373864,0.000000
2.377037,0.000000
2.380211,0.000000
2.383384,0.000000
2.386558,0.000000
2.389732,0.000000
2.392905,0.000000
2.396079,0.000000
2.399253,0.000000
2.402426,0.000000
2.405600,0.000000
2.408773,0.000000
2.411947,0.000000
2.415121,0.000000
2.418294,0.000000
2.421468,0.000000
2.424641,0.000000
2.427815,0.000000
2.430989,0.000000
2.434162,0.000000
2.437336,0.000000
2.440509,0.000000
2.443683,0.000000
2.446857,0.000000
2.450030,0.000000
2.453204,0.000000
2.456378,0.000000
2.459551,0.000000
2.462725,0.000000
2.465898,0.000000
2.469072,0.000000
2.472246,0.000000
2.475419,0.000000
2.478593,0.000000
2.481766,0.000000
2.484940,0.000000
2.488114,0.000000
2.491287,0.000000
2.494461,0.000000
2.497635,0.000000
2.500808,0.000000
2.503982,0.000000
2.507155,0.000000
2.510329,0.000000
2.513503,0.000000
2.516676,0.000000
2.519850,0.000000
2.523023,0.000000
2.526197,0.000000
2.529371,0.000000
2.532544,0.000000
2.535718,0.000000
2.538892,0.000000
2.542065,0.000000
2.545239,0.000000
2.548412,0.000000
2.551586,0.000000
2.554760,0.000000
2.557933,0.000000
2.561107,0.000000
2.564280,0.000000
2.567454,0.000000
2.570628,0.000000
2.573801,0.000000
2.576975,0.000000
2.580149,0.000000
2.583322,0.000000
2.586496,0.000000
2.589669,0.000000
2.592843,0.000000
2.596017,0.000000
2.599190,0.000000
2.602364,0.000000
2.605537,0.000000
2.608711,0.000000
2.611885,0.000000
2.615058,0.000000
2.618232,0.000000
2.621406,0.000000
2.624579,0.000000
2.627753,0.000000
2.630926,0.000000
2.634100,0.000000
2.637274,0.000000
2.640447,0.000000
2.643621,0.000000
2.646794,0.000000
2.649968,0.000000
2.653142,0.000000
2.656315,0.000000
2.659489,0.000000
2.662663,0.000000
2.665836,0.000000
2.669010,0.000000
2.672183,0.000000
2.675357,0.000000
2.678531,0.000000
2.681704,0.000000
2.684878,0.000000
2.688051,0.000000
2.691225,0.000000
2.694399,0.000000
2.697572,0.000000
2.700746,0.000000
2.703919,0.000000
2.707093,0.000000
2.710267,0.000000
2.713440,0.000000
2.716614,0.000000
2.719788,0.000000
2.722961,0.000000
2.726135,0.000000
2.729308,0.000000
2.732482,0.000000
2.735656,0.000000
2.738829,0.000000
2.742003,0.000000
2.745176,0.000000
2.748350,0.000000
2.751524,0.000000
2.754697,0.000000
2.757871,0.000000
2.761045,0.000000
2.764218,0.000000
2.767392,0.000000
2.770565,0.000000
2.773739,0.000000
2.776913,0.000000
2.780086,0.000000
2.783260,0.000000
2.786433,0.000000
2.789607,0.000000
2.792781,0.000000
2.795954,0.000000
2.799128,0.000000
2.802302,0.000000
2.805475,0.000000
2.808649,0.000000
2.811822,0.000000
2.814996,0.000000
2.818170,0.000000
2.821343,0.000000
2.824517,0.000000
2.827690,0.000000
2.830864,0.000000
2.834038,0.000000
2.837211,0.000000
2.840385,0.000000
2.843559,0.000000
2.846732,0.000000
2.849906,0.000000
2.853079,0.000000
2.856253,0.000000
2.859427,0.000000
2.862600,0.000000
2.865774,0.000000
2.868947,0.000000
2.872121,0.000000
2.875295,0.000000
2.878468,0.000000
2.881642,0.000000
2.884816,0.000000
2.887989,0.000000
2.891163,0.000000
2.894336,0.000000
2.897510,0.000000
2.900684,0.000000
2.903857,0.000000
2.907031,0.000000
2.910204,0.000000
2.913378,0.000000
2.916552,0.000000
2.919725,0.000000
2.922899,0.000000
2.926072,0.000000
2.929246,0.000000
2.932420,0.000000
2.935593,0.000000
2.938767,0.000000
2.941941,0.000000
2.945114,0.000000
2.948288,0.000000
2.951461,0.000000
2.954635,0.000000
2.957809,0.000000
2.960982,0.000000
2.964156,0.000000
2.967329,0.000000
2.970503,0.000000
2.973677,0.000000
2.976850,0.000000
2.980024,0.000000
2.983198,0.000000
2.986371,0.000000
2.989545,0.000000
2.992718,0.000000
2.995892,0.000000
2.999066,0.000000
3.002239,0.000000
3.005413,0.000000
3.008586,0.000000
3.011760,0.000000
3.014934,0.000000
3.018107,0.000000
3.021281,0.000000
3.024455,0.000000
3.027628,0.000000
3.030802,0.000000
3.033975,0.000000
3.037149,0.000000
3.040323,0.000000
3.043496,0.000000
3.046670,0.000000
3.049843,0.000000
3.053017,0.000000
3.056191,0.000000
3.059364,0.000000
3.062538,0.000000
3.065712,0.000000
3.068885,0.000000
3.072059,0.000000
3.075232,0.000000
3.078406,0.000000
3.081580,0.000000
3.084753,0.000000
3.087927,0.000000
3.091100,0.000000
3.094274,0.000000
3.097448,0.000000
3.100621,0.000000
3.103795,0.000000
3.106969,0.000000
3.110142,0.000000
3.113316,0.000000
3.116489,0.000000
3.119663,0.000000
3.122837,0.000000
3.126010,0.000000
3.129184,0.000000
3.132357,0.000000
3.135531,0.000000
3.138705,0.000000
3.141878,0.000000
3.145052,0.000000
3.148226,0.000000
3.151399,0.000000
3.154573,0.000000
3.157746,0.000000
3.160920,0.000000
3.164094,0.000000
3.167267,0.000000
3.170441,0.000000
3.173614,0.000000
3.176788,0.000000
3.179962,0.000000
3.183135,0.000000
3.186309,0.000000
3.189482,0.000000
3.192656,0.000000
3.195830,0.000000
3.199003,0.000000
3.202177,0.000000
3.205351,0.000000
3.208524,0.000000
3.211698,0.000000
3.214871,0.000000
3.218045,0.000000
3.221219,0.000000
3.224392,0.000000
3.227566,0.000000
3.230739,0.000000
3.233913,0.000000
3.237087,0.000000
3.240260,0.000000
3.243434,0.000000
3.246608,0.000000
3.249781,0.000000
3.252955,0.000000
3.256128,0.000000
3.259302,0.000000
3.262476,0.000000
3.265649,0.000000
3.268823,0.000000
3.271996,0.000000
3.275170,0.000000
3.278344,0.000000
3.281517,0.000000
3.284691,0.000000
3.287865,0.000000
3.291038,0.000000
3.294212,0.000000
3.297385,0.000000
3.300559,0.000000
3.303733,0.000000
3.306906,0.000000
3.310080,0.000000
3.313253,0.000000
3.316427,0.000000
3.319601,0.000000
3.322774,0.000000
3.325948,0.000000
3.329122,0.000000
3.332295,0.000000
3.335469,0.000000
3.338642,0.000000
3.341816,0.000000
3.344990,0.000000
3.348163,0.000000
3.351337,0.000000
3.354510,0.000000
3.357684,0.000000
3.360858,0.000000
3.364031,0.000000
3.367205,0.000000
3.370379,0.000000
3.373552,0.000000
3.376726,0.000000
3.379899,0.000000
3.383073,0.000000
3.386247,0.000000
3.389420,0.000000
3.392594,0.000000
3.395767,0.000000
3.398941,0.000000
3.402115,0.000000
3.405288,0.000000
3.408462,0.000000
3.411636,0.000000
3.414809,0.000000
3.417983,0.000000
3.421156,0.000000
3.424330,0.000000
3.427504,0.000000
3.430677,0.000000
3.433851,0.000000
3.437024,0.000000
3.440198,0.000000
3.443372,0.000000
3.446545,0.000000
3.449719,0.000000
3.452892,0.000000
3.456066,0.000000
3.459240,0.000000
3.462413,0.000000
3.465587,0.000000
3.468761,0.000000
3.471934,0.000000
3.475108,0.000000
3.478281,0.000000
3.481455,0.000000
3.484629,0.000000
3.487802,0.000000
3.490976,0.000000
3.494149,0.000000
3.497323,0.000000
3.500497,0.000000
3.503670,0.000000
3.506844,0.000000
3.510018,0.000000
3.513191,0.000000
3.516365,0.000000
3.519538,0.000000
3.522712,0.000000
3.525886,0.000000
3.529059,0.000000
3.532233,0.000000
3.535406,0.000000
3.538580,0.000000
3.541754,0.000000
3.544927,0.000000
3.548101,0.000000
3.551275,0.000000
3.554448,0.000000
3.557622,0.000000
3.560795,0.000000
3.563969,0.000000
3.567143,0.000000
3.570316,0.000000
3.573490,0.000000
3.576663,0.000000
3.579837,0.000000
3.583011,0.000000
3.586184,0.000000
3.589358,0.000000
3.592532,0.000000
3.595705,0.000000
3.598879,0.000000
3.602052,0.000000
3.605226,0.000000
3.608400,0.000000
3.611573,0.000000
3.614747,0.000000
3.617920,0.000000
3.621094,0.000000
3.624268,0.000000
3.627441,0.000000
3.630615,0.000000
3.633789,0.000000
3.636962,0.000000
3.640136,0.000000
3.643309,0.000000
3.646483,0.000000
3.649657,0.000000
3.652830,0.000000
3.656004,0.000000
3.659177,0.000000
3.662351,0.000000
3.665525,0.000000
3.668698,0.000000
3.671872,0.000000
3.675046,0.000000
3.678219,0.000000
3.681393,0.000000
3.684566,0.000000
3.687740,0.000000
3.690914,0.000000
3.694087,0.000000
3.697261,0.000000
3.700434,0.000000
3.703608,0.000000
3.706782,0.000000
3.709955,0.000000
3.713129,0.000000
3.716302,0.000000
3.719476,0.000000
3.722650,0.000000
3.725823,0.000000
3.728997,0.000000
3.732171,0.000000
3.735344,0.000000
3.738518,0.000000
3.741691,0.000000
3.744865,0.000000
3.748039,0.000000
3.751212,0.000000
3.754386,0.000000
3.757559,0.000000
3.760733,0.000000
3.763907,0.000000
3.767080,0.000000
3.770254,0.000000
3.773428,0.000000
3.776601,0.000000
3.779775,0.000000
3.782948,0.000000
3.786122,0.000000
3.789296,0.000000
3.792469,0.000000
3.795643,0.000000
3.798816,0.000000
3.801990,0.000000
3.805164,0.000000
3.808337,0.000000
3.811511,0.000000
3.814685,0.000000
3.817858,0.000000
3.821032,0.000000
3.824205,0.000000
3.827379,0.000000
3.830553,0.000000
3.833726,0.000000
3.836900,0.000000
3.840073,0.000000
3.843247,0.000000
3.846421,0.000000
3.849594,0.000000
3.852768,0.000000
3.855942,0.000000
3.859115,0.000000
3.862289,0.000000
3.865462,0.000000
3.868636,0.000000
3.871810,0.000000
3.874983,0.000000
3.878157,0.000000
3.881330,0.000000
3.884504,0.000000
3.887678,0.000000
3.890851,0.000000
3.894025,0.000000
3.897199,0.000000
3.900372,0.000000
3.903546,0.000000
3.906719,0.000000
3.909893,0.000000
3.913067,0.000000
3.916240,0.000000
3.919414,0.000000
3.922587,0.000000
3.925761,0.000000
3.928935,0.000000
3.932108,0.000000
3.935282,0.000000
3.938455,0.000000
3.941629,0.000000
3.944803,0.000000
3.947976,0.000000
3.951150,0.000000
3.954324,0.000000
3.957497,0.000000
3.960671,0.000000
3.963844,0.000000
3.967018,0.000000
3.970192,0.000000
3.973365,0.000000
3.976539,0.000000
3.979712,0.000000
3.982886,0.000000
3.986060,0.000000
3.989233,0.000000
3.992407,0.000000
3.995581,0.000000
3.998754,0.000000


==> anc/fig9/sigma_sc_c.csv <==
omega/2E_p,sigma
0.003174,0.000185
0.006347,0.000099
0.009521,0.000070
0.012694,0.000056
0.015868,0.000048
0.019042,0.000042
0.022215,0.000039
0.025389,0.000036
0.028563,0.000034
0.031736,0.000032
0.034910,0.000031
0.038083,0.000031
0.041257,0.000030
0.044431,0.000030
0.047604,0.000029
0.050778,0.000029
0.053951,0.000029
0.057125,0.000029
0.060299,0.000030
0.063472,0.000030
0.066646,0.000030
0.069820,0.000031
0.072993,0.000031
0.076167,0.000031
0.079340,0.000032
0.082514,0.000033
0.085688,0.000033
0.088861,0.000034
0.092035,0.000035
0.095208,0.000036
0.098382,0.000037
0.101556,0.000038
0.104729,0.000039
0.107903,0.000040
0.111077,0.000041
0.114250,0.000042
0.117424,0.000043
0.120597,0.000045
0.123771,0.000046
0.126945,0.000047
0.130118,0.000049
0.133292,0.000051
0.136465,0.000052
0.139639,0.000054
0.142813,0.000056
0.145986,0.000058
0.149160,0.000060
0.152333,0.000062
0.155507,0.000064
0.158681,0.000066
0.161854,0.000068
0.165028,0.000071
0.168202,0.000073
0.171375,0.000076
0.174549,0.000079
0.177722,0.000081
0.180896,0.000084
0.184070,0.000087
0.187243,0.000091
0.190417,0.000094
0.193590,0.000097
0.196764,0.000101
0.199938,0.000104
0.203111,0.000108
0.206285,0.000112
0.209459,0.000116
0.212632,0.000121
0.215806,0.000125
0.218979,0.000130
0.222153,0.000135
0.225327,0.000140
0.228500,0.000145
0.231674,0.000150
0.234847,0.000156
0.238021,0.000162
0.241195,0.000168
0.244368,0.000174
0.247542,0.000180
0.250716,0.000187
0.253889,0.000194
0.257063,0.000201
0.260236,0.000208
0.263410,0.000216
0.266584,0.000224
0.269757,0.000232
0.272931,0.000241
0.276104,0.000250
0.279278,0.000259
0.282452,0.000268
0.285625,0.000278
0.288799,0.000288
0.291973,0.000299
0.295146,0.000310
0.298320,0.000321
0.301493,0.000332
0.304667,0.000344
0.307841,0.000357
0.311014,0.000370
0.314188,0.000383
0.317361,0.000397
0.320535,0.000411
0.323709,0.000426
0.326882,0.000441
0.330056,0.000456
0.333230,0.000472
0.336403,0.000489
0.339577,0.000506
0.342750,0.000524
0.345924,0.000542
0.349098,0.000561
0.352271,0.000581
0.355445,0.000601
0.358618,0.000622
0.361792,0.000643
0.364966,0.000665
0.368139,0.000688
0.371313,0.000712
0.374487,0.000736
0.377660,0.000761
0.380834,0.000786
0.384007,0.000813
0.387181,0.000840
0.390355,0.000868
0.393528,0.000897
0.396702,0.000927
0.399875,0.000958
0.403049,0.000989
0.406223,0.001022
0.409396,0.001055
0.412570,0.001089
0.415743,0.001125
0.418917,0.001161
0.422091,0.001198
0.425264,0.001237
0.428438,0.001276
0.431612,0.001317
0.434785,0.001358
0.437959,0.001401
0.441132,0.001445
0.444306,0.001490
0.447480,0.001537
0.450653,0.001584
0.453827,0.001633
0.457000,0.001683
0.460174,0.001734
0.463348,0.001787
0.466521,0.001841
0.469695,0.001897
0.472869,0.001954
0.476042,0.002012
0.479216,0.002072
0.482389,0.002133
0.485563,0.002196
0.488737,0.002260
0.491910,0.002326
0.495084,0.002393
0.498257,0.002462
0.501431,0.002533
0.504605,0.002605
0.507778,0.002679
0.510952,0.002755
0.514126,0.002832
0.517299,0.002911
0.520473,0.002992
0.523646,0.003075
0.526820,0.003159
0.529994,0.003246
0.533167,0.003334
0.536341,0.003424
0.539514,0.003516
0.542688,0.003610
0.545862,0.003706
0.549035,0.003804
0.552209,0.003904
0.555383,0.004006
0.558556,0.004110
0.561730,0.004216
0.564903,0.004324
0.568077,0.004435
0.571251,0.004547
0.574424,0.004662
0.577598,0.004778
0.580771,0.004897
0.583945,0.005018
0.587119,0.005142
0.590292,0.005267
0.593466,0.005395
0.596640,0.005525
0.599813,0.005657
0.602987,0.005791
0.606160,0.005928
0.609334,0.006067
0.612508,0.006208
0.615681,0.006352
0.618855,0.006498
0.622028,0.006646
0.625202,0.006797
0.628376,0.006950
0.631549,0.007105
0.634723,0.007262
0.637896,0.007422
0.641070,0.007584
0.644244,0.007749
0.647417,0.007916
0.650591,0.008085
0.653765,0.008256
0.656938,0.008430
0.660112,0.008606
0.663285,0.008784
0.666459,0.008964
0.669633,0.009147
0.672806,0.009332
0.675980,0.009519
0.679153,0.009708
0.682327,0.009900
0.685501,0.010093
0.688674,0.010289
0.691848,0.010487
0.695022,0.010687
0.698195,0.010889
0.701369,0.011093
0.704542,0.011299
0.707716,0.011506
0.710890,0.011716
0.714063,0.011928
0.717237,0.012141
0.720410,0.012357
0.723584,0.012574
0.726758,0.012793
0.729931,0.013013
0.733105,0.013235
0.736279,0.013459
0.739452,0.013684
0.742626,0.013911
0.745799,0.014139
0.748973,0.014368
0.752147,0.014599
0.755320,0.014831
0.758494,0.015065
0.761667,0.015299
0.764841,0.015534
0.768015,0.015771
0.771188,0.016008
0.774362,0.016246
0.777536,0.016486
0.780709,0.016725
0.783883,0.016966
0.787056,0.017207
0.790230,0.017448
0.793404,0.017690
0.796577,0.017933
0.799751,0.018176
0.802924,0.018418
0.806098,0.018661
0.809272,0.018904
0.812445,0.019147
0.815619,0.019390
0.818793,0.019633
0.821966,0.019875
0.825140,0.020117
0.828313,0.020358
0.831487,0.020599
0.834661,0.020839
0.837834,0.021079
0.841008,0.021317
0.844181,0.021555
0.847355,0.021792
0.850529,0.022027
0.853702,0.022261
0.856876,0.022494
0.860050,0.022726
0.863223,0.022956
0.866397,0.023184
0.869570,0.023411
0.872744,0.023636
0.875918,0.023859
0.879091,0.024080
0.882265,0.024299
0.885438,0.024516
0.888612,0.024730
0.891786,0.024942
0.894959,0.025152
0.898133,0.025359
0.901306,0.025564
0.904480,0.025765
0.907654,0.025964
0.910827,0.026160
0.914001,0.026353
0.917175,0.026543
0.920348,0.026729
0.923522,0.026912
0.926695,0.027092
0.929869,0.027269
0.933043,0.027442
0.936216,0.027611
0.939390,0.027776
0.942563,0.027938
0.945737,0.028096
0.948911,0.028249
0.952084,0.028399
0.955258,0.028545
0.958432,0.028686
0.961605,0.028824
0.964779,0.028956
0.967952,0.029085
0.971126,0.029209
0.974300,0.029328
0.977473,0.029443
0.980647,0.029554
0.983820,0.029659
0.986994,0.029760
0.990168,0.029856
0.993341,0.029947
0.996515,0.030033
0.999689,0.030114
1.002862,0.030190
1.006036,0.030262
1.009209,0.030328
1.012383,0.030389
1.015557,0.030444
1.018730,0.030495
1.021904,0.030540
1.025077,0.030580
1.028251,0.030615
1.031425,0.030645
1.034598,0.030669
1.037772,0.030688
1.040946,0.030702
1.044119,0.030710
1.047293,0.030713
1.050466,0.030711
1.053640,0.030703
1.056814,0.030690
1.059987,0.030672
1.063161,0.030648
1.066334,0.030619
1.069508,0.030585
1.072682,0.030545
1.075855,0.030501
1.079029,0.030450
1.082203,0.030395
1.085376,0.030335
1.088550,0.030269
1.091723,0.030198
1.094897,0.030122
1.098071,0.030041
1.101244,0.029955
1.104418,0.029864
1.107591,0.029768
1.110765,0.029668
1.113939,0.029562
1.117112,0.029452
1.120286,0.029337
1.123460,0.029217
1.126633,0.029092
1.129807,0.028964
1.132980,0.028830
1.136154,0.028692
1.139328,0.028550
1.142501,0.028404
1.145675,0.028253
1.148848,0.028098
1.152022,0.027939
1.155196,0.027777
1.158369,0.027610
1.161543,0.027439
1.164716,0.027265
1.167890,0.027087
1.171064,0.026906
1.174237,0.026721
1.177411,0.026532
1.180585,0.026341
1.183758,0.026146
1.186932,0.025948
1.190105,0.025747
1.193279,0.025543
1.196453,0.025336
1.199626,0.025126
1.202800,0.024914
1.205973,0.024699
1.209147,0.024482
1.212321,0.024263
1.215494,0.024041
1.218668,0.023817
1.221842,0.023591
1.225015,0.023362
1.228189,0.023132
1.231362,0.022901
1.234536,0.022667
1.237710,0.022432
1.240883,0.022196
1.244057,0.021958
1.247230,0.021719
1.250404,0.021478
1.253578,0.021237
1.256751,0.020994
1.259925,0.020751
1.263099,0.020507
1.266272,0.020262
1.269446,0.020017
1.272619,0.019771
1.275793,0.019524
1.278967,0.019277
1.282140,0.019030
1.285314,0.018783
1.288487,0.018536
1.291661,0.018289
1.294835,0.018042
1.298008,0.017795
1.301182,0.017548
1.304356,0.017302
1.307529,0.017056
1.310703,0.016810
1.313876,0.016566
1.317050,0.016322
1.320224,0.016078
1.323397,0.015836
1.326571,0.015594
1.329744,0.015353
1.332918,0.015114
1.336092,0.014875
1.339265,0.014638
1.342439,0.014402
1.345613,0.014167
1.348786,0.013933
1.351960,0.013701
1.355133,0.013471
1.358307,0.013241
1.361481,0.013014
1.364654,0.012788
1.367828,0.012564
1.371001,0.012341
1.374175,0.012121
1.377349,0.011902
1.380522,0.011685
1.383696,0.011470
1.386870,0.011257
1.390043,0.011046
1.393217,0.010837
1.396390,0.010630
1.399564,0.010425
1.402738,0.010222
1.405911,0.010022
1.409085,0.009823
1.412258,0.009627
1.415432,0.009433
1.418606,0.009241
1.421779,0.009052
1.424953,0.008865
1.428126,0.008680
1.431300,0.008497
1.434474,0.008317
1.437647,0.008140
1.440821,0.007964
1.443995,0.007791
1.447168,0.007621
1.450342,0.007453
1.453515,0.007287
1.456689,0.007123
1.459863,0.006962
1.463036,0.006804
1.466210,0.006648
1.469383,0.006494
1.472557,0.006343
1.475731,0.006194
1.478904,0.006048
1.482078,0.005904
1.485252,0.005762
1.488425,0.005623
1.491599,0.005486
1.494772,0.005352
1.497946,0.005220
1.501120,0.005090
1.504293,0.004962
1.507467,0.004837
1.510640,0.004715
1.513814,0.004594
1.516988,0.004476
1.520161,0.004360
1.523335,0.004246
1.526509,0.004135
1.529682,0.004026
1.532856,0.003919
1.536029,0.003814
1.539203,0.003711
1.542377,0.003610
1.545550,0.003512
1.548724,0.003415
1.551897,0.003321
1.555071,0.003228
1.558245,0.003138
1.561418,0.003050
1.564592,0.002963
1.567766,0.002879
1.570939,0.002796
1.574113,0.002716
1.577286,0.002637
1.580460,0.002560
1.583634,0.002484
1.586807,0.002411
1.589981,0.002339
1.593154,0.002269
1.596328,0.002201
1.599502,0.002135
1.602675,0.002070
1.605849,0.002006
1.609023,0.001945
1.612196,0.001884
1.615370,0.001826
1.618543,0.001769
1.621717,0.001713
1.624891,0.001659
1.628064,0.001606
1.631238,0.001555
1.634411,0.001505
1.637585,0.001456
1.640759,0.001409
1.643932,0.001363
1.647106,0.001318
1.650280,0.001274
1.653453,0.001232
1.656627,0.001191
1.659800,0.001151
1.662974,0.001112
1.666148,0.001074
1.669321,0.001038
1.672495,0.001002
1.675668,0.000968
1.678842,0.000934
1.682016,0.000902
1.685189,0.000870
1.688363,0.000840
1.691536,0.000810
1.694710,0.000781
1.697884,0.000754
1.701057,0.000727
1.704231,0.000700
1.707405,0.000675
1.710578,0.000651
1.713752,0.000627
1.716925,0.000604
1.720099,0.000582
1.723273,0.000560
1.726446,0.000539
1.729620,0.000519
1.732793,0.000500
1.735967,0.000481
1.739141,0.000463
1.742314,0.000445
1.745488,0.000428
1.748662,0.000412
1.751835,0.000396
1.755009,0.000380
1.758182,0.000366
1.761356,0.000351
1.764530,0.000337
1.767703,0.000324
1.770877,0.000311
1.774050,0.000299
1.777224,0.000287
1.780398,0.000275
1.783571,0.000264
1.786745,0.000254
1.789919,0.000243
1.793092,0.000233
1.796266,0.000224
1.799439,0.000215
1.802613,0.000206
1.805787,0.000197
1.808960,0.000189
1.812134,0.000181
1.815307,0.000173
1.818481,0.000166
1.821655,0.000159
1.824828,0.000152
1.828002,0.000146
1.831176,0.000140
1.834349,0.000134
1.837523,0.000128
1.840696,0.000122
1.843870,0.000117
1.847044,0.000112
1.850217,0.000107
1.853391,0.000102
1.856564,0.000098
1.859738,0.000093
1.862912,0.000089
1.866085,0.000085
1.869259,0.000081
1.872433,0.000078
1.875606,0.000074
1.878780,0.000071
1.881953,0.000068
1.885127,0.000064
1.888301,0.000061
1.891474,0.000059
1.894648,0.000056
1.897821,0.000053
1.900995,0.000051
1.904169,0.000048
1.907342,0.000046
1.910516,0.000044
1.913689,0.000042
1.916863,0.000040
1.920037,0.000038
1.923210,0.000036
1.926384,0.000034
1.929558,0.000033
1.932731,0.000031
1.935905,0.000030
1.939078,0.000028
1.942252,0.000027
1.945426,0.000026
1.948599,0.000024
1.951773,0.000023
1.954946,0.000022
1.958120,0.000021
1.961294,0.000020
1.964467,0.000019
1.967641,0.000018
1.970815,0.000017
1.973988,0.000016
1.977162,0.000015
1.980335,0.000015
1.983509,0.000014
1.986683,0.000013
1.989856,0.000012
1.993030,0.000012
1.996203,0.000011
1.999377,0.000011
2.002551,0.000010
2.005724,0.000009
2.008898,0.000009
2.012072,0.000009
2.015245,0.000008
2.018419,0.000008
2.021592,0.000007
2.024766,0.000007
2.027940,0.000006
2.031113,0.000006
2.034287,0.000006
2.037460,0.000005
2.040634,0.000005
2.043808,0.000005
2.046981,0.000005
2.050155,0.000004
2.053329,0.000004
2.056502,0.000004
2.059676,0.000004
2.062849,0.000003
2.066023,0.000003
2.069197,0.000003
2.072370,0.000003
2.075544,0.000003
2.078717,0.000003
2.081891,0.000002
2.085065,0.000002
2.088238,0.000002
2.091412,0.000002
2.094586,0.000002
2.097759,0.000002
2.100933,0.000002
2.104106,0.000002
2.107280,0.000002
2.110454,0.000001
2.113627,0.000001
2.116801,0.000001
2.119974,0.000001
2.123148,0.000001
2.126322,0.000001
2.129495,0.000001
2.132669,0.000001
2.135843,0.000001
2.139016,0.000001
2.142190,0.000001
2.145363,0.000001
2.148537,0.000001
2.151711,0.000001
2.154884,0.000001
2.158058,0.000001
2.161231,0.000001
2.164405,0.000001
2.167579,0.000000
2.170752,0.000000
2.173926,0.000000
2.177099,0.000000
2.180273,0.000000
2.183447,0.000000
2.186620,0.000000
2.189794,0.000000
2.192968,0.000000
2.196141,0.000000
2.199315,0.000000
2.202488,0.000000
2.205662,0.000000
2.208836,0.000000
2.212009,0.000000
2.215183,0.000000
2.218356,0.000000
2.221530,0.000000
2.224704,0.000000
2.227877,0.000000
2.231051,0.000000
2.234225,0.000000
2.237398,0.000000
2.240572,0.000000
2.243745,0.000000
2.246919,0.000000
2.250093,0.000000
2.253266,0.000000
2.256440,0.000000
2.259613,0.000000
2.262787,0.000000
2.265961,0.000000
2.269134,0.000000
2.272308,0.000000
2.275482,0.000000
2.278655,0.000000
2.281829,0.000000
2.285002,0.000000
2.288176,0.000000
2.291350,0.000000
2.294523,0.000000
2.297697,0.000000
2.300870,0.000000
2.304044,0.000000
2.307218,0.000000
2.310391,0.000000
2.313565,0.000000
2.316739,0.000000
2.319912,0.000000
2.323086,0.000000
2.326259,0.000000
2.329433,0.000000
2.332607,0.000000
2.335780,0.000000
2.338954,0.000000
2.342127,0.000000
2.345301,0.000000
2.348475,0.000000
2.351648,0.000000
2.354822,0.000000
2.357996,0.000000
2.361169,0.000000
2.364343,0.000000
2.367516,0.000000
2.370690,0.000000
2.373864,0.000000
2.377037,0.000000
2.380211,0.000000
2.383384,0.000000
2.386558,0.000000
2.389732,0.000000
2.392905,0.000000
2.396079,0.000000
2.399253,0.000000
2.402426,0.000000
2.405600,0.000000
2.408773,0.000000
2.411947,0.000000
2.415121,0.000000
2.418294,0.000000
2.421468,0.000000
2.424641,0.000000
2.427815,0.000000
2.430989,0.000000
2.434162,0.000000
2.437336,0.000000
2.440509,0.000000
2.443683,0.000000
2.446857,0.000000
2.450030,0.000000
2.453204,0.000000
2.456378,0.000000
2.459551,0.000000
2.462725,0.000000
2.465898,0.000000
2.469072,0.000000
2.472246,0.000000
2.475419,0.000000
2.478593,0.000000
2.481766,0.000000
2.484940,0.000000
2.488114,0.000000
2.491287,0.000000
2.494461,0.000000
2.497635,0.000000
2.500808,0.000000
2.503982,0.000000
2.507155,0.000000
2.510329,0.000000
2.513503,0.000000
2.516676,0.000000
2.519850,0.000000
2.523023,0.000000
2.526197,0.000000
2.529371,0.000000
2.532544,0.000000
2.535718,0.000000
2.538892,0.000000
2.542065,0.000000
2.545239,0.000000
2.548412,0.000000
2.551586,0.000000
2.554760,0.000000
2.557933,0.000000
2.561107,0.000000
2.564280,0.000000
2.567454,0.000000
2.570628,0.000000
2.573801,0.000000
2.576975,0.000000
2.580149,0.000000
2.583322,0.000000
2.586496,0.000000
2.589669,0.000000
2.592843,0.000000
2.596017,0.000000
2.599190,0.000000
2.602364,0.000000
2.605537,0.000000
2.608711,0.000000
2.611885,0.000000
2.615058,0.000000
2.618232,0.000000
2.621406,0.000000
2.624579,0.000000
2.627753,0.000000
2.630926,0.000000
2.634100,0.000000
2.637274,0.000000
2.640447,0.000000
2.643621,0.000000
2.646794,0.000000
2.649968,0.000000
2.653142,0.000000
2.656315,0.000000
2.659489,0.000000
2.662663,0.000000
2.665836,0.000000
2.669010,0.000000
2.672183,0.000000
2.675357,0.000000
2.678531,0.000000
2.681704,0.000000
2.684878,0.000000
2.688051,0.000000
2.691225,0.000000
2.694399,0.000000
2.697572,0.000000
2.700746,0.000000
2.703919,0.000000
2.707093,0.000000
2.710267,0.000000
2.713440,0.000000
2.716614,0.000000
2.719788,0.000000
2.722961,0.000000
2.726135,0.000000
2.729308,0.000000
2.732482,0.000000
2.735656,0.000000
2.738829,0.000000
2.742003,0.000000
2.745176,0.000000
2.748350,0.000000
2.751524,0.000000
2.754697,0.000000
2.757871,0.000000
2.761045,0.000000
2.764218,0.000000
2.767392,0.000000
2.770565,0.000000
2.773739,0.000000
2.776913,0.000000
2.780086,0.000000
2.783260,0.000000
2.786433,0.000000
2.789607,0.000000
2.792781,0.000000
2.795954,0.000000
2.799128,0.000000
2.802302,0.000000
2.805475,0.000000
2.808649,0.000000
2.811822,0.000000
2.814996,0.000000
2.818170,0.000000
2.821343,0.000000
2.824517,0.000000
2.827690,0.000000
2.830864,0.000000
2.834038,0.000000
2.837211,0.000000
2.840385,0.000000
2.843559,0.000000
2.846732,0.000000
2.849906,0.000000
2.853079,0.000000
2.856253,0.000000
2.859427,0.000000
2.862600,0.000000
2.865774,0.000000
2.868947,0.000000
2.872121,0.000000
2.875295,0.000000
2.878468,0.000000
2.881642,0.000000
2.884816,0.000000
2.887989,0.000000
2.891163,0.000000
2.894336,0.000000
2.897510,0.000000
2.900684,0.000000
2.903857,0.000000
2.907031,0.000000
2.910204,0.000000
2.913378,0.000000
2.916552,0.000000
2.919725,0.000000
2.922899,0.000000
2.926072,0.000000
2.929246,0.000000
2.932420,0.000000
2.935593,0.000000
2.938767,0.000000
2.941941,0.000000
2.945114,0.000000
2.948288,0.000000
2.951461,0.000000
2.954635,0.000000
2.957809,0.000000
2.960982,0.000000
2.964156,0.000000
2.967329,0.000000
2.970503,0.000000
2.973677,0.000000
2.976850,0.000000
2.980024,0.000000
2.983198,0.000000
2.986371,0.000000
2.989545,0.000000
2.992718,0.000000
2.995892,0.000000
2.999066,0.000000
3.002239,0.000000
3.005413,0.000000
3.008586,0.000000
3.011760,0.000000
3.014934,0.000000
3.018107,0.000000
3.021281,0.000000
3.024455,0.000000
3.027628,0.000000
3.030802,0.000000
3.033975,0.000000
3.037149,0.000000
3.040323,0.000000
3.043496,0.000000
3.046670,0.000000
3.049843,0.000000
3.053017,0.000000
3.056191,0.000000
3.059364,0.000000
3.062538,0.000000
3.065712,0.000000
3.068885,0.000000
3.072059,0.000000
3.075232,0.000000
3.078406,0.000000
3.081580,0.000000
3.084753,0.000000
3.087927,0.000000
3.091100,0.000000
3.094274,0.000000
3.097448,0.000000
3.100621,0.000000
3.103795,0.000000
3.106969,0.000000
3.110142,0.000000
3.113316,0.000000
3.116489,0.000000
3.119663,0.000000
3.122837,0.000000
3.126010,0.000000
3.129184,0.000000
3.132357,0.000000
3.135531,0.000000
3.138705,0.000000
3.141878,0.000000
3.145052,0.000000
3.148226,0.000000
3.151399,0.000000
3.154573,0.000000
3.157746,0.000000
3.160920,0.000000
3.164094,0.000000
3.167267,0.000000
3.170441,0.000000
3.173614,0.000000
3.176788,0.000000
3.179962,0.000000
3.183135,0.000000
3.186309,0.000000
3.189482,0.000000
3.192656,0.000000
3.195830,0.000000
3.199003,0.000000
3.202177,0.000000
3.205351,0.000000
3.208524,0.000000
3.211698,0.000000
3.214871,0.000000
3.218045,0.000000
3.221219,0.000000
3.224392,0.000000
3.227566,0.000000
3.230739,0.000000
3.233913,0.000000
3.237087,0.000000
3.240260,0.000000
3.243434,0.000000
3.246608,0.000000
3.249781,0.000000
3.252955,0.000000
3.256128,0.000000
3.259302,0.000000
3.262476,0.000000
3.265649,0.000000
3.268823,0.000000
3.271996,0.000000
3.275170,0.000000
3.278344,0.000000
3.281517,0.000000
3.284691,0.000000
3.287865,0.000000
3.291038,0.000000
3.294212,0.000000
3.297385,0.000000
3.300559,0.000000
3.303733,0.000000
3.306906,0.000000
3.310080,0.000000
3.313253,0.000000
3.316427,0.000000
3.319601,0.000000
3.322774,0.000000
3.325948,0.000000
3.329122,0.000000
3.332295,0.000000
3.335469,0.000000
3.338642,0.000000
3.341816,0.000000
3.344990,0.000000
3.348163,0.000000
3.351337,0.000000
3.354510,0.000000
3.357684,0.000000
3.360858,0.000000
3.364031,0.000000
3.367205,0.000000
3.370379,0.000000
3.373552,0.000000
3.376726,0.000000
3.379899,0.000000
3.383073,0.000000
3.386247,0.000000
3.389420,0.000000
3.392594,0.000000
3.395767,0.000000
3.398941,0.000000
3.402115,0.000000
3.405288,0.000000
3.408462,0.000000
3.411636,0.000000
3.414809,0.000000
3.417983,0.000000
3.421156,0.000000
3.424330,0.000000
3.427504,0.000000
3.430677,0.000000
3.433851,0.000000
3.437024,0.000000
3.440198,0.000000
3.443372,0.000000
3.446545,0.000000
3.449719,0.000000
3.452892,0.000000
3.456066,0.000000
3.459240,0.000000
3.462413,0.000000
3.465587,0.000000
3.468761,0.000000
3.471934,0.000000
3.475108,0.000000
3.478281,0.000000
3.481455,0.000000
3.484629,0.000000
3.487802,0.000000
3.490976,0.000000
3.494149,0.000000
3.497323,0.000000
3.500497,0.000000
3.503670,0.000000
3.506844,0.000000
3.510018,0.000000
3.513191,0.000000
3.516365,0.000000
3.519538,0.000000
3.522712,0.000000
3.525886,0.000000
3.529059,0.000000
3.532233,0.000000
3.535406,0.000000
3.538580,0.000000
3.541754,0.000000
3.544927,0.000000
3.548101,0.000000
3.551275,0.000000
3.554448,0.000000
3.557622,0.000000
3.560795,0.000000
3.563969,0.000000
3.567143,0.000000
3.570316,0.000000
3.573490,0.000000
3.576663,0.000000
3.579837,0.000000
3.583011,0.000000
3.586184,0.000000
3.589358,0.000000
3.592532,0.000000
3.595705,0.000000
3.598879,0.000000
3.602052,0.000000
3.605226,0.000000
3.608400,0.000000
3.611573,0.000000
3.614747,0.000000
3.617920,0.000000
3.621094,0.000000
3.624268,0.000000
3.627441,0.000000
3.630615,0.000000
3.633789,0.000000
3.636962,0.000000
3.640136,0.000000
3.643309,0.000000
3.646483,0.000000
3.649657,0.000000
3.652830,0.000000
3.656004,0.000000
3.659177,0.000000
3.662351,0.000000
3.665525,0.000000
3.668698,0.000000
3.671872,0.000000
3.675046,0.000000
3.678219,0.000000
3.681393,0.000000
3.684566,0.000000
3.687740,0.000000
3.690914,0.000000
3.694087,0.000000
3.697261,0.000000
3.700434,0.000000
3.703608,0.000000
3.706782,0.000000
3.709955,0.000000
3.713129,0.000000
3.716302,0.000000
3.719476,0.000000
3.722650,0.000000
3.725823,0.000000
3.728997,0.000000
3.732171,0.000000
3.735344,0.000000
3.738518,0.000000
3.741691,0.000000
3.744865,0.000000
3.748039,0.000000
3.751212,0.000000
3.754386,0.000000
3.757559,0.000000
3.760733,0.000000
3.763907,0.000000
3.767080,0.000000
3.770254,0.000000
3.773428,0.000000
3.776601,0.000000
3.779775,0.000000
3.782948,0.000000
3.786122,0.000000
3.789296,0.000000
3.792469,0.000000
3.795643,0.000000
3.798816,0.000000
3.801990,0.000000
3.805164,0.000000
3.808337,0.000000
3.811511,0.000000
3.814685,0.000000
3.817858,0.000000
3.821032,0.000000
3.824205,0.000000
3.827379,0.000000
3.830553,0.000000
3.833726,0.000000
3.836900,0.000000
3.840073,0.000000
3.843247,0.000000
3.846421,0.000000
3.849594,0.000000
3.852768,0.000000
3.855942,0.000000
3.859115,0.000000
3.862289,0.000000
3.865462,0.000000
3.868636,0.000000
3.871810,0.000000
3.874983,0.000000
3.878157,0.000000
3.881330,0.000000
3.884504,0.000000
3.887678,0.000000
3.890851,0.000000
3.894025,0.000000
3.897199,0.000000
3.900372,0.000000
3.903546,0.000000
3.906719,0.000000
3.909893,0.000000
3.913067,0.000000
3.916240,0.000000
3.919414,0.000000
3.922587,0.000000
3.925761,0.000000
3.928935,0.000000
3.932108,0.000000
3.935282,0.000000
3.938455,0.000000
3.941629,0.000000
3.944803,0.000000
3.947976,0.000000
3.951150,0.000000
3.954324,0.000000
3.957497,0.000000
3.960671,0.000000
3.963844,0.000000
3.967018,0.000000
3.970192,0.000000
3.973365,0.000000
3.976539,0.000000
3.979712,0.000000
3.982886,0.000000
3.986060,0.000000
3.989233,0.000000
3.992407,0.000000
3.995581,0.000000
3.998754,0.000000

